Imprints of the nuclear liquid-gas phase transition on net-baryon number fluctuations

We investigate net-baryon number fluctuations in the high-density, low-temperature region of the QCD phase diagram using the parity-doublet model (PDM) under the mean-field approximation. We compute the fluctuation ratios up to sixth order around the nuclear liquid-gas (LG) phase transition, where the high-order ratios are particularly sensitive. To connect the results with heavy-ion experiments, we test several different scenarios of chemical freeze-out. We find that near the LG transition the extracted fluctuations depend strongly on the choice of freeze-out curve. We self-consistently determine four freeze-out points from preliminary results of the STAR Collaboration. Comparing the experimental data with the PDM results along these four points, we find that the model describes the low energy ($\sqrt{s_{NN}}\lesssim$ 4 GeV) data well. This suggests that nucleon interactions and the LG phase transition may contribute significantly to the fluctuations in low energy heavy-ion collisions.

==> anc/Fig.1/TcMass_data.dat <==
# m0 Tc Mmax
# Bande di intervallo:
# Tc_exp_min=16.5, Tc_exp_max=20.0
# M_J0740_min=1.91, M_J0740_max=2.24
500 14.2 1.84
600 15.4 1.77
700 16.4 1.69
800 21.4 1.52


==> anc/Fig.2/fluc_PDM_main.dat <==
T_MeV R42_mub0 R42_mub400 R42_mub600 R42_mub700 R42_mub800 R42_mub1000
17.0 1.000000e+00 1.000000e+00 9.968048e-01 1.000783e+00 1.014368e+00 1.400171e-02 
18.0 1.000000e+00 1.000000e+00 1.000817e+00 1.000640e+00 1.020463e+00 1.509502e-02 
19.0 1.000000e+00 1.000000e+00 1.002841e+00 1.000630e+00 1.029879e+00 1.615440e-02 
20.0 1.000000e+00 1.000000e+00 1.001067e+00 1.000688e+00 1.041975e+00 1.717225e-02 
21.0 1.000000e+00 1.000000e+00 1.000132e+00 1.000894e+00 1.057801e+00 1.814198e-02 
22.0 1.000000e+00 1.000000e+00 1.000303e+00 1.001217e+00 1.076831e+00 1.905800e-02 
23.0 1.000000e+00 1.000000e+00 1.000996e+00 1.001743e+00 1.100578e+00 1.991572e-02 
24.0 1.000000e+00 1.000000e+00 1.000169e+00 1.002395e+00 1.129022e+00 2.071148e-02 
25.0 1.000000e+00 1.000000e+00 1.000191e+00 1.003517e+00 1.162513e+00 2.144254e-02 
26.0 1.000000e+00 1.000000e+00 1.000194e+00 1.004888e+00 1.201273e+00 2.210700e-02 
27.0 1.000000e+00 1.000000e+00 1.000289e+00 1.006770e+00 1.245424e+00 2.270371e-02 
28.0 1.000000e+00 1.000000e+00 1.000360e+00 1.009203e+00 1.294957e+00 2.323223e-02 
29.0 1.000000e+00 1.000000e+00 1.000482e+00 1.012263e+00 1.349720e+00 2.369273e-02 
30.0 1.000000e+00 9.949535e-01 1.000671e+00 1.016063e+00 1.409406e+00 2.408595e-02 
31.0 1.000000e+00 9.990076e-01 1.000913e+00 1.020699e+00 1.473547e+00 2.441308e-02 
32.0 1.000000e+00 1.000666e+00 1.001264e+00 1.026271e+00 1.541520e+00 2.467573e-02 
33.0 1.000000e+00 9.982891e-01 1.001761e+00 1.032885e+00 1.612560e+00 2.487582e-02 
34.0 1.000000e+00 9.983579e-01 1.002365e+00 1.040633e+00 1.685762e+00 2.501557e-02 
35.0 1.000000e+00 1.000747e+00 1.003114e+00 1.049607e+00 1.760132e+00 2.509742e-02 
36.0 1.000000e+00 9.997093e-01 1.004052e+00 1.059887e+00 1.834578e+00 2.512395e-02 
37.0 1.000000e+00 1.000141e+00 1.005210e+00 1.071542e+00 1.907951e+00 2.509790e-02 
38.0 1.000000e+00 1.000209e+00 1.006614e+00 1.084622e+00 1.979061e+00 2.502212e-02 
39.0 1.000000e+00 9.999178e-01 1.008302e+00 1.099163e+00 2.046689e+00 2.489947e-02 
40.0 1.000000e+00 9.999850e-01 1.010301e+00 1.115175e+00 2.109612e+00 2.473281e-02 
41.0 1.000000e+00 9.998483e-01 1.012654e+00 1.132646e+00 2.166629e+00 2.452506e-02 
42.0 1.000000e+00 1.000043e+00 1.015392e+00 1.151539e+00 2.216610e+00 2.427909e-02 
43.0 1.000000e+00 1.000186e+00 1.018556e+00 1.171786e+00 2.258579e+00 2.399771e-02 
44.0 1.000000e+00 1.000282e+00 1.022182e+00 1.193293e+00 2.291807e+00 2.368369e-02 
45.0 1.000000e+00 1.000412e+00 1.026302e+00 1.215939e+00 2.315849e+00 2.333971e-02 
46.0 1.000000e+00 1.000422e+00 1.030949e+00 1.239572e+00 2.330406e+00 2.296839e-02 
47.0 1.000000e+00 1.000582e+00 1.036156e+00 1.264020e+00 2.334817e+00 2.257223e-02 
48.0 1.000000e+00 1.000656e+00 1.041947e+00 1.289087e+00 2.327152e+00 2.215366e-02 
49.0 1.000000e+00 1.001073e+00 1.048342e+00 1.314558e+00 2.303075e+00 2.171499e-02 
50.0 1.001332e+00 1.001076e+00 1.055363e+00 1.340208e+00 2.255051e+00 2.125842e-02 
51.0 9.999130e-01 1.001183e+00 1.063019e+00 1.365800e+00 2.172566e+00 2.078606e-02 
52.0 9.991855e-01 1.001579e+00 1.071315e+00 1.391095e+00 2.043763e+00 2.029988e-02 
53.0 1.000990e+00 1.002276e+00 1.080248e+00 1.415857e+00 1.858273e+00 1.980178e-02 
54.0 1.000072e+00 1.002580e+00 1.089807e+00 1.439855e+00 1.610414e+00 1.929350e-02 
55.0 9.996341e-01 1.002893e+00 1.099974e+00 1.462865e+00 1.301651e+00 1.877671e-02 
56.0 9.985396e-01 1.003427e+00 1.110720e+00 1.484682e+00 9.415198e-01 1.825296e-02 
57.0 1.000288e+00 1.004205e+00 1.122009e+00 1.505111e+00 5.467440e-01 1.772368e-02 
58.0 9.999041e-01 1.004938e+00 1.133793e+00 1.523977e+00 1.388995e-01 1.719021e-02 
59.0 1.000673e+00 1.005799e+00 1.146021e+00 1.541122e+00 -2.586957e-01 1.665379e-02 
60.0 1.000062e+00 1.006570e+00 1.158627e+00 1.556404e+00 -6.241124e-01 1.611555e-02 
61.0 9.995500e-01 1.007685e+00 1.171542e+00 1.569693e+00 -9.393762e-01 1.557653e-02 
62.0 9.999747e-01 1.008727e+00 1.184690e+00 1.580872e+00 -1.192133e+00 1.503767e-02 
63.0 9.991748e-01 1.010389e+00 1.197989e+00 1.588515e+00 -1.375697e+00 1.449985e-02 
64.0 9.987721e-01 1.011868e+00 1.211351e+00 1.596454e+00 -1.491907e+00 1.396382e-02 
65.0 1.000799e+00 1.013187e+00 1.224688e+00 1.600625e+00 -1.543985e+00 1.343028e-02 
66.0 1.000521e+00 1.015299e+00 1.237909e+00 1.602208e+00 -1.541334e+00 1.289984e-02 
67.0 9.993674e-01 1.017266e+00 1.250922e+00 1.601039e+00 -1.494884e+00 1.237304e-02 
68.0 1.001063e+00 1.019403e+00 1.263639e+00 1.596919e+00 -1.416227e+00 1.185035e-02 
69.0 1.000965e+00 1.021738e+00 1.275972e+00 1.589605e+00 -1.316390e+00 1.130469e-02 
70.0 1.000672e+00 1.024254e+00 1.287838e+00 1.578789e+00 -1.204990e+00 1.081879e-02 
71.0 1.001269e+00 1.026970e+00 1.299157e+00 1.564092e+00 -1.089766e+00 1.031055e-02 
72.0 1.001689e+00 1.029889e+00 1.309856e+00 1.545053e+00 -9.764701e-01 9.770922e-03 
73.0 1.001827e+00 1.033011e+00 1.319871e+00 1.521124e+00 -8.690052e-01 9.310203e-03 
74.0 1.000225e+00 1.036344e+00 1.329136e+00 1.491658e+00 -7.697189e-01 8.818390e-03 
75.0 1.000116e+00 1.039884e+00 1.337601e+00 1.455917e+00 -6.797562e-01 8.332260e-03 
76.0 1.000232e+00 1.043636e+00 1.345220e+00 1.413080e+00 -5.994025e-01 7.851845e-03 
77.0 1.000224e+00 1.047596e+00 1.351948e+00 1.362263e+00 -5.283784e-01 7.377137e-03 
78.0 1.000343e+00 1.051758e+00 1.357757e+00 1.302557e+00 -4.660693e-01 6.908094e-03 
79.0 1.000432e+00 1.056122e+00 1.362614e+00 1.233065e+00 -4.116905e-01 6.444642e-03 
80.0 1.000365e+00 1.060677e+00 1.366497e+00 1.153008e+00 -3.643990e-01 5.986686e-03 
81.0 1.000507e+00 1.065416e+00 1.369386e+00 1.061780e+00 -3.233620e-01 5.534101e-03 
82.0 1.000641e+00 1.070330e+00 1.371263e+00 9.590732e-01 -2.877967e-01 5.086743e-03 
83.0 1.000684e+00 1.075407e+00 1.372110e+00 8.449868e-01 -2.569892e-01 4.644452e-03 
84.0 1.000803e+00 1.080631e+00 1.371909e+00 7.201340e-01 -2.303023e-01 4.207055e-03 
85.0 1.000960e+00 1.085987e+00 1.370638e+00 5.857246e-01 -2.071884e-01 3.774426e-03 
86.0 1.001057e+00 1.091459e+00 1.368272e+00 4.436061e-01 -1.871165e-01 3.346191e-03 
87.0 1.001152e+00 1.097027e+00 1.364776e+00 2.962463e-01 -1.697031e-01 2.922207e-03 
88.0 1.001390e+00 1.102672e+00 1.360105e+00 1.466540e-01 -1.545678e-01 2.502471e-03 
89.0 1.001586e+00 1.108371e+00 1.354199e+00 -1.793293e-03 -1.413954e-01 2.086823e-03 
90.0 1.001752e+00 1.114104e+00 1.346984e+00 -1.455135e-01 -1.299148e-01 1.674973e-03 
91.0 1.001948e+00 1.119848e+00 1.338364e+00 -2.810349e-01 -1.198937e-01 1.266551e-03 
92.0 1.002196e+00 1.125577e+00 1.328220e+00 -4.051020e-01 -1.111329e-01 8.612583e-04 
93.0 1.002495e+00 1.131270e+00 1.316406e+00 -5.151173e-01 -1.034614e-01 4.589100e-04 
94.0 1.002770e+00 1.136900e+00 1.302747e+00 -6.089837e-01 -9.673288e-02 5.945014e-05 
95.0 1.003065e+00 1.142446e+00 1.287033e+00 -6.855738e-01 -9.082151e-02 -3.370800e-04 
96.0 1.003397e+00 1.147882e+00 1.269058e+00 -7.444747e-01 -8.561941e-02 -7.306231e-04 
97.0 1.003776e+00 1.153187e+00 1.248420e+00 -7.860544e-01 -8.103382e-02 -1.121279e-03 
98.0 1.004167e+00 1.158339e+00 1.224962e+00 -8.113358e-01 -7.698495e-02 -1.509306e-03 
99.0 1.004579e+00 1.163316e+00 1.198235e+00 -8.218511e-01 -7.340404e-02 -1.895085e-03 
100.0 1.005068e+00 1.168098e+00 1.167882e+00 -8.194793e-01 -7.023184e-02 -2.278989e-03 
101.0 1.005534e+00 1.172667e+00 1.133510e+00 -8.062835e-01 -6.741712e-02 -2.661090e-03 
102.0 1.006081e+00 1.177006e+00 1.094700e+00 -7.843672e-01 -6.491562e-02 -3.041044e-03 
103.0 1.006659e+00 1.181099e+00 1.051039e+00 -7.557564e-01 -6.268899e-02 -3.418407e-03 
104.0 1.007275e+00 1.184957e+00 1.002140e+00 -7.223130e-01 -6.070396e-02 -3.793572e-03 
105.0 1.007927e+00 1.188528e+00 9.476612e-01 -6.856806e-01 -5.893166e-02 -4.167025e-03 
106.0 1.008629e+00 1.191766e+00 8.873339e-01 -6.472565e-01 -5.734694e-02 -4.538304e-03 
107.0 1.009382e+00 1.194763e+00 8.209972e-01 -6.081881e-01 -5.592791e-02 -4.907499e-03 
108.0 1.010165e+00 1.197454e+00 7.486311e-01 -5.693838e-01 -5.465546e-02 -5.274582e-03 
109.0 1.011006e+00 1.199843e+00 6.703891e-01 -5.315361e-01 -5.351289e-02 -5.639526e-03 
110.0 1.011899e+00 1.201925e+00 5.866302e-01 -4.951488e-01 -5.248558e-02 -6.002244e-03 
111.0 1.012842e+00 1.203702e+00 4.979206e-01 -4.605678e-01 -5.156073e-02 -6.362719e-03 
112.0 1.013840e+00 1.205165e+00 4.051293e-01 -4.280098e-01 -5.072707e-02 -6.720854e-03 
113.0 1.014898e+00 1.206323e+00 3.093320e-01 -3.975892e-01 -4.997471e-02 -7.076579e-03 
114.0 1.016011e+00 1.207177e+00 2.117654e-01 -3.693421e-01 -4.929493e-02 -7.429830e-03 
115.0 1.017165e+00 1.207714e+00 1.139241e-01 -3.432458e-01 -4.868007e-02 -7.780497e-03 
116.0 1.018401e+00 1.207964e+00 1.740854e-02 -3.192356e-01 -4.812328e-02 -8.128500e-03 
117.0 1.019685e+00 1.207912e+00 -7.613576e-02 -2.972181e-01 -4.761860e-02 -8.473742e-03 
118.0 1.021036e+00 1.207565e+00 -1.650833e-01 -2.770814e-01 -4.716066e-02 -8.816135e-03 
119.0 1.016065e+00 1.206927e+00 -2.479209e-01 -2.587033e-01 -4.674477e-02 -9.155578e-03 


==> anc/Fig.2/fluc_PDM_mub860.dat <==
T_MeV R42_mub860
17.0 1.280405e+00
17.1 1.289517e+00
17.2 1.298923e+00
17.3 1.308487e+00
17.4 1.318280e+00
17.5 1.328263e+00
17.6 1.338457e+00
17.7 1.348884e+00
17.8 1.359504e+00
17.9 1.370389e+00
18.0 1.381469e+00
18.1 1.392757e+00
18.2 1.404313e+00
18.3 1.416085e+00
18.4 1.428059e+00
18.5 1.440242e+00
18.6 1.452696e+00
18.7 1.465427e+00
18.8 1.478390e+00
18.9 1.491511e+00
19.0 1.504919e+00
19.1 1.518599e+00
19.2 1.532459e+00
19.3 1.546619e+00
19.4 1.561007e+00
19.5 1.575658e+00
19.6 1.590540e+00
19.7 1.605665e+00
19.8 1.621035e+00
19.9 1.636697e+00
20.0 1.652580e+00
20.1 1.668732e+00
20.2 1.685163e+00
20.3 1.701791e+00
20.4 1.718713e+00
20.5 1.735953e+00
20.6 1.753364e+00
20.7 1.771068e+00
20.8 1.789032e+00
20.9 1.807237e+00
21.0 1.825735e+00
21.1 1.844494e+00
21.2 1.863521e+00
21.3 1.882776e+00
21.4 1.902336e+00
21.5 1.922108e+00
21.6 1.942179e+00
21.7 1.962510e+00
21.8 1.983102e+00
21.9 2.003943e+00
22.0 2.025064e+00
22.1 2.046421e+00
22.2 2.068067e+00
22.3 2.089933e+00
22.4 2.112100e+00
22.5 2.134477e+00
22.6 2.157156e+00
22.7 2.180071e+00
22.8 2.203216e+00
22.9 2.226656e+00
23.0 2.250338e+00
23.1 2.274241e+00
23.2 2.298411e+00
23.3 2.322843e+00
23.4 2.347476e+00
23.5 2.372376e+00
23.6 2.397502e+00
23.7 2.422887e+00
23.8 2.448473e+00
23.9 2.474308e+00
24.0 2.500367e+00
24.1 2.526670e+00
24.2 2.553185e+00
24.3 2.579921e+00
24.4 2.606866e+00
24.5 2.634020e+00
24.6 2.661394e+00
24.7 2.688972e+00
24.8 2.716763e+00
24.9 2.744745e+00
25.0 2.772897e+00
25.1 2.801260e+00
25.2 2.829821e+00
25.3 2.858546e+00
25.4 2.887458e+00
25.5 2.916541e+00
25.6 2.945785e+00
25.7 2.975192e+00
25.8 3.004767e+00
25.9 3.034485e+00
26.0 3.064358e+00
26.1 3.094374e+00
26.2 3.124520e+00
26.3 3.154794e+00
26.4 3.185194e+00
26.5 3.215709e+00
26.6 3.246342e+00
26.7 3.277081e+00
26.8 3.307920e+00
26.9 3.338843e+00
27.0 3.369857e+00
27.1 3.400949e+00
27.2 3.432105e+00
27.3 3.463313e+00
27.4 3.494600e+00
27.5 3.525909e+00
27.6 3.557277e+00
27.7 3.588667e+00
27.8 3.620070e+00
27.9 3.651489e+00
28.0 3.682912e+00
28.1 3.714324e+00
28.2 3.745711e+00
28.3 3.777065e+00
28.4 3.808389e+00
28.5 3.839653e+00
28.6 3.870866e+00
28.7 3.901988e+00
28.8 3.933024e+00
28.9 3.963953e+00
29.0 3.994774e+00
29.1 4.025462e+00
29.2 4.056004e+00
29.3 4.086379e+00
29.4 4.116574e+00
29.5 4.146574e+00
29.6 4.176361e+00
29.7 4.205912e+00
29.8 4.235204e+00
29.9 4.264225e+00
30.0 4.292950e+00
30.1 4.321351e+00
30.2 4.349412e+00
30.3 4.377107e+00
30.4 4.404398e+00
30.5 4.431269e+00
30.6 4.457683e+00
30.7 4.483618e+00
30.8 4.509027e+00
30.9 4.533895e+00
31.0 4.558162e+00
31.1 4.581806e+00
31.2 4.604789e+00
31.3 4.627056e+00
31.4 4.648580e+00
31.5 4.669303e+00
31.6 4.689184e+00
31.7 4.708169e+00
31.8 4.726210e+00
31.9 4.743233e+00
32.0 4.759200e+00
32.1 4.774043e+00
32.2 4.787701e+00
32.3 4.800102e+00
32.4 4.811186e+00
32.5 4.820867e+00
32.6 4.829075e+00
32.7 4.835742e+00
32.8 4.840777e+00
32.9 4.844100e+00
33.0 4.845619e+00
33.1 4.845243e+00
33.2 4.842887e+00
33.3 4.838448e+00
33.4 4.831828e+00
33.5 4.822921e+00
33.6 4.811627e+00
33.7 4.797846e+00
33.8 4.781451e+00
33.9 4.762343e+00
34.0 4.740409e+00
34.1 4.715524e+00
34.2 4.687579e+00
34.3 4.656461e+00
34.4 4.622048e+00
34.5 4.584221e+00
34.6 4.542863e+00
34.7 4.497860e+00
34.8 4.449093e+00
34.9 4.396453e+00
35.0 4.339831e+00
35.1 4.279120e+00
35.2 4.214221e+00
35.3 4.145036e+00
35.4 4.071472e+00
35.5 3.993455e+00
35.6 3.910897e+00
35.7 3.823740e+00
35.8 3.731929e+00
35.9 3.635411e+00
36.0 3.534156e+00
36.1 3.428147e+00
36.2 3.317372e+00
36.3 3.201840e+00
36.4 3.081573e+00
36.5 2.956616e+00
36.6 2.827024e+00
36.7 2.692873e+00
36.8 2.554257e+00
36.9 2.411294e+00
37.0 2.264118e+00
37.1 2.112885e+00
37.2 1.957769e+00
37.3 1.798964e+00
37.4 1.636703e+00
37.5 1.471207e+00
37.6 1.302750e+00
37.7 1.131601e+00
37.8 9.580633e-01
37.9 7.824511e-01
38.0 6.050989e-01
38.1 4.263568e-01
38.2 2.465817e-01
38.3 6.615157e-02
38.4 -1.145475e-01
38.5 -2.951187e-01
38.6 -4.751675e-01
38.7 -6.542807e-01
38.8 -8.320579e-01
38.9 -1.008090e+00
39.0 -1.181970e+00
39.1 -1.353299e+00
39.2 -1.521678e+00
39.3 -1.686750e+00
39.4 -1.848116e+00
39.5 -2.005436e+00
39.6 -2.158367e+00
39.7 -2.306587e+00
39.8 -2.449798e+00
39.9 -2.587715e+00
40.0 -2.720089e+00
40.1 -2.846683e+00
40.2 -2.967298e+00
40.3 -3.081750e+00
40.4 -3.189885e+00
40.5 -3.291580e+00
40.6 -3.386735e+00
40.7 -3.475276e+00
40.8 -3.557164e+00
40.9 -3.632372e+00
41.0 -3.700913e+00
41.1 -3.762817e+00
41.2 -3.818141e+00
41.3 -3.866953e+00
41.4 -3.909361e+00
41.5 -3.945480e+00
41.6 -3.975444e+00
41.7 -3.999407e+00
41.8 -4.017537e+00
41.9 -4.030011e+00
42.0 -4.037031e+00
42.1 -4.038791e+00
42.2 -4.035508e+00
42.3 -4.027397e+00
42.4 -4.014688e+00
42.5 -3.997602e+00
42.6 -3.976376e+00
42.7 -3.951241e+00
42.8 -3.922432e+00
42.9 -3.890179e+00
43.0 -3.854710e+00
43.1 -3.816261e+00
43.2 -3.775045e+00
43.3 -3.731287e+00
43.4 -3.685204e+00
43.5 -3.636996e+00
43.6 -3.586869e+00
43.7 -3.535023e+00
43.8 -3.481643e+00
43.9 -3.426907e+00
44.0 -3.370989e+00
44.1 -3.314056e+00
44.2 -3.256264e+00
44.3 -3.197765e+00
44.4 -3.138700e+00
44.5 -3.079200e+00
44.6 -3.019391e+00
44.7 -2.959403e+00
44.8 -2.899328e+00
44.9 -2.839284e+00
45.0 -2.779362e+00
45.1 -2.719649e+00
45.2 -2.660233e+00
45.3 -2.601191e+00
45.4 -2.542587e+00
45.5 -2.484489e+00
45.6 -2.426955e+00
45.7 -2.370044e+00
45.8 -2.313795e+00
45.9 -2.258251e+00
46.0 -2.203457e+00
46.1 -2.149444e+00
46.2 -2.096241e+00
46.3 -2.043876e+00
46.4 -1.992370e+00
46.5 -1.941744e+00
46.6 -1.892011e+00
46.7 -1.843186e+00
46.8 -1.795279e+00
46.9 -1.748298e+00
47.0 -1.702245e+00
47.1 -1.657126e+00
47.2 -1.612940e+00
47.3 -1.569693e+00
47.4 -1.527372e+00
47.5 -1.485979e+00
47.6 -1.445507e+00
47.7 -1.405950e+00
47.8 -1.367300e+00
47.9 -1.329548e+00
48.0 -1.292688e+00
48.1 -1.256701e+00
48.2 -1.221578e+00
48.3 -1.187318e+00
48.4 -1.153886e+00
48.5 -1.121289e+00
48.6 -1.089505e+00
48.7 -1.058521e+00
48.8 -1.028324e+00
48.9 -9.988981e-01
49.0 -9.702330e-01
49.1 -9.423049e-01
49.2 -9.151073e-01
49.3 -8.886230e-01
49.4 -8.628302e-01
49.5 -8.377227e-01
49.6 -8.132847e-01
49.7 -7.894984e-01
49.8 -7.663463e-01
49.9 -7.438184e-01
50.0 -7.219131e-01
50.1 -7.006980e-01
50.2 -6.795209e-01
50.3 -6.595686e-01
50.4 -6.403920e-01
50.5 -6.212169e-01
50.6 -6.023100e-01
50.7 -5.839346e-01
50.8 -5.666883e-01
50.9 -5.500089e-01
51.0 -5.332738e-01
51.1 -5.167730e-01
51.2 -5.013183e-01
51.3 -4.860751e-01
51.4 -4.712539e-01
51.5 -4.568554e-01
51.6 -4.428527e-01
51.7 -4.292472e-01
51.8 -4.160230e-01
51.9 -4.031657e-01
52.0 -3.906802e-01
52.1 -3.785436e-01
52.2 -3.667462e-01
52.3 -3.552823e-01
52.4 -3.441453e-01
52.5 -3.333171e-01
52.6 -3.228008e-01
52.7 -3.125830e-01
52.8 -3.026508e-01
52.9 -2.930029e-01
53.0 -2.836324e-01
53.1 -2.745234e-01
53.2 -2.656722e-01
53.3 -2.570714e-01
53.4 -2.487239e-01
53.5 -2.406062e-01
53.6 -2.327203e-01
53.7 -2.250615e-01
53.8 -2.176217e-01
53.9 -2.103940e-01
54.0 -2.033708e-01
54.1 -1.965457e-01
54.2 -1.899199e-01
54.3 -1.834773e-01
54.4 -1.772241e-01
54.5 -1.711476e-01
54.6 -1.652488e-01
54.7 -1.595153e-01
54.8 -1.539475e-01
54.9 -1.485394e-01
55.0 -1.432867e-01
55.1 -1.381813e-01
55.2 -1.332269e-01
55.3 -1.284113e-01
55.4 -1.237364e-01
55.5 -1.191969e-01
55.6 -1.147865e-01
55.7 -1.105032e-01
55.8 -1.063456e-01
55.9 -1.023037e-01
56.0 -9.838643e-02
56.1 -9.457687e-02
56.2 -9.087569e-02
56.3 -8.728570e-02
56.4 -8.379676e-02
56.5 -8.041589e-02
56.6 -7.712569e-02
56.7 -7.393139e-02
56.8 -7.083256e-02
56.9 -6.782608e-02
57.0 -6.490445e-02
57.1 -6.206894e-02
57.2 -5.931993e-02
57.3 -5.664699e-02
57.4 -5.405862e-02
57.5 -5.154496e-02
57.6 -4.909582e-02
57.7 -4.673269e-02
57.8 -4.443607e-02
57.9 -4.220151e-02
58.0 -4.003774e-02
58.1 -3.794131e-02
58.2 -3.590154e-02
58.3 -3.393032e-02
58.4 -3.201490e-02
58.5 -3.015550e-02
58.6 -2.835157e-02
58.7 -2.660965e-02
58.8 -2.491513e-02
58.9 -2.327334e-02
59.0 -2.167836e-02
59.1 -2.013494e-02
59.2 -1.863634e-02
59.3 -1.718711e-02
59.4 -1.578824e-02
59.5 -1.442703e-02
59.6 -1.310755e-02
59.7 -1.183073e-02
59.8 -1.059426e-02
59.9 -9.397316e-03
60.0 -8.237297e-03
60.1 -7.120578e-03
60.2 -6.027919e-03
60.3 -4.982559e-03
60.4 -3.963337e-03
60.5 -2.981981e-03
60.6 -2.032231e-03
60.7 -1.112458e-03
60.8 -2.236341e-04
60.9 6.377693e-04
61.0 1.469253e-03
61.1 2.266418e-03
61.2 3.044609e-03
61.3 3.785578e-03
61.4 4.511067e-03
61.5 5.207313e-03
61.6 5.882010e-03
61.7 6.528777e-03
61.8 7.152292e-03
61.9 7.756277e-03
62.0 8.336585e-03
62.1 8.897560e-03
62.2 9.430369e-03
62.3 9.947129e-03
62.4 1.044747e-02
62.5 1.092502e-02
62.6 1.139196e-02
62.7 1.182806e-02
62.8 1.225063e-02
62.9 1.266179e-02
63.0 1.305271e-02
63.1 1.342620e-02
63.2 1.378327e-02
63.3 1.412718e-02
63.4 1.445127e-02
63.5 1.476558e-02
63.6 1.506461e-02
63.7 1.534848e-02
63.8 1.562145e-02
63.9 1.587850e-02
64.0 1.612766e-02
64.1 1.636045e-02
64.2 1.658170e-02
64.3 1.679498e-02
64.4 1.698746e-02
64.5 1.717817e-02
64.6 1.735318e-02
64.7 1.751659e-02
64.8 1.767386e-02
64.9 1.782302e-02
65.0 1.795419e-02
65.1 1.808786e-02
65.2 1.820703e-02
65.3 1.831070e-02
65.4 1.841046e-02
65.5 1.850580e-02
65.6 1.858688e-02
65.7 1.866217e-02
65.8 1.873777e-02
65.9 1.879381e-02
66.0 1.885109e-02
66.1 1.889385e-02
66.2 1.893251e-02
66.3 1.896949e-02
66.4 1.899685e-02
66.5 1.901658e-02
66.6 1.903054e-02
66.7 1.903983e-02
66.8 1.903905e-02
66.9 1.904028e-02
67.0 1.902742e-02
67.1 1.901407e-02
67.2 1.899381e-02
67.3 1.897576e-02
67.4 1.894173e-02
67.5 1.891115e-02
67.6 1.887104e-02
67.7 1.882970e-02
67.8 1.878249e-02
67.9 1.873538e-02
68.0 1.867910e-02
68.1 1.862140e-02
68.2 1.855597e-02
68.3 1.848987e-02
68.4 1.842166e-02
68.5 1.834595e-02
68.6 1.827215e-02
68.7 1.818956e-02
68.8 1.810605e-02
68.9 1.801908e-02
69.0 1.792943e-02
69.1 1.783837e-02
69.2 1.774591e-02
69.3 1.764736e-02
69.4 1.755011e-02
69.5 1.744427e-02
69.6 1.733869e-02
69.7 1.723358e-02
69.8 1.712147e-02
69.9 1.701160e-02
70.0 1.689911e-02


==> anc/Fig.3/Andronic_freezeout.dat <==
mub_cen T_cen mub_err_left mub_err_right T_err_low T_err_up
760.0000 64.0000 10.0000 23.0000 5.0000 5.0000
670.0000 74.0000 5.0000 10.0000 2.0000 3.0000
610.0000 86.0000 10.0000 5.0000 2.0000 4.0000
580.0000 94.0000 15.0000 15.0000 2.0000 4.0000
550.0000 126.0000 8.0000 5.0000 2.0000 2.0000
430.0000 130.0000 7.0000 10.0000 2.5000 2.5000
380.0000 138.0000 5.0000 10.0000 2.9000 2.9000
380.0000 148.0000 20.0000 5.0000 2.0000 2.0000
275.0000 148.0000 10.0000 5.0000 3.1000 3.1000
230.0000 154.0000 10.0000 15.0000 3.1000 3.1000
74.0000 163.0000 10.0000 11.0000 3.7000 3.7000
34.0000 161.0000 9.0000 10.0000 3.7000 3.7000
24.0000 162.0000 4.0000 3.0000 3.5000 3.5000
0.7000 156.5000 3.8000 3.8000 1.9000 1.9000


==> anc/Fig.3/CP_LG.dat <==
mub T
907.5724 15.3061


==> anc/Fig.3/LG_line.dat <==
mub T
907.5724 15.3061
910.9131 12.7551
914.2539 10.2041
917.5947 6.6327
920.9354 0.0000


==> anc/Fig.3/STAR_extracted.dat <==
mub_cen T_cen mub_err T_err
798.4389 61.6260 18.1385 4.8257
737.2516 78.8728 31.8149 7.4451
666.8494 96.7057 83.6582 19.2193
596.7413 104.8154 97.6865 13.3007


==> anc/Fig.3/chi2_peak.dat <==
mub T
610.0000 121.0322
610.1000 121.0007
610.2000 120.9692
610.3000 120.9377
610.4000 120.9061
610.5000 120.8746
610.6000 120.8431
610.7000 120.8116
610.8000 120.7801
610.9000 120.7486
611.0000 120.7171
611.1000 120.6856
611.2000 120.6541
611.3000 120.6226
611.4000 120.5911
611.5000 120.5596
611.6000 120.5281
611.7000 120.4966
611.8000 120.4651
611.9000 120.4336
612.0000 120.4021
612.1000 120.3707
612.2000 120.3392
612.3000 120.3077
612.4000 120.2762
612.5000 120.2448
612.6000 120.2133
612.7000 120.1818
612.8000 120.1504
612.9000 120.1189
613.0000 120.0874
613.1000 120.0560
613.2000 120.0245
613.3000 119.9931
613.4000 119.9616
613.5000 119.9302
613.6000 119.8987
613.7000 119.8673
613.8000 119.8358
613.9000 119.8044
614.0000 119.7729
614.1000 119.7415
614.2000 119.7101
614.3000 119.6786
614.4000 119.6472
614.5000 119.6158
614.6000 119.5843
614.7000 119.5529
614.8000 119.5215
614.9000 119.4901
615.0000 119.4587
615.1000 119.4272
615.2000 119.3958
615.3000 119.3644
615.4000 119.3330
615.5000 119.3016
615.6000 119.2702
615.7000 119.2388
615.8000 119.2074
615.9000 119.1760
616.0000 119.1446
616.1000 119.1132
616.2000 119.0818
616.3000 119.0504
616.4000 119.0190
616.5000 118.9876
616.6000 118.9562
616.7000 118.9249
616.8000 118.8935
616.9000 118.8621
617.0000 118.8307
617.1000 118.7993
617.2000 118.7680
617.3000 118.7366
617.4000 118.7052
617.5000 118.6739
617.6000 118.6425
617.7000 118.6111
617.8000 118.5798
617.9000 118.5484
618.0000 118.5170
618.1000 118.4857
618.2000 118.4543
618.3000 118.4230
618.4000 118.3916
618.5000 118.3603
618.6000 118.3289
618.7000 118.2976
618.8000 118.2663
618.9000 118.2349
619.0000 118.2036
619.1000 118.1722
619.2000 118.1409
619.3000 118.1096
619.4000 118.0782
619.5000 118.0469
619.6000 118.0156
619.7000 117.9843
619.8000 117.9529
619.9000 117.9216
620.0000 117.8903
620.1000 117.8590
620.2000 117.8277
620.3000 117.7963
620.4000 117.7650
620.5000 117.7337
620.6000 117.7024
620.7000 117.6711
620.8000 117.6398
620.9000 117.6085
621.0000 117.5772
621.1000 117.5459
621.2000 117.5146
621.3000 117.4833
621.4000 117.4520
621.5000 117.4207
621.6000 117.3894
621.7000 117.3582
621.8000 117.3269
621.9000 117.2956
622.0000 117.2643
622.1000 117.2330
622.2000 117.2017
622.3000 117.1705
622.4000 117.1392
622.5000 117.1079
622.6000 117.0766
622.7000 117.0454
622.8000 117.0141
622.9000 116.9828
623.0000 116.9516
623.1000 116.9203
623.2000 116.8891
623.3000 116.8578
623.4000 116.8265
623.5000 116.7953
623.6000 116.7640
623.7000 116.7328
623.8000 116.7015
623.9000 116.6703
624.0000 116.6390
624.1000 116.6078
624.2000 116.5765
624.3000 116.5453
624.4000 116.5141
624.5000 116.4828
624.6000 116.4516
624.7000 116.4204
624.8000 116.3891
624.9000 116.3579
625.0000 116.3267
625.1000 116.2954
625.2000 116.2642
625.3000 116.2330
625.4000 116.2018
625.5000 116.1705
625.6000 116.1393
625.7000 116.1081
625.8000 116.0769
625.9000 116.0457
626.0000 116.0145
626.1000 115.9833
626.2000 115.9520
626.3000 115.9208
626.4000 115.8896
626.5000 115.8584
626.6000 115.8272
626.7000 115.7960
626.8000 115.7648
626.9000 115.7336
627.0000 115.7024
627.1000 115.6712
627.2000 115.6401
627.3000 115.6089
627.4000 115.5777
627.5000 115.5465
627.6000 115.5153
627.7000 115.4841
627.8000 115.4529
627.9000 115.4217
628.0000 115.3906
628.1000 115.3594
628.2000 115.3282
628.3000 115.2970
628.4000 115.2659
628.5000 115.2347
628.6000 115.2035
628.7000 115.1724
628.8000 115.1412
628.9000 115.1100
629.0000 115.0789
629.1000 115.0477
629.2000 115.0165
629.3000 114.9854
629.4000 114.9542
629.5000 114.9231
629.6000 114.8919
629.7000 114.8608
629.8000 114.8296
629.9000 114.7985
630.0000 114.7673
630.1000 114.7362
630.2000 114.7050
630.3000 114.6739
630.4000 114.6427
630.5000 114.6116
630.6000 114.5804
630.7000 114.5493
630.8000 114.5182
630.9000 114.4870
631.0000 114.4559
631.1000 114.4248
631.2000 114.3936
631.3000 114.3625
631.4000 114.3314
631.5000 114.3003
631.6000 114.2691
631.7000 114.2380
631.8000 114.2069
631.9000 114.1758
632.0000 114.1446
632.1000 114.1135
632.2000 114.0824
632.3000 114.0513
632.4000 114.0202
632.5000 113.9891
632.6000 113.9580
632.7000 113.9268
632.8000 113.8957
632.9000 113.8646
633.0000 113.8335
633.1000 113.8024
633.2000 113.7713
633.3000 113.7402
633.4000 113.7091
633.5000 113.6780
633.6000 113.6469
633.7000 113.6158
633.8000 113.5847
633.9000 113.5536
634.0000 113.5226
634.1000 113.4915
634.2000 113.4604
634.3000 113.4293
634.4000 113.3982
634.5000 113.3671
634.6000 113.3360
634.7000 113.3050
634.8000 113.2739
634.9000 113.2428
635.0000 113.2117
635.1000 113.1806
635.2000 113.1496
635.3000 113.1185
635.4000 113.0874
635.5000 113.0564
635.6000 113.0253
635.7000 112.9942
635.8000 112.9631
635.9000 112.9321
636.0000 112.9010
636.1000 112.8700
636.2000 112.8389
636.3000 112.8078
636.4000 112.7768
636.5000 112.7457
636.6000 112.7147
636.7000 112.6836
636.8000 112.6525
636.9000 112.6215
637.0000 112.5904
637.1000 112.5594
637.2000 112.5283
637.3000 112.4973
637.4000 112.4662
637.5000 112.4352
637.6000 112.4042
637.7000 112.3731
637.8000 112.3421
637.9000 112.3110
638.0000 112.2800
638.1000 112.2489
638.2000 112.2179
638.3000 112.1869
638.4000 112.1558
638.5000 112.1248
638.6000 112.0938
638.7000 112.0627
638.8000 112.0317
638.9000 112.0007
639.0000 111.9697
639.1000 111.9386
639.2000 111.9076
639.3000 111.8766
639.4000 111.8456
639.5000 111.8145
639.6000 111.7835
639.7000 111.7525
639.8000 111.7215
639.9000 111.6905
640.0000 111.6594
640.1000 111.6284
640.2000 111.5974
640.3000 111.5664
640.4000 111.5354
640.5000 111.5044
640.6000 111.4734
640.7000 111.4424
640.8000 111.4114
640.9000 111.3803
641.0000 111.3493
641.1000 111.3183
641.2000 111.2873
641.3000 111.2563
641.4000 111.2253
641.5000 111.1943
641.6000 111.1633
641.7000 111.1323
641.8000 111.1013
641.9000 111.0703
642.0000 111.0394
642.1000 111.0084
642.2000 110.9774
642.3000 110.9464
642.4000 110.9154
642.5000 110.8844
642.6000 110.8534
642.7000 110.8224
642.8000 110.7914
642.9000 110.7604
643.0000 110.7295
643.1000 110.6985
643.2000 110.6675
643.3000 110.6365
643.4000 110.6055
643.5000 110.5746
643.6000 110.5436
643.7000 110.5126
643.8000 110.4816
643.9000 110.4507
644.0000 110.4197
644.1000 110.3887
644.2000 110.3577
644.3000 110.3268
644.4000 110.2958
644.5000 110.2648
644.6000 110.2339
644.7000 110.2029
644.8000 110.1719
644.9000 110.1410
645.0000 110.1100
645.1000 110.0790
645.2000 110.0481
645.3000 110.0171
645.4000 109.9861
645.5000 109.9552
645.6000 109.9242
645.7000 109.8933
645.8000 109.8623
645.9000 109.8314
646.0000 109.8004
646.1000 109.7694
646.2000 109.7385
646.3000 109.7075
646.4000 109.6766
646.5000 109.6456
646.6000 109.6147
646.7000 109.5837
646.8000 109.5528
646.9000 109.5218
647.0000 109.4909
647.1000 109.4600
647.2000 109.4290
647.3000 109.3981
647.4000 109.3671
647.5000 109.3362
647.6000 109.3052
647.7000 109.2743
647.8000 109.2434
647.9000 109.2124
648.0000 109.1815
648.1000 109.1505
648.2000 109.1196
648.3000 109.0887
648.4000 109.0577
648.5000 109.0268
648.6000 108.9959
648.7000 108.9649
648.8000 108.9340
648.9000 108.9031
649.0000 108.8722
649.1000 108.8412
649.2000 108.8103
649.3000 108.7794
649.4000 108.7484
649.5000 108.7175
649.6000 108.6866
649.7000 108.6557
649.8000 108.6247
649.9000 108.5938
650.0000 108.5629
650.1000 108.5320
650.2000 108.5011
650.3000 108.4701
650.4000 108.4392
650.5000 108.4083
650.6000 108.3774
650.7000 108.3465
650.8000 108.3155
650.9000 108.2846
651.0000 108.2537
651.1000 108.2228
651.2000 108.1919
651.3000 108.1610
651.4000 108.1301
651.5000 108.0992
651.6000 108.0682
651.7000 108.0373
651.8000 108.0064
651.9000 107.9755
652.0000 107.9446
652.1000 107.9137
652.2000 107.8828
652.3000 107.8519
652.4000 107.8210
652.5000 107.7901
652.6000 107.7592
652.7000 107.7283
652.8000 107.6974
652.9000 107.6665
653.0000 107.6356
653.1000 107.6047
653.2000 107.5738
653.3000 107.5429
653.4000 107.5120
653.5000 107.4811
653.6000 107.4502
653.7000 107.4193
653.8000 107.3884
653.9000 107.3575
654.0000 107.3266
654.1000 107.2957
654.2000 107.2648
654.3000 107.2339
654.4000 107.2030
654.5000 107.1721
654.6000 107.1412
654.7000 107.1103
654.8000 107.0795
654.9000 107.0486
655.0000 107.0177
655.1000 106.9868
655.2000 106.9559
655.3000 106.9250
655.4000 106.8941
655.5000 106.8632
655.6000 106.8323
655.7000 106.8015
655.8000 106.7706
655.9000 106.7397
656.0000 106.7088
656.1000 106.6779
656.2000 106.6470
656.3000 106.6162
656.4000 106.5853
656.5000 106.5544
656.6000 106.5235
656.7000 106.4926
656.8000 106.4618
656.9000 106.4309
657.0000 106.4000
657.1000 106.3691
657.2000 106.3382
657.3000 106.3074
657.4000 106.2765
657.5000 106.2456
657.6000 106.2147
657.7000 106.1839
657.8000 106.1530
657.9000 106.1221
658.0000 106.0912
658.1000 106.0604
658.2000 106.0295
658.3000 105.9986
658.4000 105.9677
658.5000 105.9369
658.6000 105.9060
658.7000 105.8751
658.8000 105.8443
658.9000 105.8134
659.0000 105.7825
659.1000 105.7516
659.2000 105.7208
659.3000 105.6899
659.4000 105.6590
659.5000 105.6282
659.6000 105.5973
659.7000 105.5664
659.8000 105.5356
659.9000 105.5047
660.0000 105.4738
660.1000 105.4430
660.2000 105.4121
660.3000 105.3812
660.4000 105.3504
660.5000 105.3195
660.6000 105.2887
660.7000 105.2578
660.8000 105.2269
660.9000 105.1961
661.0000 105.1652
661.1000 105.1343
661.2000 105.1035
661.3000 105.0726
661.4000 105.0418
661.5000 105.0109
661.6000 104.9800
661.7000 104.9492
661.8000 104.9183
661.9000 104.8875
662.0000 104.8566
662.1000 104.8257
662.2000 104.7949
662.3000 104.7640
662.4000 104.7332
662.5000 104.7023
662.6000 104.6714
662.7000 104.6406
662.8000 104.6097
662.9000 104.5789
663.0000 104.5480
663.1000 104.5172
663.2000 104.4863
663.3000 104.4554
663.4000 104.4246
663.5000 104.3937
663.6000 104.3629
663.7000 104.3320
663.8000 104.3012
663.9000 104.2703
664.0000 104.2395
664.1000 104.2086
664.2000 104.1778
664.3000 104.1469
664.4000 104.1160
664.5000 104.0852
664.6000 104.0543
664.7000 104.0235
664.8000 103.9926
664.9000 103.9618
665.0000 103.9309
665.1000 103.9001
665.2000 103.8692
665.3000 103.8384
665.4000 103.8075
665.5000 103.7767
665.6000 103.7458
665.7000 103.7150
665.8000 103.6841
665.9000 103.6533
666.0000 103.6224
666.1000 103.5916
666.2000 103.5607
666.3000 103.5299
666.4000 103.4990
666.5000 103.4682
666.6000 103.4373
666.7000 103.4065
666.8000 103.3756
666.9000 103.3448
667.0000 103.3139
667.1000 103.2831
667.2000 103.2522
667.3000 103.2214
667.4000 103.1905
667.5000 103.1597
667.6000 103.1288
667.7000 103.0980
667.8000 103.0671
667.9000 103.0363
668.0000 103.0054
668.1000 102.9746
668.2000 102.9437
668.3000 102.9129
668.4000 102.8820
668.5000 102.8512
668.6000 102.8203
668.7000 102.7895
668.8000 102.7586
668.9000 102.7278
669.0000 102.6969
669.1000 102.6661
669.2000 102.6352
669.3000 102.6044
669.4000 102.5735
669.5000 102.5427
669.6000 102.5119
669.7000 102.4810
669.8000 102.4502
669.9000 102.4193
670.0000 102.3885
670.1000 102.3576
670.2000 102.3268
670.3000 102.2959
670.4000 102.2651
670.5000 102.2342
670.6000 102.2034
670.7000 102.1725
670.8000 102.1417
670.9000 102.1108
671.0000 102.0800
671.1000 102.0491
671.2000 102.0183
671.3000 101.9874
671.4000 101.9566
671.5000 101.9257
671.6000 101.8949
671.7000 101.8640
671.8000 101.8332
671.9000 101.8023
672.0000 101.7715
672.1000 101.7406
672.2000 101.7098
672.3000 101.6789
672.4000 101.6481
672.5000 101.6172
672.6000 101.5864
672.7000 101.5555
672.8000 101.5247
672.9000 101.4938
673.0000 101.4630
673.1000 101.4321
673.2000 101.4013
673.3000 101.3704
673.4000 101.3396
673.5000 101.3087
673.6000 101.2779
673.7000 101.2470
673.8000 101.2162
673.9000 101.1853
674.0000 101.1545
674.1000 101.1236
674.2000 101.0928
674.3000 101.0619
674.4000 101.0311
674.5000 101.0002
674.6000 100.9694
674.7000 100.9385
674.8000 100.9077
674.9000 100.8768
675.0000 100.8460
675.1000 100.8151
675.2000 100.7842
675.3000 100.7534
675.4000 100.7225
675.5000 100.6917
675.6000 100.6608
675.7000 100.6300
675.8000 100.5991
675.9000 100.5683
676.0000 100.5374
676.1000 100.5065
676.2000 100.4757
676.3000 100.4448
676.4000 100.4140
676.5000 100.3831
676.6000 100.3523
676.7000 100.3214
676.8000 100.2905
676.9000 100.2597
677.0000 100.2288
677.1000 100.1980
677.2000 100.1671
677.3000 100.1363
677.4000 100.1054
677.5000 100.0745
677.6000 100.0437
677.7000 100.0128
677.8000 99.9820
677.9000 99.9511
678.0000 99.9202
678.1000 99.8894
678.2000 99.8585
678.3000 99.8276
678.4000 99.7968
678.5000 99.7659
678.6000 99.7351
678.7000 99.7042
678.8000 99.6733
678.9000 99.6425
679.0000 99.6116
679.1000 99.5807
679.2000 99.5499
679.3000 99.5190
679.4000 99.4881
679.5000 99.4573
679.6000 99.4264
679.7000 99.3955
679.8000 99.3647
679.9000 99.3338
680.0000 99.3029
680.1000 99.2721
680.2000 99.2412
680.3000 99.2103
680.4000 99.1794
680.5000 99.1486
680.6000 99.1177
680.7000 99.0868
680.8000 99.0560
680.9000 99.0251
681.0000 98.9942
681.1000 98.9633
681.2000 98.9325
681.3000 98.9016
681.4000 98.8707
681.5000 98.8398
681.6000 98.8090
681.7000 98.7781
681.8000 98.7472
681.9000 98.7163
682.0000 98.6855
682.1000 98.6546
682.2000 98.6237
682.3000 98.5928
682.4000 98.5620
682.5000 98.5311
682.6000 98.5002
682.7000 98.4693
682.8000 98.4384
682.9000 98.4076
683.0000 98.3767
683.1000 98.3458
683.2000 98.3149
683.3000 98.2840
683.4000 98.2531
683.5000 98.2222
683.6000 98.1914
683.7000 98.1605
683.8000 98.1296
683.9000 98.0987
684.0000 98.0678
684.1000 98.0369
684.2000 98.0060
684.3000 97.9752
684.4000 97.9443
684.5000 97.9134
684.6000 97.8825
684.7000 97.8516
684.8000 97.8207
684.9000 97.7898
685.0000 97.7589
685.1000 97.7280
685.2000 97.6971
685.3000 97.6662
685.4000 97.6353
685.5000 97.6044
685.6000 97.5735
685.7000 97.5426
685.8000 97.5117
685.9000 97.4808
686.0000 97.4499
686.1000 97.4190
686.2000 97.3881
686.3000 97.3572
686.4000 97.3263
686.5000 97.2954
686.6000 97.2645
686.7000 97.2336
686.8000 97.2027
686.9000 97.1718
687.0000 97.1409
687.1000 97.1100
687.2000 97.0791
687.3000 97.0482
687.4000 97.0173
687.5000 96.9864
687.6000 96.9555
687.7000 96.9246
687.8000 96.8937
687.9000 96.8627
688.0000 96.8318
688.1000 96.8009
688.2000 96.7700
688.3000 96.7391
688.4000 96.7082
688.5000 96.6773
688.6000 96.6463
688.7000 96.6154
688.8000 96.5845
688.9000 96.5536
689.0000 96.5227
689.1000 96.4917
689.2000 96.4608
689.3000 96.4299
689.4000 96.3990
689.5000 96.3681
689.6000 96.3371
689.7000 96.3062
689.8000 96.2753
689.9000 96.2444
690.0000 96.2134
690.1000 96.1825
690.2000 96.1516
690.3000 96.1206
690.4000 96.0897
690.5000 96.0588
690.6000 96.0278
690.7000 95.9969
690.8000 95.9660
690.9000 95.9350
691.0000 95.9041
691.1000 95.8732
691.2000 95.8422
691.3000 95.8113
691.4000 95.7804
691.5000 95.7494
691.6000 95.7185
691.7000 95.6875
691.8000 95.6566
691.9000 95.6257
692.0000 95.5947
692.1000 95.5638
692.2000 95.5328
692.3000 95.5019
692.4000 95.4709
692.5000 95.4400
692.6000 95.4090
692.7000 95.3781
692.8000 95.3471
692.9000 95.3162
693.0000 95.2852
693.1000 95.2543
693.2000 95.2233
693.3000 95.1924
693.4000 95.1614
693.5000 95.1305
693.6000 95.0995
693.7000 95.0685
693.8000 95.0376
693.9000 95.0066
694.0000 94.9757
694.1000 94.9447
694.2000 94.9137
694.3000 94.8828
694.4000 94.8518
694.5000 94.8208
694.6000 94.7899
694.7000 94.7589
694.8000 94.7279
694.9000 94.6970
695.0000 94.6660
695.1000 94.6350
695.2000 94.6041
695.3000 94.5731
695.4000 94.5421
695.5000 94.5111
695.6000 94.4802
695.7000 94.4492
695.8000 94.4182
695.9000 94.3872
696.0000 94.3562
696.1000 94.3253
696.2000 94.2943
696.3000 94.2633
696.4000 94.2323
696.5000 94.2013
696.6000 94.1703
696.7000 94.1393
696.8000 94.1084
696.9000 94.0774
697.0000 94.0464
697.1000 94.0154
697.2000 93.9844
697.3000 93.9534
697.4000 93.9224
697.5000 93.8914
697.6000 93.8604
697.7000 93.8294
697.8000 93.7984
697.9000 93.7674
698.0000 93.7364
698.1000 93.7054
698.2000 93.6744
698.3000 93.6434
698.4000 93.6124
698.5000 93.5814
698.6000 93.5504
698.7000 93.5194
698.8000 93.4884
698.9000 93.4573
699.0000 93.4263
699.1000 93.3953
699.2000 93.3643
699.3000 93.3333
699.4000 93.3023
699.5000 93.2712
699.6000 93.2402
699.7000 93.2092
699.8000 93.1782
699.9000 93.1472
700.0000 93.1161
700.1000 93.0851
700.2000 93.0541
700.3000 93.0231
700.4000 92.9920
700.5000 92.9610
700.6000 92.9300
700.7000 92.8989
700.8000 92.8679
700.9000 92.8369
701.0000 92.8058
701.1000 92.7748
701.2000 92.7438
701.3000 92.7127
701.4000 92.6817
701.5000 92.6506
701.6000 92.6196
701.7000 92.5886
701.8000 92.5575
701.9000 92.5265
702.0000 92.4954
702.1000 92.4644
702.2000 92.4333
702.3000 92.4023
702.4000 92.3712
702.5000 92.3402
702.6000 92.3091
702.7000 92.2780
702.8000 92.2470
702.9000 92.2159
703.0000 92.1849
703.1000 92.1538
703.2000 92.1227
703.3000 92.0917
703.4000 92.0606
703.5000 92.0295
703.6000 91.9985
703.7000 91.9674
703.8000 91.9363
703.9000 91.9053
704.0000 91.8742
704.1000 91.8431
704.2000 91.8120
704.3000 91.7810
704.4000 91.7499
704.5000 91.7188
704.6000 91.6877
704.7000 91.6566
704.8000 91.6256
704.9000 91.5945
705.0000 91.5634
705.1000 91.5323
705.2000 91.5012
705.3000 91.4701
705.4000 91.4390
705.5000 91.4079
705.6000 91.3768
705.7000 91.3457
705.8000 91.3146
705.9000 91.2835
706.0000 91.2524
706.1000 91.2213
706.2000 91.1902
706.3000 91.1591
706.4000 91.1280
706.5000 91.0969
706.6000 91.0658
706.7000 91.0347
706.8000 91.0036
706.9000 90.9725
707.0000 90.9414
707.1000 90.9102
707.2000 90.8791
707.3000 90.8480
707.4000 90.8169
707.5000 90.7858
707.6000 90.7546
707.7000 90.7235
707.8000 90.6924
707.9000 90.6613
708.0000 90.6301
708.1000 90.5990
708.2000 90.5679
708.3000 90.5367
708.4000 90.5056
708.5000 90.4745
708.6000 90.4433
708.7000 90.4122
708.8000 90.3811
708.9000 90.3499
709.0000 90.3188
709.1000 90.2876
709.2000 90.2565
709.3000 90.2253
709.4000 90.1942
709.5000 90.1630
709.6000 90.1319
709.7000 90.1007
709.8000 90.0696
709.9000 90.0384
710.0000 90.0072
710.1000 89.9761
710.2000 89.9449
710.3000 89.9138
710.4000 89.8826
710.5000 89.8514
710.6000 89.8203
710.7000 89.7891
710.8000 89.7579
710.9000 89.7267
711.0000 89.6956
711.1000 89.6644
711.2000 89.6332
711.3000 89.6020
711.4000 89.5709
711.5000 89.5397
711.6000 89.5085
711.7000 89.4773
711.8000 89.4461
711.9000 89.4149
712.0000 89.3837
712.1000 89.3525
712.2000 89.3214
712.3000 89.2902
712.4000 89.2590
712.5000 89.2278
712.6000 89.1966
712.7000 89.1654
712.8000 89.1342
712.9000 89.1029
713.0000 89.0717
713.1000 89.0405
713.2000 89.0093
713.3000 88.9781
713.4000 88.9469
713.5000 88.9157
713.6000 88.8845
713.7000 88.8532
713.8000 88.8220
713.9000 88.7908
714.0000 88.7596
714.1000 88.7284
714.2000 88.6971
714.3000 88.6659
714.4000 88.6347
714.5000 88.6034
714.6000 88.5722
714.7000 88.5410
714.8000 88.5097
714.9000 88.4785
715.0000 88.4473
715.1000 88.4160
715.2000 88.3848
715.3000 88.3535
715.4000 88.3223
715.5000 88.2910
715.6000 88.2598
715.7000 88.2285
715.8000 88.1973
715.9000 88.1660
716.0000 88.1347
716.1000 88.1035
716.2000 88.0722
716.3000 88.0410
716.4000 88.0097
716.5000 87.9784
716.6000 87.9472
716.7000 87.9159
716.8000 87.8846
716.9000 87.8533
717.0000 87.8221
717.1000 87.7908
717.2000 87.7595
717.3000 87.7282
717.4000 87.6969
717.5000 87.6657
717.6000 87.6344
717.7000 87.6031
717.8000 87.5718
717.9000 87.5405
718.0000 87.5092
718.1000 87.4779
718.2000 87.4466
718.3000 87.4153
718.4000 87.3840
718.5000 87.3527
718.6000 87.3214
718.7000 87.2901
718.8000 87.2588
718.9000 87.2275
719.0000 87.1962
719.1000 87.1648
719.2000 87.1335
719.3000 87.1022
719.4000 87.0709
719.5000 87.0396
719.6000 87.0082
719.7000 86.9769
719.8000 86.9456
719.9000 86.9143
720.0000 86.8829
720.1000 86.8516
720.2000 86.8203
720.3000 86.7889
720.4000 86.7576
720.5000 86.7262
720.6000 86.6949
720.7000 86.6635
720.8000 86.6322
720.9000 86.6008
721.0000 86.5695
721.1000 86.5381
721.2000 86.5068
721.3000 86.4754
721.4000 86.4441
721.5000 86.4127
721.6000 86.3813
721.7000 86.3500
721.8000 86.3186
721.9000 86.2872
722.0000 86.2559
722.1000 86.2245
722.2000 86.1931
722.3000 86.1617
722.4000 86.1304
722.5000 86.0990
722.6000 86.0676
722.7000 86.0362
722.8000 86.0048
722.9000 85.9734
723.0000 85.9420
723.1000 85.9107
723.2000 85.8793
723.3000 85.8479
723.4000 85.8165
723.5000 85.7851
723.6000 85.7537
723.7000 85.7222
723.8000 85.6908
723.9000 85.6594
724.0000 85.6280
724.1000 85.5966
724.2000 85.5652
724.3000 85.5338
724.4000 85.5023
724.5000 85.4709
724.6000 85.4395
724.7000 85.4081
724.8000 85.3766
724.9000 85.3452
725.0000 85.3138
725.1000 85.2823
725.2000 85.2509
725.3000 85.2195
725.4000 85.1880
725.5000 85.1566
725.6000 85.1251
725.7000 85.0937
725.8000 85.0622
725.9000 85.0308
726.0000 84.9993
726.1000 84.9679
726.2000 84.9364
726.3000 84.9050
726.4000 84.8735
726.5000 84.8420
726.6000 84.8106
726.7000 84.7791
726.8000 84.7476
726.9000 84.7161
727.0000 84.6847
727.1000 84.6532
727.2000 84.6217
727.3000 84.5902
727.4000 84.5587
727.5000 84.5273
727.6000 84.4958
727.7000 84.4643
727.8000 84.4328
727.9000 84.4013
728.0000 84.3698
728.1000 84.3383
728.2000 84.3068
728.3000 84.2753
728.4000 84.2438
728.5000 84.2123
728.6000 84.1807
728.7000 84.1492
728.8000 84.1177
728.9000 84.0862
729.0000 84.0547
729.1000 84.0232
729.2000 83.9916
729.3000 83.9601
729.4000 83.9286
729.5000 83.8970
729.6000 83.8655
729.7000 83.8340
729.8000 83.8024
729.9000 83.7709
730.0000 83.7393
730.1000 83.7078
730.2000 83.6763
730.3000 83.6447
730.4000 83.6132
730.5000 83.5816
730.6000 83.5500
730.7000 83.5185
730.8000 83.4869
730.9000 83.4554
731.0000 83.4238
731.1000 83.3922
731.2000 83.3606
731.3000 83.3291
731.4000 83.2975
731.5000 83.2659
731.6000 83.2343
731.7000 83.2028
731.8000 83.1712
731.9000 83.1396
732.0000 83.1080
732.1000 83.0764
732.2000 83.0448
732.3000 83.0132
732.4000 82.9816
732.5000 82.9500
732.6000 82.9184
732.7000 82.8868
732.8000 82.8552
732.9000 82.8236
733.0000 82.7920
733.1000 82.7603
733.2000 82.7287
733.3000 82.6971
733.4000 82.6655
733.5000 82.6338
733.6000 82.6022
733.7000 82.5706
733.8000 82.5389
733.9000 82.5073
734.0000 82.4757
734.1000 82.4440
734.2000 82.4124
734.3000 82.3807
734.4000 82.3491
734.5000 82.3174
734.6000 82.2858
734.7000 82.2541
734.8000 82.2225
734.9000 82.1908
735.0000 82.1592
735.1000 82.1275
735.2000 82.0958
735.3000 82.0641
735.4000 82.0325
735.5000 82.0008
735.6000 81.9691
735.7000 81.9374
735.8000 81.9058
735.9000 81.8741
736.0000 81.8424
736.1000 81.8107
736.2000 81.7790
736.3000 81.7473
736.4000 81.7156
736.5000 81.6839
736.6000 81.6522
736.7000 81.6205
736.8000 81.5888
736.9000 81.5571
737.0000 81.5253
737.1000 81.4936
737.2000 81.4619
737.3000 81.4302
737.4000 81.3985
737.5000 81.3667
737.6000 81.3350
737.7000 81.3033
737.8000 81.2715
737.9000 81.2398
738.0000 81.2081
738.1000 81.1763
738.2000 81.1446
738.3000 81.1128
738.4000 81.0811
738.5000 81.0493
738.6000 81.0176
738.7000 80.9858
738.8000 80.9540
738.9000 80.9223
739.0000 80.8905
739.1000 80.8587
739.2000 80.8270
739.3000 80.7952
739.4000 80.7634
739.5000 80.7316
739.6000 80.6999
739.7000 80.6681
739.8000 80.6363
739.9000 80.6045
740.0000 80.5727
740.1000 80.5409
740.2000 80.5091
740.3000 80.4773
740.4000 80.4455
740.5000 80.4137
740.6000 80.3819
740.7000 80.3501
740.8000 80.3183
740.9000 80.2864
741.0000 80.2546
741.1000 80.2228
741.2000 80.1910
741.3000 80.1592
741.4000 80.1273
741.5000 80.0955
741.6000 80.0636
741.7000 80.0318
741.8000 80.0000
741.9000 79.9681
742.0000 79.9363
742.1000 79.9044
742.2000 79.8726
742.3000 79.8407
742.4000 79.8089
742.5000 79.7770
742.6000 79.7451
742.7000 79.7133
742.8000 79.6814
742.9000 79.6495
743.0000 79.6176
743.1000 79.5858
743.2000 79.5539
743.3000 79.5220
743.4000 79.4901
743.5000 79.4582
743.6000 79.4263
743.7000 79.3944
743.8000 79.3625
743.9000 79.3306
744.0000 79.2987
744.1000 79.2668
744.2000 79.2349
744.3000 79.2030
744.4000 79.1711
744.5000 79.1392
744.6000 79.1073
744.7000 79.0753
744.8000 79.0434
744.9000 79.0115
745.0000 78.9795
745.1000 78.9476
745.2000 78.9157
745.3000 78.8837
745.4000 78.8518
745.5000 78.8198
745.6000 78.7879
745.7000 78.7559
745.8000 78.7240
745.9000 78.6920
746.0000 78.6601
746.1000 78.6281
746.2000 78.5961
746.3000 78.5642
746.4000 78.5322
746.5000 78.5002
746.6000 78.4682
746.7000 78.4363
746.8000 78.4043
746.9000 78.3723
747.0000 78.3403
747.1000 78.3083
747.2000 78.2763
747.3000 78.2443
747.4000 78.2123
747.5000 78.1803
747.6000 78.1483
747.7000 78.1163
747.8000 78.0843
747.9000 78.0522
748.0000 78.0202
748.1000 77.9882
748.2000 77.9562
748.3000 77.9241
748.4000 77.8921
748.5000 77.8601
748.6000 77.8280
748.7000 77.7960
748.8000 77.7639
748.9000 77.7319
749.0000 77.6999
749.1000 77.6678
749.2000 77.6357
749.3000 77.6037
749.4000 77.5716
749.5000 77.5396
749.6000 77.5075
749.7000 77.4754
749.8000 77.4433
749.9000 77.4113
750.0000 77.3792
750.1000 77.3471
750.2000 77.3150
750.3000 77.2829
750.4000 77.2508
750.5000 77.2187
750.6000 77.1866
750.7000 77.1545
750.8000 77.1224
750.9000 77.0903
751.0000 77.0582
751.1000 77.0261
751.2000 76.9940
751.3000 76.9618
751.4000 76.9297
751.5000 76.8976
751.6000 76.8655
751.7000 76.8333
751.8000 76.8012
751.9000 76.7691
752.0000 76.7369
752.1000 76.7048
752.2000 76.6726
752.3000 76.6405
752.4000 76.6083
752.5000 76.5761
752.6000 76.5440
752.7000 76.5118
752.8000 76.4797
752.9000 76.4475
753.0000 76.4153
753.1000 76.3831
753.2000 76.3509
753.3000 76.3188
753.4000 76.2866
753.5000 76.2544
753.6000 76.2222
753.7000 76.1900
753.8000 76.1578
753.9000 76.1256
754.0000 76.0934
754.1000 76.0612
754.2000 76.0290
754.3000 75.9967
754.4000 75.9645
754.5000 75.9323
754.6000 75.9001
754.7000 75.8678
754.8000 75.8356
754.9000 75.8034
755.0000 75.7711
755.1000 75.7389
755.2000 75.7066
755.3000 75.6744
755.4000 75.6421
755.5000 75.6099
755.6000 75.5776
755.7000 75.5454
755.8000 75.5131
755.9000 75.4808
756.0000 75.4486
756.1000 75.4163
756.2000 75.3840
756.3000 75.3517
756.4000 75.3194
756.5000 75.2872
756.6000 75.2549
756.7000 75.2226
756.8000 75.1903
756.9000 75.1580
757.0000 75.1257
757.1000 75.0934
757.2000 75.0610
757.3000 75.0287
757.4000 74.9964
757.5000 74.9641
757.6000 74.9318
757.7000 74.8994
757.8000 74.8671
757.9000 74.8348
758.0000 74.8024
758.1000 74.7701
758.2000 74.7377
758.3000 74.7054
758.4000 74.6730
758.5000 74.6407
758.6000 74.6083
758.7000 74.5760
758.8000 74.5436
758.9000 74.5112
759.0000 74.4789
759.1000 74.4465
759.2000 74.4141
759.3000 74.3817
759.4000 74.3493
759.5000 74.3169
759.6000 74.2845
759.7000 74.2522
759.8000 74.2198
759.9000 74.1873
760.0000 74.1549
760.1000 74.1225
760.2000 74.0901
760.3000 74.0577
760.4000 74.0253
760.5000 73.9929
760.6000 73.9604
760.7000 73.9280
760.8000 73.8956
760.9000 73.8631
761.0000 73.8307
761.1000 73.7982
761.2000 73.7658
761.3000 73.7333
761.4000 73.7009
761.5000 73.6684
761.6000 73.6360
761.7000 73.6035
761.8000 73.5710
761.9000 73.5385
762.0000 73.5061
762.1000 73.4736
762.2000 73.4411
762.3000 73.4086
762.4000 73.3761
762.5000 73.3436
762.6000 73.3111
762.7000 73.2786
762.8000 73.2461
762.9000 73.2136
763.0000 73.1811
763.1000 73.1486
763.2000 73.1161
763.3000 73.0836
763.4000 73.0510
763.5000 73.0185
763.6000 72.9860
763.7000 72.9534
763.8000 72.9209
763.9000 72.8883
764.0000 72.8558
764.1000 72.8232
764.2000 72.7907
764.3000 72.7581
764.4000 72.7256
764.5000 72.6930
764.6000 72.6604
764.7000 72.6279
764.8000 72.5953
764.9000 72.5627
765.0000 72.5301
765.1000 72.4975
765.2000 72.4649
765.3000 72.4323
765.4000 72.3997
765.5000 72.3671
765.6000 72.3345
765.7000 72.3019
765.8000 72.2693
765.9000 72.2367
766.0000 72.2041
766.1000 72.1714
766.2000 72.1388
766.3000 72.1062
766.4000 72.0735
766.5000 72.0409
766.6000 72.0083
766.7000 71.9756
766.8000 71.9430
766.9000 71.9103
767.0000 71.8777
767.1000 71.8450
767.2000 71.8123
767.3000 71.7797
767.4000 71.7470
767.5000 71.7143
767.6000 71.6816
767.7000 71.6489
767.8000 71.6163
767.9000 71.5836
768.0000 71.5509
768.1000 71.5182
768.2000 71.4855
768.3000 71.4528
768.4000 71.4201
768.5000 71.3873
768.6000 71.3546
768.7000 71.3219
768.8000 71.2892
768.9000 71.2564
769.0000 71.2237
769.1000 71.1910
769.2000 71.1582
769.3000 71.1255
769.4000 71.0927
769.5000 71.0600
769.6000 71.0272
769.7000 70.9945
769.8000 70.9617
769.9000 70.9289
770.0000 70.8962
770.1000 70.8634
770.2000 70.8306
770.3000 70.7978
770.4000 70.7651
770.5000 70.7323
770.6000 70.6995
770.7000 70.6667
770.8000 70.6339
770.9000 70.6011
771.0000 70.5683
771.1000 70.5354
771.2000 70.5026
771.3000 70.4698
771.4000 70.4370
771.5000 70.4041
771.6000 70.3713
771.7000 70.3385
771.8000 70.3056
771.9000 70.2728
772.0000 70.2399
772.1000 70.2071
772.2000 70.1742
772.3000 70.1414
772.4000 70.1085
772.5000 70.0756
772.6000 70.0428
772.7000 70.0099
772.8000 69.9770
772.9000 69.9441
773.0000 69.9112
773.1000 69.8783
773.2000 69.8455
773.3000 69.8126
773.4000 69.7797
773.5000 69.7467
773.6000 69.7138
773.7000 69.6809
773.8000 69.6480
773.9000 69.6151
774.0000 69.5821
774.1000 69.5492
774.2000 69.5163
774.3000 69.4833
774.4000 69.4504
774.5000 69.4174
774.6000 69.3845
774.7000 69.3515
774.8000 69.3186
774.9000 69.2856
775.0000 69.2527
775.1000 69.2197
775.2000 69.1867
775.3000 69.1537
775.4000 69.1207
775.5000 69.0878
775.6000 69.0548
775.7000 69.0218
775.8000 68.9888
775.9000 68.9558
776.0000 68.9228
776.1000 68.8897
776.2000 68.8567
776.3000 68.8237
776.4000 68.7907
776.5000 68.7577
776.6000 68.7246
776.7000 68.6916
776.8000 68.6585
776.9000 68.6255
777.0000 68.5924
777.1000 68.5594
777.2000 68.5263
777.3000 68.4933
777.4000 68.4602
777.5000 68.4271
777.6000 68.3941
777.7000 68.3610
777.8000 68.3279
777.9000 68.2948
778.0000 68.2617
778.1000 68.2286
778.2000 68.1955
778.3000 68.1624
778.4000 68.1293
778.5000 68.0962
778.6000 68.0631
778.7000 68.0300
778.8000 67.9969
778.9000 67.9637
779.0000 67.9306
779.1000 67.8975
779.2000 67.8643
779.3000 67.8312
779.4000 67.7980
779.5000 67.7649
779.6000 67.7317
779.7000 67.6986
779.8000 67.6654
779.9000 67.6322
780.0000 67.5991
780.1000 67.5659
780.2000 67.5327
780.3000 67.4995
780.4000 67.4663
780.5000 67.4331
780.6000 67.3999
780.7000 67.3667
780.8000 67.3335
780.9000 67.3003
781.0000 67.2671
781.1000 67.2339
781.2000 67.2006
781.3000 67.1674
781.4000 67.1342
781.5000 67.1009
781.6000 67.0677
781.7000 67.0345
781.8000 67.0012
781.9000 66.9680
782.0000 66.9347
782.1000 66.9014
782.2000 66.8682
782.3000 66.8349
782.4000 66.8016
782.5000 66.7683
782.6000 66.7351
782.7000 66.7018
782.8000 66.6685
782.9000 66.6352
783.0000 66.6019
783.1000 66.5686
783.2000 66.5353
783.3000 66.5019
783.4000 66.4686
783.5000 66.4353
783.6000 66.4020
783.7000 66.3686
783.8000 66.3353
783.9000 66.3020
784.0000 66.2686
784.1000 66.2353
784.2000 66.2019
784.3000 66.1686
784.4000 66.1352
784.5000 66.1018
784.6000 66.0685
784.7000 66.0351
784.8000 66.0017
784.9000 65.9683
785.0000 65.9349
785.1000 65.9015
785.2000 65.8681
785.3000 65.8347
785.4000 65.8013
785.5000 65.7679
785.6000 65.7345
785.7000 65.7011
785.8000 65.6677
785.9000 65.6342
786.0000 65.6008
786.1000 65.5674
786.2000 65.5339
786.3000 65.5005
786.4000 65.4670
786.5000 65.4336
786.6000 65.4001
786.7000 65.3666
786.8000 65.3332
786.9000 65.2997
787.0000 65.2662
787.1000 65.2327
787.2000 65.1992
787.3000 65.1658
787.4000 65.1323
787.5000 65.0988
787.6000 65.0653
787.7000 65.0317
787.8000 64.9982
787.9000 64.9647
788.0000 64.9312
788.1000 64.8977
788.2000 64.8641
788.3000 64.8306
788.4000 64.7971
788.5000 64.7635
788.6000 64.7300
788.7000 64.6964
788.8000 64.6628
788.9000 64.6293
789.0000 64.5957
789.1000 64.5621
789.2000 64.5286
789.3000 64.4950
789.4000 64.4614
789.5000 64.4278
789.6000 64.3942
789.7000 64.3606
789.8000 64.3270
789.9000 64.2934
790.0000 64.2598
790.1000 64.2262
790.2000 64.1925
790.3000 64.1589
790.4000 64.1253
790.5000 64.0916
790.6000 64.0580
790.7000 64.0243
790.8000 63.9907
790.9000 63.9570
791.0000 63.9234
791.1000 63.8897
791.2000 63.8560
791.3000 63.8224
791.4000 63.7887
791.5000 63.7550
791.6000 63.7213
791.7000 63.6876
791.8000 63.6539
791.9000 63.6202
792.0000 63.5865
792.1000 63.5528
792.2000 63.5191
792.3000 63.4854
792.4000 63.4517
792.5000 63.4179
792.6000 63.3842
792.7000 63.3504
792.8000 63.3167
792.9000 63.2830
793.0000 63.2492
793.1000 63.2154
793.2000 63.1817
793.3000 63.1479
793.4000 63.1141
793.5000 63.0804
793.6000 63.0466
793.7000 63.0128
793.8000 62.9790
793.9000 62.9452
794.0000 62.9114
794.1000 62.8776
794.2000 62.8438
794.3000 62.8100
794.4000 62.7761
794.5000 62.7423
794.6000 62.7085
794.7000 62.6747
794.8000 62.6408
794.9000 62.6070
795.0000 62.5731
795.1000 62.5393
795.2000 62.5054
795.3000 62.4716
795.4000 62.4377
795.5000 62.4038
795.6000 62.3699
795.7000 62.3361
795.8000 62.3022
795.9000 62.2683
796.0000 62.2344
796.1000 62.2005
796.2000 62.1666
796.3000 62.1327
796.4000 62.0987
796.5000 62.0648
796.6000 62.0309
796.7000 61.9970
796.8000 61.9630
796.9000 61.9291
797.0000 61.8951
797.1000 61.8612
797.2000 61.8272
797.3000 61.7933
797.4000 61.7593
797.5000 61.7253
797.6000 61.6914
797.7000 61.6574
797.8000 61.6234
797.9000 61.5894
798.0000 61.5554
798.1000 61.5214
798.2000 61.4874
798.3000 61.4534
798.4000 61.4194
798.5000 61.3854
798.6000 61.3514
798.7000 61.3173
798.8000 61.2833
798.9000 61.2493
799.0000 61.2152
799.1000 61.1812
799.2000 61.1471
799.3000 61.1131
799.4000 61.0790
799.5000 61.0449
799.6000 61.0108
799.7000 60.9768
799.8000 60.9427
799.9000 60.9086
800.0000 60.8745
800.1000 60.8404
800.2000 60.8063
800.3000 60.7722
800.4000 60.7381
800.5000 60.7040
800.6000 60.6698
800.7000 60.6357
800.8000 60.6016
800.9000 60.5674
801.0000 60.5333
801.1000 60.4992
801.2000 60.4650
801.3000 60.4308
801.4000 60.3967
801.5000 60.3625
801.6000 60.3283
801.7000 60.2942
801.8000 60.2600
801.9000 60.2258
802.0000 60.1916
802.1000 60.1574
802.2000 60.1232
802.3000 60.0890
802.4000 60.0548
802.5000 60.0206
802.6000 59.9863
802.7000 59.9521
802.8000 59.9179
802.9000 59.8836
803.0000 59.8494
803.1000 59.8151
803.2000 59.7809
803.3000 59.7466
803.4000 59.7124
803.5000 59.6781
803.6000 59.6438
803.7000 59.6095
803.8000 59.5752
803.9000 59.5410
804.0000 59.5067
804.1000 59.4724
804.2000 59.4381
804.3000 59.4037
804.4000 59.3694
804.5000 59.3351
804.6000 59.3008
804.7000 59.2665
804.8000 59.2321
804.9000 59.1978
805.0000 59.1634
805.1000 59.1291
805.2000 59.0947
805.3000 59.0604
805.4000 59.0260
805.5000 58.9916
805.6000 58.9572
805.7000 58.9229
805.8000 58.8885
805.9000 58.8541
806.0000 58.8197
806.1000 58.7853
806.2000 58.7509
806.3000 58.7164
806.4000 58.6820
806.5000 58.6476
806.6000 58.6132
806.7000 58.5787
806.8000 58.5443
806.9000 58.5098
807.0000 58.4754
807.1000 58.4409
807.2000 58.4065
807.3000 58.3720
807.4000 58.3375
807.5000 58.3030
807.6000 58.2685
807.7000 58.2341
807.8000 58.1996
807.9000 58.1650
808.0000 58.1305
808.1000 58.0960
808.2000 58.0615
808.3000 58.0270
808.4000 57.9924
808.5000 57.9579
808.6000 57.9234
808.7000 57.8888
808.8000 57.8542
808.9000 57.8197
809.0000 57.7851
809.1000 57.7505
809.2000 57.7160
809.3000 57.6814
809.4000 57.6468
809.5000 57.6122
809.6000 57.5776
809.7000 57.5430
809.8000 57.5084
809.9000 57.4737
810.0000 57.4391
810.1000 57.4045
810.2000 57.3698
810.3000 57.3352
810.4000 57.3005
810.5000 57.2659
810.6000 57.2312
810.7000 57.1965
810.8000 57.1618
810.9000 57.1272
811.0000 57.0925
811.1000 57.0578
811.2000 57.0231
811.3000 56.9884
811.4000 56.9536
811.5000 56.9189
811.6000 56.8842
811.7000 56.8495
811.8000 56.8147
811.9000 56.7800
812.0000 56.7452
812.1000 56.7104
812.2000 56.6757
812.3000 56.6409
812.4000 56.6061
812.5000 56.5713
812.6000 56.5365
812.7000 56.5017
812.8000 56.4669
812.9000 56.4321
813.0000 56.3973
813.1000 56.3625
813.2000 56.3276
813.3000 56.2928
813.4000 56.2579
813.5000 56.2231
813.6000 56.1882
813.7000 56.1533
813.8000 56.1185
813.9000 56.0836
814.0000 56.0487
814.1000 56.0138
814.2000 55.9789
814.3000 55.9440
814.4000 55.9091
814.5000 55.8741
814.6000 55.8392
814.7000 55.8043
814.8000 55.7693
814.9000 55.7344
815.0000 55.6994
815.1000 55.6644
815.2000 55.6295
815.3000 55.5945
815.4000 55.5595
815.5000 55.5245
815.6000 55.4895
815.7000 55.4545
815.8000 55.4195
815.9000 55.3844
816.0000 55.3494
816.1000 55.3144
816.2000 55.2793
816.3000 55.2443
816.4000 55.2092
816.5000 55.1741
816.6000 55.1391
816.7000 55.1040
816.8000 55.0689
816.9000 55.0338
817.0000 54.9987
817.1000 54.9636
817.2000 54.9285
817.3000 54.8933
817.4000 54.8582
817.5000 54.8230
817.6000 54.7879
817.7000 54.7527
817.8000 54.7176
817.9000 54.6824
818.0000 54.6472
818.1000 54.6120
818.2000 54.5768
818.3000 54.5416
818.4000 54.5064
818.5000 54.4712
818.6000 54.4360
818.7000 54.4007
818.8000 54.3655
818.9000 54.3302
819.0000 54.2950
819.1000 54.2597
819.2000 54.2244
819.3000 54.1891
819.4000 54.1538
819.5000 54.1185
819.6000 54.0832
819.7000 54.0479
819.8000 54.0126
819.9000 53.9773
820.0000 53.9419
820.1000 53.9066
820.2000 53.8712
820.3000 53.8359
820.4000 53.8005
820.5000 53.7651
820.6000 53.7297
820.7000 53.6943
820.8000 53.6589
820.9000 53.6235
821.0000 53.5881
821.1000 53.5527
821.2000 53.5172
821.3000 53.4818
821.4000 53.4463
821.5000 53.4109
821.6000 53.3754
821.7000 53.3399
821.8000 53.3044
821.9000 53.2689
822.0000 53.2334
822.1000 53.1979
822.2000 53.1624
822.3000 53.1268
822.4000 53.0913
822.5000 53.0558
822.6000 53.0202
822.7000 52.9846
822.8000 52.9491
822.9000 52.9135
823.0000 52.8779
823.1000 52.8423
823.2000 52.8067
823.3000 52.7711
823.4000 52.7354
823.5000 52.6998
823.6000 52.6642
823.7000 52.6285
823.8000 52.5929
823.9000 52.5572
824.0000 52.5215
824.1000 52.4858
824.2000 52.4501
824.3000 52.4144
824.4000 52.3787
824.5000 52.3430
824.6000 52.3073
824.7000 52.2715
824.8000 52.2358
824.9000 52.2000
825.0000 52.1642
825.1000 52.1285
825.2000 52.0927
825.3000 52.0569
825.4000 52.0211
825.5000 51.9853
825.6000 51.9494
825.7000 51.9136
825.8000 51.8778
825.9000 51.8419
826.0000 51.8061
826.1000 51.7702
826.2000 51.7343
826.3000 51.6984
826.4000 51.6625
826.5000 51.6266
826.6000 51.5907
826.7000 51.5548
826.8000 51.5188
826.9000 51.4829
827.0000 51.4469
827.1000 51.4110
827.2000 51.3750
827.3000 51.3390
827.4000 51.3030
827.5000 51.2670
827.6000 51.2310
827.7000 51.1950
827.8000 51.1590
827.9000 51.1229
828.0000 51.0869
828.1000 51.0508
828.2000 51.0148
828.3000 50.9787
828.4000 50.9426
828.5000 50.9065
828.6000 50.8704
828.7000 50.8343
828.8000 50.7982
828.9000 50.7620
829.0000 50.7259
829.1000 50.6897
829.2000 50.6536
829.3000 50.6174
829.4000 50.5812
829.5000 50.5450
829.6000 50.5088
829.7000 50.4726
829.8000 50.4364
829.9000 50.4001
830.0000 50.3639
830.1000 50.3276
830.2000 50.2914
830.3000 50.2551
830.4000 50.2188
830.5000 50.1825
830.6000 50.1462
830.7000 50.1099
830.8000 50.0736
830.9000 50.0372
831.0000 50.0009
831.1000 49.9645
831.2000 49.9282
831.3000 49.8918
831.4000 49.8554
831.5000 49.8190
831.6000 49.7826
831.7000 49.7462
831.8000 49.7098
831.9000 49.6733
832.0000 49.6369
832.1000 49.6004
832.2000 49.5639
832.3000 49.5275
832.4000 49.4910
832.5000 49.4545
832.6000 49.4180
832.7000 49.3814
832.8000 49.3449
832.9000 49.3084
833.0000 49.2718
833.1000 49.2352
833.2000 49.1987
833.3000 49.1621
833.4000 49.1255
833.5000 49.0889
833.6000 49.0523
833.7000 49.0156
833.8000 48.9790
833.9000 48.9423
834.0000 48.9057
834.1000 48.8690
834.2000 48.8323
834.3000 48.7956
834.4000 48.7589
834.5000 48.7222
834.6000 48.6855
834.7000 48.6487
834.8000 48.6120
834.9000 48.5752
835.0000 48.5385
835.1000 48.5017
835.2000 48.4649
835.3000 48.4281
835.4000 48.3913
835.5000 48.3544
835.6000 48.3176
835.7000 48.2808
835.8000 48.2439
835.9000 48.2070
836.0000 48.1702
836.1000 48.1333
836.2000 48.0964
836.3000 48.0594
836.4000 48.0225
836.5000 47.9856
836.6000 47.9486
836.7000 47.9117
836.8000 47.8747
836.9000 47.8377
837.0000 47.8007
837.1000 47.7637
837.2000 47.7267
837.3000 47.6897
837.4000 47.6526
837.5000 47.6156
837.6000 47.5785
837.7000 47.5415
837.8000 47.5044
837.9000 47.4673
838.0000 47.4302
838.1000 47.3930
838.2000 47.3559
838.3000 47.3188
838.4000 47.2816
838.5000 47.2444
838.6000 47.2073
838.7000 47.1701
838.8000 47.1329
838.9000 47.0957
839.0000 47.0584
839.1000 47.0212
839.2000 46.9839
839.3000 46.9467
839.4000 46.9094
839.5000 46.8721
839.6000 46.8348
839.7000 46.7975
839.8000 46.7602
839.9000 46.7229
840.0000 46.6855
840.1000 46.6482
840.2000 46.6108
840.3000 46.5734
840.4000 46.5360
840.5000 46.4986
840.6000 46.4612
840.7000 46.4238
840.8000 46.3863
840.9000 46.3489
841.0000 46.3114
841.1000 46.2740
841.2000 46.2365
841.3000 46.1990
841.4000 46.1614
841.5000 46.1239
841.6000 46.0864
841.7000 46.0488
841.8000 46.0113
841.9000 45.9737
842.0000 45.9361
842.1000 45.8985
842.2000 45.8609
842.3000 45.8233
842.4000 45.7856
842.5000 45.7480
842.6000 45.7103
842.7000 45.6727
842.8000 45.6350
842.9000 45.5973
843.0000 45.5596
843.1000 45.5218
843.2000 45.4841
843.3000 45.4463
843.4000 45.4086
843.5000 45.3708
843.6000 45.3330
843.7000 45.2952
843.8000 45.2574
843.9000 45.2196
844.0000 45.1817
844.1000 45.1439
844.2000 45.1060
844.3000 45.0682
844.4000 45.0303
844.5000 44.9924
844.6000 44.9544
844.7000 44.9165
844.8000 44.8786
844.9000 44.8406
845.0000 44.8027
845.1000 44.7647
845.2000 44.7267
845.3000 44.6887
845.4000 44.6507
845.5000 44.6126
845.6000 44.5746
845.7000 44.5365
845.8000 44.4985
845.9000 44.4604
846.0000 44.4223
846.1000 44.3842
846.2000 44.3460
846.3000 44.3079
846.4000 44.2698
846.5000 44.2316
846.6000 44.1934
846.7000 44.1552
846.8000 44.1170
846.9000 44.0788
847.0000 44.0406
847.1000 44.0023
847.2000 43.9641
847.3000 43.9258
847.4000 43.8875
847.5000 43.8492
847.6000 43.8109
847.7000 43.7726
847.8000 43.7343
847.9000 43.6959
848.0000 43.6576
848.1000 43.6192
848.2000 43.5808
848.3000 43.5424
848.4000 43.5040
848.5000 43.4655
848.6000 43.4271
848.7000 43.3886
848.8000 43.3502
848.9000 43.3117
849.0000 43.2732
849.1000 43.2347
849.2000 43.1961
849.3000 43.1576
849.4000 43.1190
849.5000 43.0805
849.6000 43.0419
849.7000 43.0033
849.8000 42.9647
849.9000 42.9261
850.0000 42.8874
850.1000 42.8488
850.2000 42.8101
850.3000 42.7714
850.4000 42.7327
850.5000 42.6940
850.6000 42.6553
850.7000 42.6166
850.8000 42.5778
850.9000 42.5391
851.0000 42.5003
851.1000 42.4615
851.2000 42.4227
851.3000 42.3839
851.4000 42.3450
851.5000 42.3062
851.6000 42.2673
851.7000 42.2284
851.8000 42.1895
851.9000 42.1506
852.0000 42.1117
852.1000 42.0728
852.2000 42.0338
852.3000 41.9949
852.4000 41.9559
852.5000 41.9169
852.6000 41.8779
852.7000 41.8389
852.8000 41.7998
852.9000 41.7608
853.0000 41.7217
853.1000 41.6827
853.2000 41.6436
853.3000 41.6045
853.4000 41.5653
853.5000 41.5262
853.6000 41.4870
853.7000 41.4479
853.8000 41.4087
853.9000 41.3695
854.0000 41.3303
854.1000 41.2911
854.2000 41.2518
854.3000 41.2126
854.4000 41.1733
854.5000 41.1340
854.6000 41.0947
854.7000 41.0554
854.8000 41.0161
854.9000 40.9767
855.0000 40.9374
855.1000 40.8980
855.2000 40.8586
855.3000 40.8192
855.4000 40.7798
855.5000 40.7404
855.6000 40.7009
855.7000 40.6615
855.8000 40.6220
855.9000 40.5825
856.0000 40.5430
856.1000 40.5035
856.2000 40.4639
856.3000 40.4244
856.4000 40.3848
856.5000 40.3452
856.6000 40.3056
856.7000 40.2660
856.8000 40.2264
856.9000 40.1867
857.0000 40.1471
857.1000 40.1074
857.2000 40.0677
857.3000 40.0280
857.4000 39.9883
857.5000 39.9486
857.6000 39.9088
857.7000 39.8690
857.8000 39.8293
857.9000 39.7895
858.0000 39.7497
858.1000 39.7098
858.2000 39.6700
858.3000 39.6301
858.4000 39.5902
858.5000 39.5504
858.6000 39.5104
858.7000 39.4705
858.8000 39.4306
858.9000 39.3906
859.0000 39.3507
859.1000 39.3107
859.2000 39.2707
859.3000 39.2307
859.4000 39.1906
859.5000 39.1506
859.6000 39.1105
859.7000 39.0705
859.8000 39.0304
859.9000 38.9902
860.0000 38.9501
860.1000 38.9100
860.2000 38.8698
860.3000 38.8296
860.4000 38.7895
860.5000 38.7493
860.6000 38.7090
860.7000 38.6688
860.8000 38.6285
860.9000 38.5883
861.0000 38.5480
861.1000 38.5077
861.2000 38.4674
861.3000 38.4270
861.4000 38.3867
861.5000 38.3463
861.6000 38.3059
861.7000 38.2655
861.8000 38.2251
861.9000 38.1847
862.0000 38.1442
862.1000 38.1038
862.2000 38.0633
862.3000 38.0228
862.4000 37.9823
862.5000 37.9418
862.6000 37.9012
862.7000 37.8607
862.8000 37.8201
862.9000 37.7795
863.0000 37.7389
863.1000 37.6983
863.2000 37.6576
863.3000 37.6170
863.4000 37.5763
863.5000 37.5356
863.6000 37.4949
863.7000 37.4542
863.8000 37.4134
863.9000 37.3727
864.0000 37.3319
864.1000 37.2911
864.2000 37.2503
864.3000 37.2094
864.4000 37.1686
864.5000 37.1277
864.6000 37.0869
864.7000 37.0460
864.8000 37.0051
864.9000 36.9641
865.0000 36.9232
865.1000 36.8822
865.2000 36.8413
865.3000 36.8003
865.4000 36.7593
865.5000 36.7182
865.6000 36.6772
865.7000 36.6361
865.8000 36.5951
865.9000 36.5540
866.0000 36.5128
866.1000 36.4717
866.2000 36.4306
866.3000 36.3894
866.4000 36.3482
866.5000 36.3070
866.6000 36.2658
866.7000 36.2246
866.8000 36.1833
866.9000 36.1421
867.0000 36.1008
867.1000 36.0595
867.2000 36.0182
867.3000 35.9768
867.4000 35.9355
867.5000 35.8941
867.6000 35.8527
867.7000 35.8113
867.8000 35.7699
867.9000 35.7285
868.0000 35.6870
868.1000 35.6455
868.2000 35.6040
868.3000 35.5625
868.4000 35.5210
868.5000 35.4795
868.6000 35.4379
868.7000 35.3963
868.8000 35.3547
868.9000 35.3131
869.0000 35.2715
869.1000 35.2298
869.2000 35.1882
869.3000 35.1465
869.4000 35.1048
869.5000 35.0631
869.6000 35.0213
869.7000 34.9796
869.8000 34.9378
869.9000 34.8960
870.0000 34.8542
870.1000 34.8124
870.2000 34.7705
870.3000 34.7287
870.4000 34.6868
870.5000 34.6449
870.6000 34.6030
870.7000 34.5610
870.8000 34.5191
870.9000 34.4771
871.0000 34.4351
871.1000 34.3931
871.2000 34.3511
871.3000 34.3091
871.4000 34.2670
871.5000 34.2249
871.6000 34.1828
871.7000 34.1407
871.8000 34.0986
871.9000 34.0564
872.0000 34.0143
872.1000 33.9721
872.2000 33.9299
872.3000 33.8877
872.4000 33.8454
872.5000 33.8032
872.6000 33.7609
872.7000 33.7186
872.8000 33.6763
872.9000 33.6339
873.0000 33.5916
873.1000 33.5492
873.2000 33.5068
873.3000 33.4644
873.4000 33.4220
873.5000 33.3795
873.6000 33.3371
873.7000 33.2946
873.8000 33.2521
873.9000 33.2096
874.0000 33.1671
874.1000 33.1245
874.2000 33.0819
874.3000 33.0393
874.4000 32.9967
874.5000 32.9541
874.6000 32.9115
874.7000 32.8688
874.8000 32.8261
874.9000 32.7834
875.0000 32.7407
875.1000 32.6979
875.2000 32.6552
875.3000 32.6124
875.4000 32.5696
875.5000 32.5268
875.6000 32.4839
875.7000 32.4411
875.8000 32.3982
875.9000 32.3553
876.0000 32.3124
876.1000 32.2695
876.2000 32.2265
876.3000 32.1836
876.4000 32.1406
876.5000 32.0976
876.6000 32.0545
876.7000 32.0115
876.8000 31.9684
876.9000 31.9254
877.0000 31.8823
877.1000 31.8391
877.2000 31.7960
877.3000 31.7528
877.4000 31.7097
877.5000 31.6665
877.6000 31.6232
877.7000 31.5800
877.8000 31.5368
877.9000 31.4935
878.0000 31.4502
878.1000 31.4069
878.2000 31.3635
878.3000 31.3202
878.4000 31.2768
878.5000 31.2334
878.6000 31.1900
878.7000 31.1466
878.8000 31.1031
878.9000 31.0597
879.0000 31.0162
879.1000 30.9727
879.2000 30.9291
879.3000 30.8856
879.4000 30.8420
879.5000 30.7984
879.6000 30.7548
879.7000 30.7112
879.8000 30.6676
879.9000 30.6239
880.0000 30.5802
880.1000 30.5365
880.2000 30.4928
880.3000 30.4490
880.4000 30.4053
880.5000 30.3615
880.6000 30.3177
880.7000 30.2739
880.8000 30.2300
880.9000 30.1861
881.0000 30.1423
881.1000 30.0984
881.2000 30.0544
881.3000 30.0105
881.4000 29.9665
881.5000 29.9225
881.6000 29.8785
881.7000 29.8345
881.8000 29.7905
881.9000 29.7464
882.0000 29.7023
882.1000 29.6582
882.2000 29.6141
882.3000 29.5700
882.4000 29.5258
882.5000 29.4816
882.6000 29.4374
882.7000 29.3932
882.8000 29.3489
882.9000 29.3047
883.0000 29.2604
883.1000 29.2161
883.2000 29.1717
883.3000 29.1274
883.4000 29.0830
883.5000 29.0386
883.6000 28.9942
883.7000 28.9498
883.8000 28.9054
883.9000 28.8609
884.0000 28.8164
884.1000 28.7719
884.2000 28.7274
884.3000 28.6828
884.4000 28.6382
884.5000 28.5936
884.6000 28.5490
884.7000 28.5044
884.8000 28.4597
884.9000 28.4151
885.0000 28.3704
885.1000 28.3256
885.2000 28.2809
885.3000 28.2361
885.4000 28.1914
885.5000 28.1466
885.6000 28.1017
885.7000 28.0569
885.8000 28.0120
885.9000 27.9672
886.0000 27.9223
886.1000 27.8773
886.2000 27.8324
886.3000 27.7874
886.4000 27.7424
886.5000 27.6974
886.6000 27.6524
886.7000 27.6073
886.8000 27.5623
886.9000 27.5172
887.0000 27.4721
887.1000 27.4269
887.2000 27.3818
887.3000 27.3366
887.4000 27.2914
887.5000 27.2462
887.6000 27.2009
887.7000 27.1557
887.8000 27.1104
887.9000 27.0651
888.0000 27.0197
888.1000 26.9744
888.2000 26.9290
888.3000 26.8836
888.4000 26.8382
888.5000 26.7928
888.6000 26.7473
888.7000 26.7019
888.8000 26.6564
888.9000 26.6108
889.0000 26.5653
889.1000 26.5197
889.2000 26.4742
889.3000 26.4286
889.4000 26.3829
889.5000 26.3373
889.6000 26.2916
889.7000 26.2459
889.8000 26.2002
889.9000 26.1545
890.0000 26.1087
890.1000 26.0629
890.2000 26.0171
890.3000 25.9713
890.4000 25.9255
890.5000 25.8796
890.6000 25.8337
890.7000 25.7878
890.8000 25.7419
890.9000 25.6959
891.0000 25.6500
891.1000 25.6040
891.2000 25.5579
891.3000 25.5119
891.4000 25.4658
891.5000 25.4198
891.6000 25.3736
891.7000 25.3275
891.8000 25.2814
891.9000 25.2352
892.0000 25.1890
892.1000 25.1428
892.2000 25.0965
892.3000 25.0503
892.4000 25.0040
892.5000 24.9577
892.6000 24.9114
892.7000 24.8650
892.8000 24.8187
892.9000 24.7723
893.0000 24.7258
893.1000 24.6794
893.2000 24.6329
893.3000 24.5865
893.4000 24.5400
893.5000 24.4934
893.6000 24.4469
893.7000 24.4003
893.8000 24.3537
893.9000 24.3071
894.0000 24.2605
894.1000 24.2138
894.2000 24.1671
894.3000 24.1204
894.4000 24.0737
894.5000 24.0269
894.6000 23.9801
894.7000 23.9334
894.8000 23.8865
894.9000 23.8397
895.0000 23.7928
895.1000 23.7459
895.2000 23.6990
895.3000 23.6521
895.4000 23.6051
895.5000 23.5582
895.6000 23.5112
895.7000 23.4641
895.8000 23.4171
895.9000 23.3700
896.0000 23.3229
896.1000 23.2758
896.2000 23.2287
896.3000 23.1815
896.4000 23.1343
896.5000 23.0871
896.6000 23.0399
896.7000 22.9926
896.8000 22.9454
896.9000 22.8981
897.0000 22.8507
897.1000 22.8034
897.2000 22.7560
897.3000 22.7086
897.4000 22.6612
897.5000 22.6138
897.6000 22.5663
897.7000 22.5188
897.8000 22.4713
897.9000 22.4238
898.0000 22.3763
898.1000 22.3287
898.2000 22.2811
898.3000 22.2335
898.4000 22.1858
898.5000 22.1381
898.6000 22.0904
898.7000 22.0427
898.8000 21.9950
898.9000 21.9472
899.0000 21.8994
899.1000 21.8516
899.2000 21.8038
899.3000 21.7559
899.4000 21.7081
899.5000 21.6601
899.6000 21.6122
899.7000 21.5643
899.8000 21.5163
899.9000 21.4683
900.0000 21.4203
900.1000 21.3722
900.2000 21.3242
900.3000 21.2761
900.4000 21.2280
900.5000 21.1798
900.6000 21.1316
900.7000 21.0835
900.8000 21.0352
900.9000 20.9870
901.0000 20.9388
901.1000 20.8905
901.2000 20.8422
901.3000 20.7938
901.4000 20.7455
901.5000 20.6971
901.6000 20.6487
901.7000 20.6003
901.8000 20.5518
901.9000 20.5033
902.0000 20.4548
902.1000 20.4063
902.2000 20.3578
902.3000 20.3092
902.4000 20.2606
902.5000 20.2120
902.6000 20.1633
902.7000 20.1147
902.8000 20.0660
902.9000 20.0173
903.0000 19.9685
903.1000 19.9198
903.2000 19.8710
903.3000 19.8222
903.4000 19.7733
903.5000 19.7245
903.6000 19.6756
903.7000 19.6267
903.8000 19.5777
903.9000 19.5288
904.0000 19.4798
904.1000 19.4308
904.2000 19.3818
904.3000 19.3327
904.4000 19.2836
904.5000 19.2345
904.6000 19.1854
904.7000 19.1362
904.8000 19.0871
904.9000 19.0379
905.0000 18.9886


==> anc/Fig.3/grid_T.dat <==
T_MeV
120.0000
119.8999
119.7998
119.6997
119.5996
119.4995
119.3994
119.2993
119.1992
119.0991
118.9990
118.8989
118.7988
118.6987
118.5986
118.4985
118.3984
118.2983
118.1983
118.0982
117.9981
117.8980
117.7979
117.6978
117.5977
117.4976
117.3975
117.2974
117.1973
117.0972
116.9971
116.8970
116.7969
116.6968
116.5967
116.4966
116.3965
116.2964
116.1963
116.0962
115.9961
115.8960
115.7959
115.6958
115.5957
115.4956
115.3955
115.2954
115.1953
115.0952
114.9951
114.8950
114.7949
114.6948
114.5948
114.4947
114.3946
114.2945
114.1944
114.0943
113.9942
113.8941
113.7940
113.6939
113.5938
113.4937
113.3936
113.2935
113.1934
113.0933
112.9932
112.8931
112.7930
112.6929
112.5928
112.4927
112.3926
112.2925
112.1924
112.0923
111.9922
111.8921
111.7920
111.6919
111.5918
111.4917
111.3916
111.2915
111.1914
111.0914
110.9913
110.8912
110.7911
110.6910
110.5909
110.4908
110.3907
110.2906
110.1905
110.0904
109.9903
109.8902
109.7901
109.6900
109.5899
109.4898
109.3897
109.2896
109.1895
109.0894
108.9893
108.8892
108.7891
108.6890
108.5889
108.4888
108.3887
108.2886
108.1885
108.0884
107.9883
107.8882
107.7881
107.6880
107.5879
107.4879
107.3878
107.2877
107.1876
107.0875
106.9874
106.8873
106.7872
106.6871
106.5870
106.4869
106.3868
106.2867
106.1866
106.0865
105.9864
105.8863
105.7862
105.6861
105.5860
105.4859
105.3858
105.2857
105.1856
105.0855
104.9854
104.8853
104.7852
104.6851
104.5850
104.4849
104.3848
104.2847
104.1846
104.0845
103.9845
103.8844
103.7843
103.6842
103.5841
103.4840
103.3839
103.2838
103.1837
103.0836
102.9835
102.8834
102.7833
102.6832
102.5831
102.4830
102.3829
102.2828
102.1827
102.0826
101.9825
101.8824
101.7823
101.6822
101.5821
101.4820
101.3819
101.2818
101.1817
101.0816
100.9815
100.8814
100.7813
100.6812
100.5811
100.4810
100.3810
100.2809
100.1808
100.0807
99.9806
99.8805
99.7804
99.6803
99.5802
99.4801
99.3800
99.2799
99.1798
99.0797
98.9796
98.8795
98.7794
98.6793
98.5792
98.4791
98.3790
98.2789
98.1788
98.0787
97.9786
97.8785
97.7784
97.6783
97.5782
97.4781
97.3780
97.2779
97.1778
97.0777
96.9776
96.8776
96.7775
96.6774
96.5773
96.4772
96.3771
96.2770
96.1769
96.0768
95.9767
95.8766
95.7765
95.6764
95.5763
95.4762
95.3761
95.2760
95.1759
95.0758
94.9757
94.8756
94.7755
94.6754
94.5753
94.4752
94.3751
94.2750
94.1749
94.0748
93.9747
93.8746
93.7745
93.6744
93.5743
93.4742
93.3741
93.2741
93.1740
93.0739
92.9738
92.8737
92.7736
92.6735
92.5734
92.4733
92.3732
92.2731
92.1730
92.0729
91.9728
91.8727
91.7726
91.6725
91.5724
91.4723
91.3722
91.2721
91.1720
91.0719
90.9718
90.8717
90.7716
90.6715
90.5714
90.4713
90.3712
90.2711
90.1710
90.0709
89.9708
89.8707
89.7707
89.6706
89.5705
89.4704
89.3703
89.2702
89.1701
89.0700
88.9699
88.8698
88.7697
88.6696
88.5695
88.4694
88.3693
88.2692
88.1691
88.0690
87.9689
87.8688
87.7687
87.6686
87.5685
87.4684
87.3683
87.2682
87.1681
87.0680
86.9679
86.8678
86.7677
86.6676
86.5675
86.4674
86.3673
86.2672
86.1672
86.0671
85.9670
85.8669
85.7668
85.6667
85.5666
85.4665
85.3664
85.2663
85.1662
85.0661
84.9660
84.8659
84.7658
84.6657
84.5656
84.4655
84.3654
84.2653
84.1652
84.0651
83.9650
83.8649
83.7648
83.6647
83.5646
83.4645
83.3644
83.2643
83.1642
83.0641
82.9640
82.8639
82.7638
82.6638
82.5637
82.4636
82.3635
82.2634
82.1633
82.0632
81.9631
81.8630
81.7629
81.6628
81.5627
81.4626
81.3625
81.2624
81.1623
81.0622
80.9621
80.8620
80.7619
80.6618
80.5617
80.4616
80.3615
80.2614
80.1613
80.0612
79.9611
79.8610
79.7609
79.6608
79.5607
79.4606
79.3605
79.2604
79.1603
79.0603
78.9602
78.8601
78.7600
78.6599
78.5598
78.4597
78.3596
78.2595
78.1594
78.0593
77.9592
77.8591
77.7590
77.6589
77.5588
77.4587
77.3586
77.2585
77.1584
77.0583
76.9582
76.8581
76.7580
76.6579
76.5578
76.4577
76.3576
76.2575
76.1574
76.0573
75.9572
75.8571
75.7570
75.6569
75.5569
75.4568
75.3567
75.2566
75.1565
75.0564
74.9563
74.8562
74.7561
74.6560
74.5559
74.4558
74.3557
74.2556
74.1555
74.0554
73.9553
73.8552
73.7551
73.6550
73.5549
73.4548
73.3547
73.2546
73.1545
73.0544
72.9543
72.8542
72.7541
72.6540
72.5539
72.4538
72.3537
72.2536
72.1535
72.0534
71.9534
71.8533
71.7532
71.6531
71.5530
71.4529
71.3528
71.2527
71.1526
71.0525
70.9524
70.8523
70.7522
70.6521
70.5520
70.4519
70.3518
70.2517
70.1516
70.0515
69.9514
69.8513
69.7512
69.6511
69.5510
69.4509
69.3508
69.2507
69.1506
69.0505
68.9504
68.8503
68.7502
68.6501
68.5500
68.4500
68.3499
68.2498
68.1497
68.0496
67.9495
67.8494
67.7493
67.6492
67.5491
67.4490
67.3489
67.2488
67.1487
67.0486
66.9485
66.8484
66.7483
66.6482
66.5481
66.4480
66.3479
66.2478
66.1477
66.0476
65.9475
65.8474
65.7473
65.6472
65.5471
65.4470
65.3469
65.2468
65.1467
65.0466
64.9466
64.8465
64.7464
64.6463
64.5462
64.4461
64.3460
64.2459
64.1458
64.0457
63.9456
63.8455
63.7454
63.6453
63.5452
63.4451
63.3450
63.2449
63.1448
63.0447
62.9446
62.8445
62.7444
62.6443
62.5442
62.4441
62.3440
62.2439
62.1438
62.0437
61.9436
61.8435
61.7434
61.6433
61.5432
61.4431
61.3431
61.2430
61.1429
61.0428
60.9427
60.8426
60.7425
60.6424
60.5423
60.4422
60.3421
60.2420
60.1419
60.0418
59.9417
59.8416
59.7415
59.6414
59.5413
59.4412
59.3411
59.2410
59.1409
59.0408
58.9407
58.8406
58.7405
58.6404
58.5403
58.4402
58.3401
58.2400
58.1399
58.0398
57.9397
57.8397
57.7396
57.6395
57.5394
57.4393
57.3392
57.2391
57.1390
57.0389
56.9388
56.8387
56.7386
56.6385
56.5384
56.4383
56.3382
56.2381
56.1380
56.0379
55.9378
55.8377
55.7376
55.6375
55.5374
55.4373
55.3372
55.2371
55.1370
55.0369
54.9368
54.8367
54.7366
54.6365
54.5364
54.4363
54.3362
54.2362
54.1361
54.0360
53.9359
53.8358
53.7357
53.6356
53.5355
53.4354
53.3353
53.2352
53.1351
53.0350
52.9349
52.8348
52.7347
52.6346
52.5345
52.4344
52.3343
52.2342
52.1341
52.0340
51.9339
51.8338
51.7337
51.6336
51.5335
51.4334
51.3333
51.2332
51.1331
51.0330
50.9329
50.8328
50.7328
50.6327
50.5326
50.4325
50.3324
50.2323
50.1322
50.0321
49.9320
49.8319
49.7318
49.6317
49.5316
49.4315
49.3314
49.2313
49.1312
49.0311
48.9310
48.8309
48.7308
48.6307
48.5306
48.4305
48.3304
48.2303
48.1302
48.0301
47.9300
47.8299
47.7298
47.6297
47.5296
47.4295
47.3294
47.2293
47.1293
47.0292
46.9291
46.8290
46.7289
46.6288
46.5287
46.4286
46.3285
46.2284
46.1283
46.0282
45.9281
45.8280
45.7279
45.6278
45.5277
45.4276
45.3275
45.2274
45.1273
45.0272
44.9271
44.8270
44.7269
44.6268
44.5267
44.4266
44.3265
44.2264
44.1263
44.0262
43.9261
43.8260
43.7259
43.6259
43.5258
43.4257
43.3256
43.2255
43.1254
43.0253
42.9252
42.8251
42.7250
42.6249
42.5248
42.4247
42.3246
42.2245
42.1244
42.0243
41.9242
41.8241
41.7240
41.6239
41.5238
41.4237
41.3236
41.2235
41.1234
41.0233
40.9232
40.8231
40.7230
40.6229
40.5228
40.4227
40.3226
40.2225
40.1224
40.0224
39.9223
39.8222
39.7221
39.6220
39.5219
39.4218
39.3217
39.2216
39.1215
39.0214
38.9213
38.8212
38.7211
38.6210
38.5209
38.4208
38.3207
38.2206
38.1205
38.0204
37.9203
37.8202
37.7201
37.6200
37.5199
37.4198
37.3197
37.2196
37.1195
37.0194
36.9193
36.8192
36.7191
36.6190
36.5190
36.4189
36.3188
36.2187
36.1186
36.0185
35.9184
35.8183
35.7182
35.6181
35.5180
35.4179
35.3178
35.2177
35.1176
35.0175
34.9174
34.8173
34.7172
34.6171
34.5170
34.4169
34.3168
34.2167
34.1166
34.0165
33.9164
33.8163
33.7162
33.6161
33.5160
33.4159
33.3158
33.2157
33.1156
33.0155
32.9155
32.8154
32.7153
32.6152
32.5151
32.4150
32.3149
32.2148
32.1147
32.0146
31.9145
31.8144
31.7143
31.6142
31.5141
31.4140
31.3139
31.2138
31.1137
31.0136
30.9135
30.8134
30.7133
30.6132
30.5131
30.4130
30.3129
30.2128
30.1127
30.0126
29.9125
29.8124
29.7123
29.6122
29.5121
29.4121
29.3120
29.2119
29.1118
29.0117
28.9116
28.8115
28.7114
28.6113
28.5112
28.4111
28.3110
28.2109
28.1108
28.0107
27.9106
27.8105
27.7104
27.6103
27.5102
27.4101
27.3100
27.2099
27.1098
27.0097
26.9096
26.8095
26.7094
26.6093
26.5092
26.4091
26.3090
26.2089
26.1088
26.0087
25.9086
25.8086
25.7085
25.6084
25.5083
25.4082
25.3081
25.2080
25.1079
25.0078
24.9077
24.8076
24.7075
24.6074
24.5073
24.4072
24.3071
24.2070
24.1069
24.0068
23.9067
23.8066
23.7065
23.6064
23.5063
23.4062
23.3061
23.2060
23.1059
23.0058
22.9057
22.8056
22.7055
22.6054
22.5053
22.4052
22.3052
22.2051
22.1050
22.0049
21.9048
21.8047
21.7046
21.6045
21.5044
21.4043
21.3042
21.2041
21.1040
21.0039
20.9038
20.8037
20.7036
20.6035
20.5034
20.4033
20.3032
20.2031
20.1030
20.0029
19.9028
19.8027
19.7026
19.6025
19.5024
19.4023
19.3022
19.2021
19.1020
19.0019
18.9018
18.8017
18.7017
18.6016
18.5015
18.4014
18.3013
18.2012
18.1011
18.0010
17.9009
17.8008
17.7007
17.6006
17.5005
17.4004
17.3003
17.2002
17.1001
17.0000
16.8999
16.7999
16.6999
16.5999
16.4999
16.3999
16.2999
16.1999
16.0999
15.9999
15.8999
15.7999
15.6999
15.5999
15.4999
15.3999
15.2999
15.1999
15.0999
14.9999
14.8999
14.7999
14.6999
14.5999
14.4999
14.3999
14.2999
14.1999
14.0999
13.9999
13.8999
13.7999
13.6999
13.5999
13.4999
13.3999
13.2999
13.1999
13.0999
12.9999
12.8999
12.7999
12.6999
12.5999
12.4999
12.3999
12.2999
12.1999
12.0999
11.9999
11.8999
11.7999
11.6999
11.5999
11.4999
11.3999
11.2999
11.1999
11.0999
10.9999
10.8999
10.7999
10.6999
10.5999
10.4999
10.3999
10.2999
10.1999
10.0999
9.9999
9.8999
9.7999
9.6999
9.5999
9.4999
9.3999
9.2999
9.1999
9.0999
8.9999
8.8999
8.7999
8.6999
8.6000
8.5000
8.4000
8.3000
8.2000
8.1000
8.0000
7.9000
7.8000
7.7000
7.6000
7.5000
7.4000
7.3000
7.2000
7.1000
7.0000
6.9000
6.8000
6.7000
6.6000
6.5000
6.4000
6.3000
6.2000
6.1000
6.0000
5.9000
5.8000
5.7000
5.6000
5.5000
5.4000
5.3000
5.2000
5.1000
5.0000
4.9000
4.8000
4.7000
4.6000
4.5000
4.4000
4.3000
4.2000
4.1000
4.0000
3.9000
3.8000
3.7000
3.6000
3.5000
3.4000
3.3000
3.2000
3.1000
3.0000
2.9000
2.8000
2.7000
2.6000
2.5000
2.4000
2.3000
2.2000
2.1000
2.0000
1.9000
1.8000
1.7000
1.6000
1.5000
1.4000
1.3000
1.2000
1.1000
1.0000
0.9000
0.8000
0.7000
0.6000
0.5000
0.4000
0.3000
0.2000
0.1000
0.0000


==> anc/Fig.3/grid_mub.dat <==
mub_MeV
0.0000
0.2000
0.4000
0.6000
0.8000
1.0000
1.2000
1.4000
1.6000
1.8000
2.0000
2.2000
2.4000
2.6000
2.8000
3.0000
3.2000
3.4000
3.6000
3.8000
4.0000
4.2000
4.4000
4.6000
4.8000
5.0000
5.2000
5.4000
5.6000
5.8000
6.0000
6.2000
6.4000
6.6000
6.8000
7.0000
7.2000
7.4000
7.6000
7.8000
8.0000
8.2000
8.4000
8.6000
8.8000
9.0000
9.2000
9.4000
9.6000
9.8000
10.0000
10.2000
10.4000
10.6000
10.8000
11.0000
11.2000
11.4000
11.6000
11.8000
12.0000
12.2000
12.4000
12.6000
12.8000
13.0000
13.2000
13.4000
13.6000
13.8000
14.0000
14.2000
14.4000
14.6000
14.8000
15.0000
15.2000
15.4000
15.6000
15.8000
16.0000
16.2000
16.4000
16.6000
16.8000
17.0000
17.2000
17.4000
17.6000
17.8000
18.0000
18.2000
18.4000
18.6000
18.8000
19.0000
19.2000
19.4000
19.6000
19.8000
20.0000
20.2000
20.4000
20.6000
20.8000
21.0000
21.2000
21.4000
21.6000
21.8000
22.0000
22.2000
22.4000
22.6000
22.8000
23.0000
23.2000
23.4000
23.6000
23.8000
24.0000
24.2000
24.4000
24.6000
24.8000
25.0000
25.2000
25.4000
25.6000
25.8000
26.0000
26.2000
26.4000
26.6000
26.8000
27.0000
27.2000
27.4000
27.6000
27.8000
28.0000
28.2000
28.4000
28.6000
28.8000
29.0000
29.2000
29.4000
29.6000
29.8000
30.0000
30.2000
30.4000
30.6000
30.8000
31.0000
31.2000
31.4000
31.6000
31.8000
32.0000
32.2000
32.4000
32.6000
32.8000
33.0000
33.2000
33.4000
33.6000
33.8000
34.0000
34.2000
34.4000
34.6000
34.8000
35.0000
35.2000
35.4000
35.6000
35.8000
36.0000
36.2000
36.4000
36.6000
36.8000
37.0000
37.2000
37.4000
37.6000
37.8000
38.0000
38.2000
38.4000
38.6000
38.8000
39.0000
39.2000
39.4000
39.6000
39.8000
40.0000
40.2000
40.4000
40.6000
40.8000
41.0000
41.2000
41.4000
41.6000
41.8000
42.0000
42.2000
42.4000
42.6000
42.8000
43.0000
43.2000
43.4000
43.6000
43.8000
44.0000
44.2000
44.4000
44.6000
44.8000
45.0000
45.2000
45.4000
45.6000
45.8000
46.0000
46.2000
46.4000
46.6000
46.8000
47.0000
47.2000
47.4000
47.6000
47.8000
48.0000
48.2000
48.4000
48.6000
48.8000
49.0000
49.2000
49.4000
49.6000
49.8000
50.0000
50.2000
50.4000
50.6000
50.8000
51.0000
51.2000
51.4000
51.6000
51.8000
52.0000
52.2000
52.4000
52.6000
52.8000
53.0000
53.2000
53.4000
53.6000
53.8000
54.0000
54.2000
54.4000
54.6000
54.8000
55.0000
55.2000
55.4000
55.6000
55.8000
56.0000
56.2000
56.4000
56.6000
56.8000
57.0000
57.2000
57.4000
57.6000
57.8000
58.0000
58.2000
58.4000
58.6000
58.8000
59.0000
59.2000
59.4000
59.6000
59.8000
60.0000
60.2000
60.4000
60.6000
60.8000
61.0000
61.2000
61.4000
61.6000
61.8000
62.0000
62.2000
62.4000
62.6000
62.8000
63.0000
63.2000
63.4000
63.6000
63.8000
64.0000
64.2000
64.4000
64.6000
64.8000
65.0000
65.2000
65.4000
65.6000
65.8000
66.0000
66.2000
66.4000
66.6000
66.8000
67.0000
67.2000
67.4000
67.6000
67.8000
68.0000
68.2000
68.4000
68.6000
68.8000
69.0000
69.2000
69.4000
69.6000
69.8000
70.0000
70.2000
70.4000
70.6000
70.8000
71.0000
71.2000
71.4000
71.6000
71.8000
72.0000
72.2000
72.4000
72.6000
72.8000
73.0000
73.2000
73.4000
73.6000
73.8000
74.0000
74.2000
74.4000
74.6000
74.8000
75.0000
75.2000
75.4000
75.6000
75.8000
76.0000
76.2000
76.4000
76.6000
76.8000
77.0000
77.2000
77.4000
77.6000
77.8000
78.0000
78.2000
78.4000
78.6000
78.8000
79.0000
79.2000
79.4000
79.6000
79.8000
80.0000
80.2000
80.4000
80.6000
80.8000
81.0000
81.2000
81.4000
81.6000
81.8000
82.0000
82.2000
82.4000
82.6000
82.8000
83.0000
83.2000
83.4000
83.6000
83.8000
84.0000
84.2000
84.4000
84.6000
84.8000
85.0000
85.2000
85.4000
85.6000
85.8000
86.0000
86.2000
86.4000
86.6000
86.8000
87.0000
87.2000
87.4000
87.6000
87.8000
88.0000
88.2000
88.4000
88.6000
88.8000
89.0000
89.2000
89.4000
89.6000
89.8000
90.0000
90.2000
90.4000
90.6000
90.8000
91.0000
91.2000
91.4000
91.6000
91.8000
92.0000
92.2000
92.4000
92.6000
92.8000
93.0000
93.2000
93.4000
93.6000
93.8000
94.0000
94.2000
94.4000
94.6000
94.8000
95.0000
95.2000
95.4000
95.6000
95.8000
96.0000
96.2000
96.4000
96.6000
96.8000
97.0000
97.2000
97.4000
97.6000
97.8000
98.0000
98.2000
98.4000
98.6000
98.8000
99.0000
99.2000
99.4000
99.6000
99.8000
100.0000
100.2000
100.4000
100.6000
100.8000
101.0000
101.2000
101.4000
101.6000
101.8000
102.0000
102.2000
102.4000
102.6000
102.8000
103.0000
103.2000
103.4000
103.6000
103.8000
104.0000
104.2000
104.4000
104.6000
104.8000
105.0000
105.2000
105.4000
105.6000
105.8000
106.0000
106.2000
106.4000
106.6000
106.8000
107.0000
107.2000
107.4000
107.6000
107.8000
108.0000
108.2000
108.4000
108.6000
108.8000
109.0000
109.2000
109.4000
109.6000
109.8000
110.0000
110.2000
110.4000
110.6000
110.8000
111.0000
111.2000
111.4000
111.6000
111.8000
112.0000
112.2000
112.4000
112.6000
112.8000
113.0000
113.2000
113.4000
113.6000
113.8000
114.0000
114.2000
114.4000
114.6000
114.8000
115.0000
115.2000
115.4000
115.6000
115.8000
116.0000
116.2000
116.4000
116.6000
116.8000
117.0000
117.2000
117.4000
117.6000
117.8000
118.0000
118.2000
118.4000
118.6000
118.8000
119.0000
119.2000
119.4000
119.6000
119.8000
120.0000
120.2000
120.4000
120.6000
120.8000
121.0000
121.2000
121.4000
121.6000
121.8000
122.0000
122.2000
122.4000
122.6000
122.8000
123.0000
123.2000
123.4000
123.6000
123.8000
124.0000
124.2000
124.4000
124.6000
124.8000
125.0000
125.2000
125.4000
125.6000
125.8000
126.0000
126.2000
126.4000
126.6000
126.8000
127.0000
127.2000
127.4000
127.6000
127.8000
128.0000
128.2000
128.4000
128.6000
128.8000
129.0000
129.2000
129.4000
129.6000
129.8000
130.0000
130.2000
130.4000
130.6000
130.8000
131.0000
131.2000
131.4000
131.6000
131.8000
132.0000
132.2000
132.4000
132.6000
132.8000
133.0000
133.2000
133.4000
133.6000
133.8000
134.0000
134.2000
134.4000
134.6000
134.8000
135.0000
135.2000
135.4000
135.6000
135.8000
136.0000
136.2000
136.4000
136.6000
136.8000
137.0000
137.2000
137.4000
137.6000
137.8000
138.0000
138.2000
138.4000
138.6000
138.8000
139.0000
139.2000
139.4000
139.6000
139.8000
140.0000
140.2000
140.4000
140.6000
140.8000
141.0000
141.2000
141.4000
141.6000
141.8000
142.0000
142.2000
142.4000
142.6000
142.8000
143.0000
143.2000
143.4000
143.6000
143.8000
144.0000
144.2000
144.4000
144.6000
144.8000
145.0000
145.2000
145.4000
145.6000
145.8000
146.0000
146.2000
146.4000
146.6000
146.8000
147.0000
147.2000
147.4000
147.6000
147.8000
148.0000
148.2000
148.4000
148.6000
148.8000
149.0000
149.2000
149.4000
149.6000
149.8000
150.0000
150.2000
150.4000
150.6000
150.8000
151.0000
151.2000
151.4000
151.6000
151.8000
152.0000
152.2000
152.4000
152.6000
152.8000
153.0000
153.2000
153.4000
153.6000
153.8000
154.0000
154.2000
154.4000
154.6000
154.8000
155.0000
155.2000
155.4000
155.6000
155.8000
156.0000
156.2000
156.4000
156.6000
156.8000
157.0000
157.2000
157.4000
157.6000
157.8000
158.0000
158.2000
158.4000
158.6000
158.8000
159.0000
159.2000
159.4000
159.6000
159.8000
160.0000
160.2000
160.4000
160.6000
160.8000
161.0000
161.2000
161.4000
161.6000
161.8000
162.0000
162.2000
162.4000
162.6000
162.8000
163.0000
163.2000
163.4000
163.6000
163.8000
164.0000
164.2000
164.4000
164.6000
164.8000
165.0000
165.2000
165.4000
165.6000
165.8000
166.0000
166.2000
166.4000
166.6000
166.8000
167.0000
167.2000
167.4000
167.6000
167.8000
168.0000
168.2000
168.4000
168.6000
168.8000
169.0000
169.2000
169.4000
169.6000
169.8000
170.0000
170.2000
170.4000
170.6000
170.8000
171.0000
171.2000
171.4000
171.6000
171.8000
172.0000
172.2000
172.4000
172.6000
172.8000
173.0000
173.2000
173.4000
173.6000
173.8000
174.0000
174.2000
174.4000
174.6000
174.8000
175.0000
175.2000
175.4000
175.6000
175.8000
176.0000
176.2000
176.4000
176.6000
176.8000
177.0000
177.2000
177.4000
177.6000
177.8000
178.0000
178.2000
178.4000
178.6000
178.8000
179.0000
179.2000
179.4000
179.6000
179.8000
180.0000
180.2000
180.4000
180.6000
180.8000
181.0000
181.2000
181.4000
181.6000
181.8000
182.0000
182.2000
182.4000
182.6000
182.8000
183.0000
183.2000
183.4000
183.6000
183.8000
184.0000
184.2000
184.4000
184.6000
184.8000
185.0000
185.2000
185.4000
185.6000
185.8000
186.0000
186.2000
186.4000
186.6000
186.8000
187.0000
187.2000
187.4000
187.6000
187.8000
188.0000
188.2000
188.4000
188.6000
188.8000
189.0000
189.2000
189.4000
189.6000
189.8000
190.0000
190.2000
190.4000
190.6000
190.8000
191.0000
191.2000
191.4000
191.6000
191.8000
192.0000
192.2000
192.4000
192.6000
192.8000
193.0000
193.2000
193.4000
193.6000
193.8000
194.0000
194.2000
194.4000
194.6000
194.8000
195.0000
195.2000
195.4000
195.6000
195.8000
196.0000
196.2000
196.4000
196.6000
196.8000
197.0000
197.2000
197.4000
197.6000
197.8000
198.0000
198.2000
198.4000
198.6000
198.8000
199.0000
199.2000
199.4000
199.6000
199.8000
200.0000
200.2000
200.4000
200.6000
200.8000
201.0000
201.2000
201.4000
201.6000
201.8000
202.0000
202.2000
202.4000
202.6000
202.8000
203.0000
203.2000
203.4000
203.6000
203.8000
204.0000
204.2000
204.4000
204.6000
204.8000
205.0000
205.2000
205.4000
205.6000
205.8000
206.0000
206.2000
206.4000
206.6000
206.8000
207.0000
207.2000
207.4000
207.6000
207.8000
208.0000
208.2000
208.4000
208.6000
208.8000
209.0000
209.2000
209.4000
209.6000
209.8000
210.0000
210.2000
210.4000
210.6000
210.8000
211.0000
211.2000
211.4000
211.6000
211.8000
212.0000
212.2000
212.4000
212.6000
212.8000
213.0000
213.2000
213.4000
213.6000
213.8000
214.0000
214.2000
214.4000
214.6000
214.8000
215.0000
215.2000
215.4000
215.6000
215.8000
216.0000
216.2000
216.4000
216.6000
216.8000
217.0000
217.2000
217.4000
217.6000
217.8000
218.0000
218.2000
218.4000
218.6000
218.8000
219.0000
219.2000
219.4000
219.6000
219.8000
220.0000
220.2000
220.4000
220.6000
220.8000
221.0000
221.2000
221.4000
221.6000
221.8000
222.0000
222.2000
222.4000
222.6000
222.8000
223.0000
223.2000
223.4000
223.6000
223.8000
224.0000
224.2000
224.4000
224.6000
224.8000
225.0000
225.2000
225.4000
225.6000
225.8000
226.0000
226.2000
226.4000
226.6000
226.8000
227.0000
227.2000
227.4000
227.6000
227.8000
228.0000
228.2000
228.4000
228.6000
228.8000
229.0000
229.2000
229.4000
229.6000
229.8000
230.0000
230.2000
230.4000
230.6000
230.8000
231.0000
231.2000
231.4000
231.6000
231.8000
232.0000
232.2000
232.4000
232.6000
232.8000
233.0000
233.2000
233.4000
233.6000
233.8000
234.0000
234.2000
234.4000
234.6000
234.8000
235.0000
235.2000
235.4000
235.6000
235.8000
236.0000
236.2000
236.4000
236.6000
236.8000
237.0000
237.2000
237.4000
237.6000
237.8000
238.0000
238.2000
238.4000
238.6000
238.8000
239.0000
239.2000
239.4000
239.6000
239.8000
240.0000
240.2000
240.4000
240.6000
240.8000
241.0000
241.2000
241.4000
241.6000
241.8000
242.0000
242.2000
242.4000
242.6000
242.8000
243.0000
243.2000
243.4000
243.6000
243.8000
244.0000
244.2000
244.4000
244.6000
244.8000
245.0000
245.2000
245.4000
245.6000
245.8000
246.0000
246.2000
246.4000
246.6000
246.8000
247.0000
247.2000
247.4000
247.6000
247.8000
248.0000
248.2000
248.4000
248.6000
248.8000
249.0000
249.2000
249.4000
249.6000
249.8000
250.0000
250.2000
250.4000
250.6000
250.8000
251.0000
251.2000
251.4000
251.6000
251.8000
252.0000
252.2000
252.4000
252.6000
252.8000
253.0000
253.2000
253.4000
253.6000
253.8000
254.0000
254.2000
254.4000
254.6000
254.8000
255.0000
255.2000
255.4000
255.6000
255.8000
256.0000
256.2000
256.4000
256.6000
256.8000
257.0000
257.2000
257.4000
257.6000
257.8000
258.0000
258.2000
258.4000
258.6000
258.8000
259.0000
259.2000
259.4000
259.6000
259.8000
260.0000
260.2000
260.4000
260.6000
260.8000
261.0000
261.2000
261.4000
261.6000
261.8000
262.0000
262.2000
262.4000
262.6000
262.8000
263.0000
263.2000
263.4000
263.6000
263.8000
264.0000
264.2000
264.4000
264.6000
264.8000
265.0000
265.2000
265.4000
265.6000
265.8000
266.0000
266.2000
266.4000
266.6000
266.8000
267.0000
267.2000
267.4000
267.6000
267.8000
268.0000
268.2000
268.4000
268.6000
268.8000
269.0000
269.2000
269.4000
269.6000
269.8000
270.0000
270.2000
270.4000
270.6000
270.8000
271.0000
271.2000
271.4000
271.6000
271.8000
272.0000
272.2000
272.4000
272.6000
272.8000
273.0000
273.2000
273.4000
273.6000
273.8000
274.0000
274.2000
274.4000
274.6000
274.8000
275.0000
275.2000
275.4000
275.6000
275.8000
276.0000
276.2000
276.4000
276.6000
276.8000
277.0000
277.2000
277.4000
277.6000
277.8000
278.0000
278.2000
278.4000
278.6000
278.8000
279.0000
279.2000
279.4000
279.6000
279.8000
280.0000
280.2000
280.4000
280.6000
280.8000
281.0000
281.2000
281.4000
281.6000
281.8000
282.0000
282.2000
282.4000
282.6000
282.8000
283.0000
283.2000
283.4000
283.6000
283.8000
284.0000
284.2000
284.4000
284.6000
284.8000
285.0000
285.2000
285.4000
285.6000
285.8000
286.0000
286.2000
286.4000
286.6000
286.8000
287.0000
287.2000
287.4000
287.6000
287.8000
288.0000
288.2000
288.4000
288.6000
288.8000
289.0000
289.2000
289.4000
289.6000
289.8000
290.0000
290.2000
290.4000
290.6000
290.8000
291.0000
291.2000
291.4000
291.6000
291.8000
292.0000
292.2000
292.4000
292.6000
292.8000
293.0000
293.2000
293.4000
293.6000
293.8000
294.0000
294.2000
294.4000
294.6000
294.8000
295.0000
295.2000
295.4000
295.6000
295.8000
296.0000
296.2000
296.4000
296.6000
296.8000
297.0000
297.2000
297.4000
297.6000
297.8000
298.0000
298.2000
298.4000
298.6000
298.8000
299.0000
299.2000
299.4000
299.6000
299.8000
300.0000
300.2000
300.4000
300.6000
300.8000
301.0000
301.2000
301.4000
301.6000
301.8000
302.0000
302.2000
302.4000
302.6000
302.8000
303.0000
303.2000
303.4000
303.6000
303.8000
304.0000
304.2000
304.4000
304.6000
304.8000
305.0000
305.2000
305.4000
305.6000
305.8000
306.0000
306.2000
306.4000
306.6000
306.8000
307.0000
307.2000
307.4000
307.6000
307.8000
308.0000
308.2000
308.4000
308.6000
308.8000
309.0000
309.2000
309.4000
309.6000
309.8000
310.0000
310.2000
310.4000
310.6000
310.8000
311.0000
311.2000
311.4000
311.6000
311.8000
312.0000
312.2000
312.4000
312.6000
312.8000
313.0000
313.2000
313.4000
313.6000
313.8000
314.0000
314.2000
314.4000
314.6000
314.8000
315.0000
315.2000
315.4000
315.6000
315.8000
316.0000
316.2000
316.4000
316.6000
316.8000
317.0000
317.2000
317.4000
317.6000
317.8000
318.0000
318.2000
318.4000
318.6000
318.8000
319.0000
319.2000
319.4000
319.6000
319.8000
320.0000
320.2000
320.4000
320.6000
320.8000
321.0000
321.2000
321.4000
321.6000
321.8000
322.0000
322.2000
322.4000
322.6000
322.8000
323.0000
323.2000
323.4000
323.6000
323.8000
324.0000
324.2000
324.4000
324.6000
324.8000
325.0000
325.2000
325.4000
325.6000
325.8000
326.0000
326.2000
326.4000
326.6000
326.8000
327.0000
327.2000
327.4000
327.6000
327.8000
328.0000
328.2000
328.4000
328.6000
328.8000
329.0000
329.2000
329.4000
329.6000
329.8000
330.0000
330.2000
330.4000
330.6000
330.8000
331.0000
331.2000
331.4000
331.6000
331.8000
332.0000
332.2000
332.4000
332.6000
332.8000
333.0000
333.2000
333.4000
333.6000
333.8000
334.0000
334.2000
334.4000
334.6000
334.8000
335.0000
335.2000
335.4000
335.6000
335.8000
336.0000
336.2000
336.4000
336.6000
336.8000
337.0000
337.2000
337.4000
337.6000
337.8000
338.0000
338.2000
338.4000
338.6000
338.8000
339.0000
339.2000
339.4000
339.6000
339.8000
340.0000
340.2000
340.4000
340.6000
340.8000
341.0000
341.2000
341.4000
341.6000
341.8000
342.0000
342.2000
342.4000
342.6000
342.8000
343.0000
343.2000
343.4000
343.6000
343.8000
344.0000
344.2000
344.4000
344.6000
344.8000
345.0000
345.2000
345.4000
345.6000
345.8000
346.0000
346.2000
346.4000
346.6000
346.8000
347.0000
347.2000
347.4000
347.6000
347.8000
348.0000
348.2000
348.4000
348.6000
348.8000
349.0000
349.2000
349.4000
349.6000
349.8000
350.0000
350.2000
350.4000
350.6000
350.8000
351.0000
351.2000
351.4000
351.6000
351.8000
352.0000
352.2000
352.4000
352.6000
352.8000
353.0000
353.2000
353.4000
353.6000
353.8000
354.0000
354.2000
354.4000
354.6000
354.8000
355.0000
355.2000
355.4000
355.6000
355.8000
356.0000
356.2000
356.4000
356.6000
356.8000
357.0000
357.2000
357.4000
357.6000
357.8000
358.0000
358.2000
358.4000
358.6000
358.8000
359.0000
359.2000
359.4000
359.6000
359.8000
360.0000
360.2000
360.4000
360.6000
360.8000
361.0000
361.2000
361.4000
361.6000
361.8000
362.0000
362.2000
362.4000
362.6000
362.8000
363.0000
363.2000
363.4000
363.6000
363.8000
364.0000
364.2000
364.4000
364.6000
364.8000
365.0000
365.2000
365.4000
365.6000
365.8000
366.0000
366.2000
366.4000
366.6000
366.8000
367.0000
367.2000
367.4000
367.6000
367.8000
368.0000
368.2000
368.4000
368.6000
368.8000
369.0000
369.2000
369.4000
369.6000
369.8000
370.0000
370.2000
370.4000
370.6000
370.8000
371.0000
371.2000
371.4000
371.6000
371.8000
372.0000
372.2000
372.4000
372.6000
372.8000
373.0000
373.2000
373.4000
373.6000
373.8000
374.0000
374.2000
374.4000
374.6000
374.8000
375.0000
375.2000
375.4000
375.6000
375.8000
376.0000
376.2000
376.4000
376.6000
376.8000
377.0000
377.2000
377.4000
377.6000
377.8000
378.0000
378.2000
378.4000
378.6000
378.8000
379.0000
379.2000
379.4000
379.6000
379.8000
380.0000
380.2000
380.4000
380.6000
380.8000
381.0000
381.2000
381.4000
381.6000
381.8000
382.0000
382.2000
382.4000
382.6000
382.8000
383.0000
383.2000
383.4000
383.6000
383.8000
384.0000
384.2000
384.4000
384.6000
384.8000
385.0000
385.2000
385.4000
385.6000
385.8000
386.0000
386.2000
386.4000
386.6000
386.8000
387.0000
387.2000
387.4000
387.6000
387.8000
388.0000
388.2000
388.4000
388.6000
388.8000
389.0000
389.2000
389.4000
389.6000
389.8000
390.0000
390.2000
390.4000
390.6000
390.8000
391.0000
391.2000
391.4000
391.6000
391.8000
392.0000
392.2000
392.4000
392.6000
392.8000
393.0000
393.2000
393.4000
393.6000
393.8000
394.0000
394.2000
394.4000
394.6000
394.8000
395.0000
395.2000
395.4000
395.6000
395.8000
396.0000
396.2000
396.4000
396.6000
396.8000
397.0000
397.2000
397.4000
397.6000
397.8000
398.0000
398.2000
398.4000
398.6000
398.8000
399.0000
399.2000
399.4000
399.6000
399.8000
400.0000
400.2000
400.4000
400.6000
400.8000
401.0000
401.2000
401.4000
401.6000
401.8000
402.0000
402.2000
402.4000
402.6000
402.8000
403.0000
403.2000
403.4000
403.6000
403.8000
404.0000
404.2000
404.4000
404.6000
404.8000
405.0000
405.2000
405.4000
405.6000
405.8000
406.0000
406.2000
406.4000
406.6000
406.8000
407.0000
407.2000
407.4000
407.6000
407.8000
408.0000
408.2000
408.4000
408.6000
408.8000
409.0000
409.2000
409.4000
409.6000
409.8000
410.0000
410.2000
410.4000
410.6000
410.8000
411.0000
411.2000
411.4000
411.6000
411.8000
412.0000
412.2000
412.4000
412.6000
412.8000
413.0000
413.2000
413.4000
413.6000
413.8000
414.0000
414.2000
414.4000
414.6000
414.8000
415.0000
415.2000
415.4000
415.6000
415.8000
416.0000
416.2000
416.4000
416.6000
416.8000
417.0000
417.2000
417.4000
417.6000
417.8000
418.0000
418.2000
418.4000
418.6000
418.8000
419.0000
419.2000
419.4000
419.6000
419.8000
420.0000
420.2000
420.4000
420.6000
420.8000
421.0000
421.2000
421.4000
421.6000
421.8000
422.0000
422.2000
422.4000
422.6000
422.8000
423.0000
423.2000
423.4000
423.6000
423.8000
424.0000
424.2000
424.4000
424.6000
424.8000
425.0000
425.2000
425.4000
425.6000
425.8000
426.0000
426.2000
426.4000
426.6000
426.8000
427.0000
427.2000
427.4000
427.6000
427.8000
428.0000
428.2000
428.4000
428.6000
428.8000
429.0000
429.2000
429.4000
429.6000
429.8000
430.0000
430.2000
430.4000
430.6000
430.8000
431.0000
431.2000
431.4000
431.6000
431.8000
432.0000
432.2000
432.4000
432.6000
432.8000
433.0000
433.2000
433.4000
433.6000
433.8000
434.0000
434.2000
434.4000
434.6000
434.8000
435.0000
435.2000
435.4000
435.6000
435.8000
436.0000
436.2000
436.4000
436.6000
436.8000
437.0000
437.2000
437.4000
437.6000
437.8000
438.0000
438.2000
438.4000
438.6000
438.8000
439.0000
439.2000
439.4000
439.6000
439.8000
440.0000
440.2000
440.4000
440.6000
440.8000
441.0000
441.2000
441.4000
441.6000
441.8000
442.0000
442.2000
442.4000
442.6000
442.8000
443.0000
443.2000
443.4000
443.6000
443.8000
444.0000
444.2000
444.4000
444.6000
444.8000
445.0000
445.2000
445.4000
445.6000
445.8000
446.0000
446.2000
446.4000
446.6000
446.8000
447.0000
447.2000
447.4000
447.6000
447.8000
448.0000
448.2000
448.4000
448.6000
448.8000
449.0000
449.2000
449.4000
449.6000
449.8000
450.0000
450.2000
450.4000
450.6000
450.8000
451.0000
451.2000
451.4000
451.6000
451.8000
452.0000
452.2000
452.4000
452.6000
452.8000
453.0000
453.2000
453.4000
453.6000
453.8000
454.0000
454.2000
454.4000
454.6000
454.8000
455.0000
455.2000
455.4000
455.6000
455.8000
456.0000
456.2000
456.4000
456.6000
456.8000
457.0000
457.2000
457.4000
457.6000
457.8000
458.0000
458.2000
458.4000
458.6000
458.8000
459.0000
459.2000
459.4000
459.6000
459.8000
460.0000
460.2000
460.4000
460.6000
460.8000
461.0000
461.2000
461.4000
461.6000
461.8000
462.0000
462.2000
462.4000
462.6000
462.8000
463.0000
463.2000
463.4000
463.6000
463.8000
464.0000
464.2000
464.4000
464.6000
464.8000
465.0000
465.2000
465.4000
465.6000
465.8000
466.0000
466.2000
466.4000
466.6000
466.8000
467.0000
467.2000
467.4000
467.6000
467.8000
468.0000
468.2000
468.4000
468.6000
468.8000
469.0000
469.2000
469.4000
469.6000
469.8000
470.0000
470.2000
470.4000
470.6000
470.8000
471.0000
471.2000
471.4000
471.6000
471.8000
472.0000
472.2000
472.4000
472.6000
472.8000
473.0000
473.2000
473.4000
473.6000
473.8000
474.0000
474.2000
474.4000
474.6000
474.8000
475.0000
475.2000
475.4000
475.6000
475.8000
476.0000
476.2000
476.4000
476.6000
476.8000
477.0000
477.2000
477.4000
477.6000
477.8000
478.0000
478.2000
478.4000
478.6000
478.8000
479.0000
479.2000
479.4000
479.6000
479.8000
480.0000
480.2000
480.4000
480.6000
480.8000
481.0000
481.2000
481.4000
481.6000
481.8000
482.0000
482.2000
482.4000
482.6000
482.8000
483.0000
483.2000
483.4000
483.6000
483.8000
484.0000
484.2000
484.4000
484.6000
484.8000
485.0000
485.2000
485.4000
485.6000
485.8000
486.0000
486.2000
486.4000
486.6000
486.8000
487.0000
487.2000
487.4000
487.6000
487.8000
488.0000
488.2000
488.4000
488.6000
488.8000
489.0000
489.2000
489.4000
489.6000
489.8000
490.0000
490.2000
490.4000
490.6000
490.8000
491.0000
491.2000
491.4000
491.6000
491.8000
492.0000
492.2000
492.4000
492.6000
492.8000
493.0000
493.2000
493.4000
493.6000
493.8000
494.0000
494.2000
494.4000
494.6000
494.8000
495.0000
495.2000
495.4000
495.6000
495.8000
496.0000
496.2000
496.4000
496.6000
496.8000
497.0000
497.2000
497.4000
497.6000
497.8000
498.0000
498.2000
498.4000
498.6000
498.8000
499.0000
499.2000
499.4000
499.6000
499.8000
500.0000
500.2000
500.4000
500.6000
500.8000
501.0000
501.2000
501.4000
501.6000
501.8000
502.0000
502.2000
502.4000
502.6000
502.8000
503.0000
503.2000
503.4000
503.6000
503.8000
504.0000
504.2000
504.4000
504.6000
504.8000
505.0000
505.2000
505.4000
505.6000
505.8000
506.0000
506.2000
506.4000
506.6000
506.8000
507.0000
507.2000
507.4000
507.6000
507.8000
508.0000
508.2000
508.4000
508.6000
508.8000
509.0000
509.2000
509.4000
509.6000
509.8000
510.0000
510.2000
510.4000
510.6000
510.8000
511.0000
511.2000
511.4000
511.6000
511.8000
512.0000
512.2000
512.4000
512.6000
512.8000
513.0000
513.2000
513.4000
513.6000
513.8000
514.0000
514.2000
514.4000
514.6000
514.8000
515.0000
515.2000
515.4000
515.6000
515.8000
516.0000
516.2000
516.4000
516.6000
516.8000
517.0000
517.2000
517.4000
517.6000
517.8000
518.0000
518.2000
518.4000
518.6000
518.8000
519.0000
519.2000
519.4000
519.6000
519.8000
520.0000
520.2000
520.4000
520.6000
520.8000
521.0000
521.2000
521.4000
521.6000
521.8000
522.0000
522.2000
522.4000
522.6000
522.8000
523.0000
523.2000
523.4000
523.6000
523.8000
524.0000
524.2000
524.4000
524.6000
524.8000
525.0000
525.2000
525.4000
525.6000
525.8000
526.0000
526.2000
526.4000
526.6000
526.8000
527.0000
527.2000
527.4000
527.6000
527.8000
528.0000
528.2000
528.4000
528.6000
528.8000
529.0000
529.2000
529.4000
529.6000
529.8000
530.0000
530.2000
530.4000
530.6000
530.8000
531.0000
531.2000
531.4000
531.6000
531.8000
532.0000
532.2000
532.4000
532.6000
532.8000
533.0000
533.2000
533.4000
533.6000
533.8000
534.0000
534.2000
534.4000
534.6000
534.8000
535.0000
535.2000
535.4000
535.6000
535.8000
536.0000
536.2000
536.4000
536.6000
536.8000
537.0000
537.2000
537.4000
537.6000
537.8000
538.0000
538.2000
538.4000
538.6000
538.8000
539.0000
539.2000
539.4000
539.6000
539.8000
540.0000
540.2000
540.4000
540.6000
540.8000
541.0000
541.2000
541.4000
541.6000
541.8000
542.0000
542.2000
542.4000
542.6000
542.8000
543.0000
543.2000
543.4000
543.6000
543.8000
544.0000
544.2000
544.4000
544.6000
544.8000
545.0000
545.2000
545.4000
545.6000
545.8000
546.0000
546.2000
546.4000
546.6000
546.8000
547.0000
547.2000
547.4000
547.6000
547.8000
548.0000
548.2000
548.4000
548.6000
548.8000
549.0000
549.2000
549.4000
549.6000
549.8000
550.0000
550.2000
550.4000
550.6000
550.8000
551.0000
551.2000
551.4000
551.6000
551.8000
552.0000
552.2000
552.4000
552.6000
552.8000
553.0000
553.2000
553.4000
553.6000
553.8000
554.0000
554.2000
554.4000
554.6000
554.8000
555.0000
555.2000
555.4000
555.6000
555.8000
556.0000
556.2000
556.4000
556.6000
556.8000
557.0000
557.2000
557.4000
557.6000
557.8000
558.0000
558.2000
558.4000
558.6000
558.8000
559.0000
559.2000
559.4000
559.6000
559.8000
560.0000
560.2000
560.4000
560.6000
560.8000
561.0000
561.2000
561.4000
561.6000
561.8000
562.0000
562.2000
562.4000
562.6000
562.8000
563.0000
563.2000
563.4000
563.6000
563.8000
564.0000
564.2000
564.4000
564.6000
564.8000
565.0000
565.2000
565.4000
565.6000
565.8000
566.0000
566.2000
566.4000
566.6000
566.8000
567.0000
567.2000
567.4000
567.6000
567.8000
568.0000
568.2000
568.4000
568.6000
568.8000
569.0000
569.2000
569.4000
569.6000
569.8000
570.0000
570.2000
570.4000
570.6000
570.8000
571.0000
571.2000
571.4000
571.6000
571.8000
572.0000
572.2000
572.4000
572.6000
572.8000
573.0000
573.2000
573.4000
573.6000
573.8000
574.0000
574.2000
574.4000
574.6000
574.8000
575.0000
575.2000
575.4000
575.6000
575.8000
576.0000
576.2000
576.4000
576.6000
576.8000
577.0000
577.2000
577.4000
577.6000
577.8000
578.0000
578.2000
578.4000
578.6000
578.8000
579.0000
579.2000
579.4000
579.6000
579.8000
580.0000
580.2000
580.4000
580.6000
580.8000
581.0000
581.2000
581.4000
581.6000
581.8000
582.0000
582.2000
582.4000
582.6000
582.8000
583.0000
583.2000
583.4000
583.6000
583.8000
584.0000
584.2000
584.4000
584.6000
584.8000
585.0000
585.2000
585.4000
585.6000
585.8000
586.0000
586.2000
586.4000
586.6000
586.8000
587.0000
587.2000
587.4000
587.6000
587.8000
588.0000
588.2000
588.4000
588.6000
588.8000
589.0000
589.2000
589.4000
589.6000
589.8000
590.0000
590.2000
590.4000
590.6000
590.8000
591.0000
591.2000
591.4000
591.6000
591.8000
592.0000
592.2000
592.4000
592.6000
592.8000
593.0000
593.2000
593.4000
593.6000
593.8000
594.0000
594.2000
594.4000
594.6000
594.8000
595.0000
595.2000
595.4000
595.6000
595.8000
596.0000
596.2000
596.4000
596.6000
596.8000
597.0000
597.2000
597.4000
597.6000
597.8000
598.0000
598.2000
598.4000
598.6000
598.8000
599.0000
599.2000
599.4000
599.6000
599.8000
600.0000
600.2000
600.4000
600.6000
600.8000
601.0000
601.2000
601.4000
601.6000
601.8000
602.0000
602.2000
602.4000
602.6000
602.8000
603.0000
603.2000
603.4000
603.6000
603.8000
604.0000
604.2000
604.4000
604.6000
604.8000
605.0000
605.2000
605.4000
605.6000
605.8000
606.0000
606.2000
606.4000
606.6000
606.8000
607.0000
607.2000
607.4000
607.6000
607.8000
608.0000
608.2000
608.4000
608.6000
608.8000
609.0000
609.2000
609.4000
609.6000
609.8000
610.0000
610.2000
610.4000
610.6000
610.8000
611.0000
611.2000
611.4000
611.6000
611.8000
612.0000
612.2000
612.4000
612.6000
612.8000
613.0000
613.2000
613.4000
613.6000
613.8000
614.0000
614.2000
614.4000
614.6000
614.8000
615.0000
615.2000
615.4000
615.6000
615.8000
616.0000
616.2000
616.4000
616.6000
616.8000
617.0000
617.2000
617.4000
617.6000
617.8000
618.0000
618.2000
618.4000
618.6000
618.8000
619.0000
619.2000
619.4000
619.6000
619.8000
620.0000
620.2000
620.4000
620.6000
620.8000
621.0000
621.2000
621.4000
621.6000
621.8000
622.0000
622.2000
622.4000
622.6000
622.8000
623.0000
623.2000
623.4000
623.6000
623.8000
624.0000
624.2000
624.4000
624.6000
624.8000
625.0000
625.2000
625.4000
625.6000
625.8000
626.0000
626.2000
626.4000
626.6000
626.8000
627.0000
627.2000
627.4000
627.6000
627.8000
628.0000
628.2000
628.4000
628.6000
628.8000
629.0000
629.2000
629.4000
629.6000
629.8000
630.0000
630.2000
630.4000
630.6000
630.8000
631.0000
631.2000
631.4000
631.6000
631.8000
632.0000
632.2000
632.4000
632.6000
632.8000
633.0000
633.2000
633.4000
633.6000
633.8000
634.0000
634.2000
634.4000
634.6000
634.8000
635.0000
635.2000
635.4000
635.6000
635.8000
636.0000
636.2000
636.4000
636.6000
636.8000
637.0000
637.2000
637.4000
637.6000
637.8000
638.0000
638.2000
638.4000
638.6000
638.8000
639.0000
639.2000
639.4000
639.6000
639.8000
640.0000
640.2000
640.4000
640.6000
640.8000
641.0000
641.2000
641.4000
641.6000
641.8000
642.0000
642.2000
642.4000
642.6000
642.8000
643.0000
643.2000
643.4000
643.6000
643.8000
644.0000
644.2000
644.4000
644.6000
644.8000
645.0000
645.2000
645.4000
645.6000
645.8000
646.0000
646.2000
646.4000
646.6000
646.8000
647.0000
647.2000
647.4000
647.6000
647.8000
648.0000
648.2000
648.4000
648.6000
648.8000
649.0000
649.2000
649.4000
649.6000
649.8000
650.0000
650.2000
650.4000
650.6000
650.8000
651.0000
651.2000
651.4000
651.6000
651.8000
652.0000
652.2000
652.4000
652.6000
652.8000
653.0000
653.2000
653.4000
653.6000
653.8000
654.0000
654.2000
654.4000
654.6000
654.8000
655.0000
655.2000
655.4000
655.6000
655.8000
656.0000
656.2000
656.4000
656.6000
656.8000
657.0000
657.2000
657.4000
657.6000
657.8000
658.0000
658.2000
658.4000
658.6000
658.8000
659.0000
659.2000
659.4000
659.6000
659.8000
660.0000
660.2000
660.4000
660.6000
660.8000
661.0000
661.2000
661.4000
661.6000
661.8000
662.0000
662.2000
662.4000
662.6000
662.8000
663.0000
663.2000
663.4000
663.6000
663.8000
664.0000
664.2000
664.4000
664.6000
664.8000
665.0000
665.2000
665.4000
665.6000
665.8000
666.0000
666.2000
666.4000
666.6000
666.8000
667.0000
667.2000
667.4000
667.6000
667.8000
668.0000
668.2000
668.4000
668.6000
668.8000
669.0000
669.2000
669.4000
669.6000
669.8000
670.0000
670.2000
670.4000
670.6000
670.8000
671.0000
671.2000
671.4000
671.6000
671.8000
672.0000
672.2000
672.4000
672.6000
672.8000
673.0000
673.2000
673.4000
673.6000
673.8000
674.0000
674.2000
674.4000
674.6000
674.8000
675.0000
675.2000
675.4000
675.6000
675.8000
676.0000
676.2000
676.4000
676.6000
676.8000
677.0000
677.2000
677.4000
677.6000
677.8000
678.0000
678.2000
678.4000
678.6000
678.8000
679.0000
679.2000
679.4000
679.6000
679.8000
680.0000
680.2000
680.4000
680.6000
680.8000
681.0000
681.2000
681.4000
681.6000
681.8000
682.0000
682.2000
682.4000
682.6000
682.8000
683.0000
683.2000
683.4000
683.6000
683.8000
684.0000
684.2000
684.4000
684.6000
684.8000
685.0000
685.2000
685.4000
685.6000
685.8000
686.0000
686.2000
686.4000
686.6000
686.8000
687.0000
687.2000
687.4000
687.6000
687.8000
688.0000
688.2000
688.4000
688.6000
688.8000
689.0000
689.2000
689.4000
689.6000
689.8000
690.0000
690.2000
690.4000
690.6000
690.8000
691.0000
691.2000
691.4000
691.6000
691.8000
692.0000
692.2000
692.4000
692.6000
692.8000
693.0000
693.2000
693.4000
693.6000
693.8000
694.0000
694.2000
694.4000
694.6000
694.8000
695.0000
695.2000
695.4000
695.6000
695.8000
696.0000
696.2000
696.4000
696.6000
696.8000
697.0000
697.2000
697.4000
697.6000
697.8000
698.0000
698.2000
698.4000
698.6000
698.8000
699.0000
699.2000
699.4000
699.6000
699.8000
700.0000
700.2000
700.4000
700.6000
700.8000
701.0000
701.2000
701.4000
701.6000
701.8000
702.0000
702.2000
702.4000
702.6000
702.8000
703.0000
703.2000
703.4000
703.6000
703.8000
704.0000
704.2000
704.4000
704.6000
704.8000
705.0000
705.2000
705.4000
705.6000
705.8000
706.0000
706.2000
706.4000
706.6000
706.8000
707.0000
707.2000
707.4000
707.6000
707.8000
708.0000
708.2000
708.4000
708.6000
708.8000
709.0000
709.2000
709.4000
709.6000
709.8000
710.0000
710.2000
710.4000
710.6000
710.8000
711.0000
711.2000
711.4000
711.6000
711.8000
712.0000
712.2000
712.4000
712.6000
712.8000
713.0000
713.2000
713.4000
713.6000
713.8000
714.0000
714.2000
714.4000
714.6000
714.8000
715.0000
715.2000
715.4000
715.6000
715.8000
716.0000
716.2000
716.4000
716.6000
716.8000
717.0000
717.2000
717.4000
717.6000
717.8000
718.0000
718.2000
718.4000
718.6000
718.8000
719.0000
719.2000
719.4000
719.6000
719.8000
720.0000
720.2000
720.4000
720.6000
720.8000
721.0000
721.2000
721.4000
721.6000
721.8000
722.0000
722.2000
722.4000
722.6000
722.8000
723.0000
723.2000
723.4000
723.6000
723.8000
724.0000
724.2000
724.4000
724.6000
724.8000
725.0000
725.2000
725.4000
725.6000
725.8000
726.0000
726.2000
726.4000
726.6000
726.8000
727.0000
727.2000
727.4000
727.6000
727.8000
728.0000
728.2000
728.4000
728.6000
728.8000
729.0000
729.2000
729.4000
729.6000
729.8000
730.0000
730.2000
730.4000
730.6000
730.8000
731.0000
731.2000
731.4000
731.6000
731.8000
732.0000
732.2000
732.4000
732.6000
732.8000
733.0000
733.2000
733.4000
733.6000
733.8000
734.0000
734.2000
734.4000
734.6000
734.8000
735.0000
735.2000
735.4000
735.6000
735.8000
736.0000
736.2000
736.4000
736.6000
736.8000
737.0000
737.2000
737.4000
737.6000
737.8000
738.0000
738.2000
738.4000
738.6000
738.8000
739.0000
739.2000
739.4000
739.6000
739.8000
740.0000
740.2000
740.4000
740.6000
740.8000
741.0000
741.2000
741.4000
741.6000
741.8000
742.0000
742.2000
742.4000
742.6000
742.8000
743.0000
743.2000
743.4000
743.6000
743.8000
744.0000
744.2000
744.4000
744.6000
744.8000
745.0000
745.2000
745.4000
745.6000
745.8000
746.0000
746.2000
746.4000
746.6000
746.8000
747.0000
747.2000
747.4000
747.6000
747.8000
748.0000
748.2000
748.4000
748.6000
748.8000
749.0000
749.2000
749.4000
749.6000
749.8000
750.0000
750.2000
750.4000
750.6000
750.8000
751.0000
751.2000
751.4000
751.6000
751.8000
752.0000
752.2000
752.4000
752.6000
752.8000
753.0000
753.2000
753.4000
753.6000
753.8000
754.0000
754.2000
754.4000
754.6000
754.8000
755.0000
755.2000
755.4000
755.6000
755.8000
756.0000
756.2000
756.4000
756.6000
756.8000
757.0000
757.2000
757.4000
757.6000
757.8000
758.0000
758.2000
758.4000
758.6000
758.8000
759.0000
759.2000
759.4000
759.6000
759.8000
760.0000
760.2000
760.4000
760.6000
760.8000
761.0000
761.2000
761.4000
761.6000
761.8000
762.0000
762.2000
762.4000
762.6000
762.8000
763.0000
763.2000
763.4000
763.6000
763.8000
764.0000
764.2000
764.4000
764.6000
764.8000
765.0000
765.2000
765.4000
765.6000
765.8000
766.0000
766.2000
766.4000
766.6000
766.8000
767.0000
767.2000
767.4000
767.6000
767.8000
768.0000
768.2000
768.4000
768.6000
768.8000
769.0000
769.2000
769.4000
769.6000
769.8000
770.0000
770.2000
770.4000
770.6000
770.8000
771.0000
771.2000
771.4000
771.6000
771.8000
772.0000
772.2000
772.4000
772.6000
772.8000
773.0000
773.2000
773.4000
773.6000
773.8000
774.0000
774.2000
774.4000
774.6000
774.8000
775.0000
775.2000
775.4000
775.6000
775.8000
776.0000
776.2000
776.4000
776.6000
776.8000
777.0000
777.2000
777.4000
777.6000
777.8000
778.0000
778.2000
778.4000
778.6000
778.8000
779.0000
779.2000
779.4000
779.6000
779.8000
780.0000
780.2000
780.4000
780.6000
780.8000
781.0000
781.2000
781.4000
781.6000
781.8000
782.0000
782.2000
782.4000
782.6000
782.8000
783.0000
783.2000
783.4000
783.6000
783.8000
784.0000
784.2000
784.4000
784.6000
784.8000
785.0000
785.2000
785.4000
785.6000
785.8000
786.0000
786.2000
786.4000
786.6000
786.8000
787.0000
787.2000
787.4000
787.6000
787.8000
788.0000
788.2000
788.4000
788.6000
788.8000
789.0000
789.2000
789.4000
789.6000
789.8000
790.0000
790.2000
790.4000
790.6000
790.8000
791.0000
791.2000
791.4000
791.6000
791.8000
792.0000
792.2000
792.4000
792.6000
792.8000
793.0000
793.2000
793.4000
793.6000
793.8000
794.0000
794.2000
794.4000
794.6000
794.8000
795.0000
795.2000
795.4000
795.6000
795.8000
796.0000
796.2000
796.4000
796.6000
796.8000
797.0000
797.2000
797.4000
797.6000
797.8000
798.0000
798.2000
798.4000
798.6000
798.8000
799.0000
799.2000
799.4000
799.6000
799.8000
800.0000
800.2000
800.4000
800.6000
800.8000
801.0000
801.2000
801.4000
801.6000
801.8000
802.0000
802.2000
802.4000
802.6000
802.8000
803.0000
803.2000
803.4000
803.6000
803.8000
804.0000
804.2000
804.4000
804.6000
804.8000
805.0000
805.2000
805.4000
805.6000
805.8000
806.0000
806.2000
806.4000
806.6000
806.8000
807.0000
807.2000
807.4000
807.6000
807.8000
808.0000
808.2000
808.4000
808.6000
808.8000
809.0000
809.2000
809.4000
809.6000
809.8000
810.0000
810.2000
810.4000
810.6000
810.8000
811.0000
811.2000
811.4000
811.6000
811.8000
812.0000
812.2000
812.4000
812.6000
812.8000
813.0000
813.2000
813.4000
813.6000
813.8000
814.0000
814.2000
814.4000
814.6000
814.8000
815.0000
815.2000
815.4000
815.6000
815.8000
816.0000
816.2000
816.4000
816.6000
816.8000
817.0000
817.2000
817.4000
817.6000
817.8000
818.0000
818.2000
818.4000
818.6000
818.8000
819.0000
819.2000
819.4000
819.6000
819.8000
820.0000
820.2000
820.4000
820.6000
820.8000
821.0000
821.2000
821.4000
821.6000
821.8000
822.0000
822.2000
822.4000
822.6000
822.8000
823.0000
823.2000
823.4000
823.6000
823.8000
824.0000
824.2000
824.4000
824.6000
824.8000
825.0000
825.2000
825.4000
825.6000
825.8000
826.0000
826.2000
826.4000
826.6000
826.8000
827.0000
827.2000
827.4000
827.6000
827.8000
828.0000
828.2000
828.4000
828.6000
828.8000
829.0000
829.2000
829.4000
829.6000
829.8000
830.0000
830.2000
830.4000
830.6000
830.8000
831.0000
831.2000
831.4000
831.6000
831.8000
832.0000
832.2000
832.4000
832.6000
832.8000
833.0000
833.2000
833.4000
833.6000
833.8000
834.0000
834.2000
834.4000
834.6000
834.8000
835.0000
835.2000
835.4000
835.6000
835.8000
836.0000
836.2000
836.4000
836.6000
836.8000
837.0000
837.2000
837.4000
837.6000
837.8000
838.0000
838.2000
838.4000
838.6000
838.8000
839.0000
839.2000
839.4000
839.6000
839.8000
840.0000
840.2000
840.4000
840.6000
840.8000
841.0000
841.2000
841.4000
841.6000
841.8000
842.0000
842.2000
842.4000
842.6000
842.8000
843.0000
843.2000
843.4000
843.6000
843.8000
844.0000
844.2000
844.4000
844.6000
844.8000
845.0000
845.2000
845.4000
845.6000
845.8000
846.0000
846.2000
846.4000
846.6000
846.8000
847.0000
847.2000
847.4000
847.6000
847.8000
848.0000
848.2000
848.4000
848.6000
848.8000
849.0000
849.2000
849.4000
849.6000
849.8000
850.0000
850.2000
850.4000
850.6000
850.8000
851.0000
851.2000
851.4000
851.6000
851.8000
852.0000
852.2000
852.4000
852.6000
852.8000
853.0000
853.2000
853.4000
853.6000
853.8000
854.0000
854.2000
854.4000
854.6000
854.8000
855.0000
855.2000
855.4000
855.6000
855.8000
856.0000
856.2000
856.4000
856.6000
856.8000
857.0000
857.2000
857.4000
857.6000
857.8000
858.0000
858.2000
858.4000
858.6000
858.8000
859.0000
859.2000
859.4000
859.6000
859.8000
860.0000
860.2000
860.4000
860.6000
860.8000
861.0000
861.2000
861.4000
861.6000
861.8000
862.0000
862.2000
862.4000
862.6000
862.8000
863.0000
863.2000
863.4000
863.6000
863.8000
864.0000
864.2000
864.4000
864.6000
864.8000
865.0000
865.2000
865.4000
865.6000
865.8000
866.0000
866.2000
866.4000
866.6000
866.8000
867.0000
867.2000
867.4000
867.6000
867.8000
868.0000
868.2000
868.4000
868.6000
868.8000
869.0000
869.2000
869.4000
869.6000
869.8000
870.0000
870.2000
870.4000
870.6000
870.8000
871.0000
871.2000
871.4000
871.6000
871.8000
872.0000
872.2000
872.4000
872.6000
872.8000
873.0000
873.2000
873.4000
873.6000
873.8000
874.0000
874.2000
874.4000
874.6000
874.8000
875.0000
875.2000
875.4000
875.6000
875.8000
876.0000
876.2000
876.4000
876.6000
876.8000
877.0000
877.2000
877.4000
877.6000
877.8000
878.0000
878.2000
878.4000
878.6000
878.8000
879.0000
879.2000
879.4000
879.6000
879.8000
880.0000
880.2000
880.4000
880.6000
880.8000
881.0000
881.2000
881.4000
881.6000
881.8000
882.0000
882.2000
882.4000
882.6000
882.8000
883.0000
883.2000
883.4000
883.6000
883.8000
884.0000
884.2000
884.4000
884.6000
884.8000
885.0000
885.2000
885.4000
885.6000
885.8000
886.0000
886.2000
886.4000
886.6000
886.8000
887.0000
887.2000
887.4000
887.6000
887.8000
888.0000
888.2000
888.4000
888.6000
888.8000
889.0000
889.2000
889.4000
889.6000
889.8000
890.0000
890.2000
890.4000
890.6000
890.8000
891.0000
891.2000
891.4000
891.6000
891.8000
892.0000
892.2000
892.4000
892.6000
892.8000
893.0000
893.2000
893.4000
893.6000
893.8000
894.0000
894.2000
894.4000
894.6000
894.8000
895.0000
895.2000
895.4000
895.6000
895.8000
896.0000
896.2000
896.4000
896.6000
896.8000
897.0000
897.2000
897.4000
897.6000
897.8000
898.0000
898.2000
898.4000
898.6000
898.8000
899.0000
899.2000
899.4000
899.6000
899.8000
900.0000
900.2000
900.4000
900.6000
900.8000
901.0000
901.2000
901.4000
901.6000
901.8000
902.0000
902.2000
902.4000
902.6000
902.8000
903.0000
903.2000
903.4000
903.6000
903.8000
904.0000
904.2000
904.4000
904.6000
904.8000
905.0000
905.2000
905.4000
905.6000
905.8000
906.0000
906.2000
906.4000
906.6000
906.8000
907.0000
907.2000
907.4000
907.6000
907.8000
908.0000
908.2000
908.4000
908.6000
908.8000
909.0000
909.2000
909.4000
909.6000
909.8000
910.0000
910.2000
910.4000
910.6000
910.8000
911.0000
911.2000
911.4000
911.6000
911.8000
912.0000
912.2000
912.4000
912.6000
912.8000
913.0000
913.2000
913.4000
913.6000
913.8000
914.0000
914.2000
914.4000
914.6000
914.8000
915.0000
915.2000
915.4000
915.6000
915.8000
916.0000
916.2000
916.4000
916.6000
916.8000
917.0000
917.2000
917.4000
917.6000
917.8000
918.0000
918.2000
918.4000
918.6000
918.8000
919.0000
919.2000
919.4000
919.6000
919.8000
920.0000
920.2000
920.4000
920.6000
920.8000
921.0000
921.2000
921.4000
921.6000
921.8000
922.0000
922.2000
922.4000
922.6000
922.8000
923.0000
923.2000
923.4000
923.6000
923.8000
924.0000
924.2000
924.4000
924.6000
924.8000
925.0000
925.2000
925.4000
925.6000
925.8000
926.0000
926.2000
926.4000
926.6000
926.8000
927.0000
927.2000
927.4000
927.6000
927.8000
928.0000
928.2000
928.4000
928.6000
928.8000
929.0000
929.2000
929.4000
929.6000
929.8000
930.0000
930.2000
930.4000
930.6000
930.8000
931.0000
931.2000
931.4000
931.6000
931.8000
932.0000
932.2000
932.4000
932.6000
932.8000
933.0000
933.2000
933.4000
933.6000
933.8000
934.0000
934.2000
934.4000
934.6000
934.8000
935.0000
935.2000
935.4000
935.6000
935.8000
936.0000
936.2000
936.4000
936.6000
936.8000
937.0000
937.2000
937.4000
937.6000
937.8000
938.0000
938.2000
938.4000
938.6000
938.8000
939.0000
939.2000
939.4000
939.6000
939.8000
940.0000
940.2000
940.4000
940.6000
940.8000
941.0000
941.2000
941.4000
941.6000
941.8000
942.0000
942.2000
942.4000
942.6000
942.8000
943.0000
943.2000
943.4000
943.6000
943.8000
944.0000
944.2000
944.4000
944.6000
944.8000
945.0000
945.2000
945.4000
945.6000
945.8000
946.0000
946.2000
946.4000
946.6000
946.8000
947.0000
947.2000
947.4000
947.6000
947.8000
948.0000
948.2000
948.4000
948.6000
948.8000
949.0000
949.2000
949.4000
949.6000
949.8000
950.0000
950.2000
950.4000
950.6000
950.8000
951.0000
951.2000
951.4000
951.6000
951.8000
952.0000
952.2000
952.4000
952.6000
952.8000
953.0000
953.2000
953.4000
953.6000
953.8000
954.0000
954.2000
954.4000
954.6000
954.8000
955.0000
955.2000
955.4000
955.6000
955.8000
956.0000
956.2000
956.4000
956.6000
956.8000
957.0000
957.2000
957.4000
957.6000
957.8000
958.0000
958.2000
958.4000
958.6000
958.8000
959.0000
959.2000
959.4000
959.6000
959.8000
960.0000
960.2000
960.4000
960.6000
960.8000
961.0000
961.2000
961.4000
961.6000
961.8000
962.0000
962.2000
962.4000
962.6000
962.8000
963.0000
963.2000
963.4000
963.6000
963.8000
964.0000
964.2000
964.4000
964.6000
964.8000
965.0000
965.2000
965.4000
965.6000
965.8000
966.0000
966.2000
966.4000
966.6000
966.8000
967.0000
967.2000
967.4000
967.6000
967.8000
968.0000
968.2000
968.4000
968.6000
968.8000
969.0000
969.2000
969.4000
969.6000
969.8000
970.0000
970.2000
970.4000
970.6000
970.8000
971.0000
971.2000
971.4000
971.6000
971.8000
972.0000
972.2000
972.4000
972.6000
972.8000
973.0000
973.2000
973.4000
973.6000
973.8000
974.0000
974.2000
974.4000
974.6000
974.8000
975.0000
975.2000
975.4000
975.6000
975.8000
976.0000
976.2000
976.4000
976.6000
976.8000
977.0000
977.2000
977.4000
977.6000
977.8000
978.0000
978.2000
978.4000
978.6000
978.8000
979.0000
979.2000
979.4000
979.6000
979.8000
980.0000
980.2000
980.4000
980.6000
980.8000
981.0000
981.2000
981.4000
981.6000
981.8000
982.0000
982.2000
982.4000
982.6000
982.8000
983.0000
983.2000
983.4000
983.6000
983.8000
984.0000
984.2000
984.4000
984.6000
984.8000
985.0000
985.2000
985.4000
985.6000
985.8000
986.0000
986.2000
986.4000
986.6000
986.8000
987.0000
987.2000
987.4000
987.6000
987.8000
988.0000
988.2000
988.4000
988.6000
988.8000
989.0000
989.2000
989.4000
989.6000
989.8000
990.0000
990.2000
990.4000
990.6000
990.8000
991.0000
991.2000
991.4000
991.6000
991.8000
992.0000
992.2000
992.4000
992.6000
992.8000
993.0000
993.2000
993.4000
993.6000
993.8000
994.0000
994.2000
994.4000
994.6000
994.8000
995.0000
995.2000
995.4000
995.6000
995.8000
996.0000
996.2000
996.4000
996.6000
996.8000
997.0000
997.2000
997.4000
997.6000
997.8000
998.0000
998.2000
998.4000
998.6000
998.8000
999.0000
999.2000
999.4000
999.6000
999.8000
1000.0000
1000.2000
1000.4000
1000.6000
1000.8000
1001.0000
1001.2000
1001.4000
1001.6000
1001.8000
1002.0000
1002.2000
1002.4000
1002.6000
1002.8000
1003.0000
1003.2000
1003.4000
1003.6000
1003.8000
1004.0000
1004.2000
1004.4000
1004.6000
1004.8000
1005.0000
1005.2000
1005.4000
1005.6000
1005.8000
1006.0000
1006.2000
1006.4000
1006.6000
1006.8000
1007.0000
1007.2000
1007.4000
1007.6000
1007.8000
1008.0000
1008.2000
1008.4000
1008.6000
1008.8000
1009.0000
1009.2000
1009.4000
1009.6000
1009.8000
1010.0000
1010.2000
1010.4000
1010.6000
1010.8000
1011.0000
1011.2000
1011.4000
1011.6000
1011.8000
1012.0000
1012.2000
1012.4000
1012.6000
1012.8000
1013.0000
1013.2000
1013.4000
1013.6000
1013.8000
1014.0000
1014.2000
1014.4000
1014.6000
1014.8000
1015.0000
1015.2000
1015.4000
1015.6000
1015.8000
1016.0000
1016.2000
1016.4000
1016.6000
1016.8000
1017.0000
1017.2000
1017.4000
1017.6000
1017.8000
1018.0000
1018.2000
1018.4000
1018.6000
1018.8000
1019.0000
1019.2000
1019.4000
1019.6000
1019.8000
1020.0000
1020.2000
1020.4000
1020.6000
1020.8000
1021.0000
1021.2000
1021.4000
1021.6000
1021.8000
1022.0000
1022.2000
1022.4000
1022.6000
1022.8000
1023.0000
1023.2000
1023.4000
1023.6000
1023.8000
1024.0000
1024.2000
1024.4000
1024.6000
1024.8000
1025.0000
1025.2000
1025.4000
1025.6000
1025.8000
1026.0000
1026.2000
1026.4000
1026.6000
1026.8000
1027.0000
1027.2000
1027.4000
1027.6000
1027.8000
1028.0000
1028.2000
1028.4000
1028.6000
1028.8000
1029.0000
1029.2000
1029.4000
1029.6000
1029.8000
1030.0000
1030.2000
1030.4000
1030.6000
1030.8000
1031.0000
1031.2000
1031.4000
1031.6000
1031.8000
1032.0000
1032.2000
1032.4000
1032.6000
1032.8000
1033.0000
1033.2000
1033.4000
1033.6000
1033.8000
1034.0000
1034.2000
1034.4000
1034.6000
1034.8000
1035.0000
1035.2000
1035.4000
1035.6000
1035.8000
1036.0000
1036.2000
1036.4000
1036.6000
1036.8000
1037.0000
1037.2000
1037.4000
1037.6000
1037.8000
1038.0000
1038.2000
1038.4000
1038.6000
1038.8000
1039.0000
1039.2000
1039.4000
1039.6000
1039.8000
1040.0000
1040.2000
1040.4000
1040.6000
1040.8000
1041.0000
1041.2000
1041.4000
1041.6000
1041.8000
1042.0000
1042.2000
1042.4000
1042.6000
1042.8000
1043.0000
1043.2000
1043.4000
1043.6000
1043.8000
1044.0000
1044.2000
1044.4000
1044.6000
1044.8000
1045.0000
1045.2000
1045.4000
1045.6000
1045.8000
1046.0000
1046.2000
1046.4000
1046.6000
1046.8000
1047.0000
1047.2000
1047.4000
1047.6000
1047.8000
1048.0000
1048.2000
1048.4000
1048.6000
1048.8000
1049.0000
1049.2000
1049.4000
1049.6000
1049.8000
1050.0000
1050.2000
1050.4000
1050.6000
1050.8000
1051.0000
1051.2000
1051.4000
1051.6000
1051.8000
1052.0000
1052.2000
1052.4000
1052.6000
1052.8000
1053.0000
1053.2000
1053.4000
1053.6000
1053.8000
1054.0000
1054.2000
1054.4000
1054.6000
1054.8000
1055.0000
1055.2000
1055.4000
1055.6000
1055.8000
1056.0000
1056.2000
1056.4000
1056.6000
1056.8000
1057.0000
1057.2000
1057.4000
1057.6000
1057.8000
1058.0000
1058.2000
1058.4000
1058.6000
1058.8000
1059.0000
1059.2000
1059.4000
1059.6000
1059.8000
1060.0000
1060.2000
1060.4000
1060.6000
1060.8000
1061.0000
1061.2000
1061.4000
1061.6000
1061.8000
1062.0000
1062.2000
1062.4000
1062.6000
1062.8000
1063.0000
1063.2000
1063.4000
1063.6000
1063.8000
1064.0000
1064.2000
1064.4000
1064.6000
1064.8000
1065.0000
1065.2000
1065.4000
1065.6000
1065.8000
1066.0000
1066.2000
1066.4000
1066.6000
1066.8000
1067.0000
1067.2000
1067.4000
1067.6000
1067.8000
1068.0000
1068.2000
1068.4000
1068.6000
1068.8000
1069.0000
1069.2000
1069.4000
1069.6000
1069.8000
1070.0000
1070.2000
1070.4000
1070.6000
1070.8000
1071.0000
1071.2000
1071.4000
1071.6000
1071.8000
1072.0000
1072.2000
1072.4000
1072.6000
1072.8000
1073.0000
1073.2000
1073.4000
1073.6000
1073.8000
1074.0000
1074.2000
1074.4000
1074.6000
1074.8000
1075.0000
1075.2000
1075.4000
1075.6000
1075.8000
1076.0000
1076.2000
1076.4000
1076.6000
1076.8000
1077.0000
1077.2000
1077.4000
1077.6000
1077.8000
1078.0000
1078.2000
1078.4000
1078.6000
1078.8000
1079.0000
1079.2000
1079.4000
1079.6000
1079.8000
1080.0000
1080.2000
1080.4000
1080.6000
1080.8000
1081.0000
1081.2000
1081.4000
1081.6000
1081.8000
1082.0000
1082.2000
1082.4000
1082.6000
1082.8000
1083.0000
1083.2000
1083.4000
1083.6000
1083.8000
1084.0000
1084.2000
1084.4000
1084.6000
1084.8000
1085.0000
1085.2000
1085.4000
1085.6000
1085.8000
1086.0000
1086.2000
1086.4000
1086.6000
1086.8000
1087.0000
1087.2000
1087.4000
1087.6000
1087.8000
1088.0000
1088.2000
1088.4000
1088.6000
1088.8000
1089.0000
1089.2000
1089.4000
1089.6000
1089.8000
1090.0000
1090.2000
1090.4000
1090.6000
1090.8000
1091.0000
1091.2000
1091.4000
1091.6000
1091.8000
1092.0000
1092.2000
1092.4000
1092.6000
1092.8000
1093.0000
1093.2000
1093.4000
1093.6000
1093.8000
1094.0000
1094.2000
1094.4000
1094.6000
1094.8000
1095.0000
1095.2000
1095.4000
1095.6000
1095.8000
1096.0000
1096.2000
1096.4000
1096.6000
1096.8000
1097.0000
1097.2000
1097.4000
1097.6000
1097.8000
1098.0000
1098.2000
1098.4000
1098.6000
1098.8000
1099.0000
1099.2000
1099.4000
1099.6000
1099.8000
1100.0000
1100.2000
1100.4000
1100.6000
1100.8000
1101.0000
1101.2000
1101.4000
1101.6000
1101.8000
1102.0000
1102.2000
1102.4000
1102.6000
1102.8000
1103.0000
1103.2000
1103.4000
1103.6000
1103.8000
1104.0000
1104.2000
1104.4000
1104.6000
1104.8000
1105.0000
1105.2000
1105.4000
1105.6000
1105.8000
1106.0000
1106.2000
1106.4000
1106.6000
1106.8000
1107.0000
1107.2000
1107.4000
1107.6000
1107.8000
1108.0000
1108.2000
1108.4000
1108.6000
1108.8000
1109.0000
1109.2000
1109.4000
1109.6000
1109.8000
1110.0000
1110.2000
1110.4000
1110.6000
1110.8000
1111.0000
1111.2000
1111.4000
1111.6000
1111.8000
1112.0000
1112.2000
1112.4000
1112.6000
1112.8000
1113.0000
1113.2000
1113.4000
1113.6000
1113.8000
1114.0000
1114.2000
1114.4000
1114.6000
1114.8000
1115.0000
1115.2000
1115.4000
1115.6000
1115.8000
1116.0000
1116.2000
1116.4000
1116.6000
1116.8000
1117.0000
1117.2000
1117.4000
1117.6000
1117.8000
1118.0000
1118.2000
1118.4000
1118.6000
1118.8000
1119.0000
1119.2000
1119.4000
1119.6000
1119.8000
1120.0000
1120.2000
1120.4000
1120.6000
1120.8000
1121.0000
1121.2000
1121.4000
1121.6000
1121.8000
1122.0000
1122.2000
1122.4000
1122.6000
1122.8000
1123.0000
1123.2000
1123.4000
1123.6000
1123.8000
1124.0000
1124.2000
1124.4000
1124.6000
1124.8000
1125.0000
1125.2000
1125.4000
1125.6000
1125.8000
1126.0000
1126.2000
1126.4000
1126.6000
1126.8000
1127.0000
1127.2000
1127.4000
1127.6000
1127.8000
1128.0000
1128.2000
1128.4000
1128.6000
1128.8000
1129.0000
1129.2000
1129.4000
1129.6000
1129.8000
1130.0000
1130.2000
1130.4000
1130.6000
1130.8000
1131.0000
1131.2000
1131.4000
1131.6000
1131.8000
1132.0000
1132.2000
1132.4000
1132.6000
1132.8000
1133.0000
1133.2000
1133.4000
1133.6000
1133.8000
1134.0000
1134.2000
1134.4000
1134.6000
1134.8000
1135.0000
1135.2000
1135.4000
1135.6000
1135.8000
1136.0000
1136.2000
1136.4000
1136.6000
1136.8000
1137.0000
1137.2000
1137.4000
1137.6000
1137.8000
1138.0000
1138.2000
1138.4000
1138.6000
1138.8000
1139.0000
1139.2000
1139.4000
1139.6000
1139.8000
1140.0000
1140.2000
1140.4000
1140.6000
1140.8000
1141.0000
1141.2000
1141.4000
1141.6000
1141.8000
1142.0000
1142.2000
1142.4000
1142.6000
1142.8000
1143.0000
1143.2000
1143.4000
1143.6000
1143.8000
1144.0000
1144.2000
1144.4000
1144.6000
1144.8000
1145.0000
1145.2000
1145.4000
1145.6000
1145.8000
1146.0000
1146.2000
1146.4000
1146.6000
1146.8000
1147.0000
1147.2000
1147.4000
1147.6000
1147.8000
1148.0000
1148.2000
1148.4000
1148.6000
1148.8000
1149.0000
1149.2000
1149.4000
1149.6000
1149.8000
1150.0000
1150.2000
1150.4000
1150.6000
1150.8000
1151.0000
1151.2000
1151.4000
1151.6000
1151.8000
1152.0000
1152.2000
1152.4000
1152.6000
1152.8000
1153.0000
1153.2000
1153.4000
1153.6000
1153.8000
1154.0000
1154.2000
1154.4000
1154.6000
1154.8000
1155.0000
1155.2000
1155.4000
1155.6000
1155.8000
1156.0000
1156.2000
1156.4000
1156.6000
1156.8000
1157.0000
1157.2000
1157.4000
1157.6000
1157.8000
1158.0000
1158.2000
1158.4000
1158.6000
1158.8000
1159.0000
1159.2000
1159.4000
1159.6000
1159.8000
1160.0000
1160.2000
1160.4000
1160.6000
1160.8000
1161.0000
1161.2000
1161.4000
1161.6000
1161.8000
1162.0000
1162.2000
1162.4000
1162.6000
1162.8000
1163.0000
1163.2000
1163.4000
1163.6000
1163.8000
1164.0000
1164.2000
1164.4000
1164.6000
1164.8000
1165.0000
1165.2000
1165.4000
1165.6000
1165.8000
1166.0000
1166.2000
1166.4000
1166.6000
1166.8000
1167.0000
1167.2000
1167.4000
1167.6000
1167.8000
1168.0000
1168.2000
1168.4000
1168.6000
1168.8000
1169.0000
1169.2000
1169.4000
1169.6000
1169.8000
1170.0000
1170.2000
1170.4000
1170.6000
1170.8000
1171.0000
1171.2000
1171.4000
1171.6000
1171.8000
1172.0000
1172.2000
1172.4000
1172.6000
1172.8000
1173.0000
1173.2000
1173.4000
1173.6000
1173.8000
1174.0000
1174.2000
1174.4000
1174.6000
1174.8000
1175.0000
1175.2000
1175.4000
1175.6000
1175.8000
1176.0000
1176.2000
1176.4000
1176.6000
1176.8000
1177.0000
1177.2000
1177.4000
1177.6000
1177.8000
1178.0000
1178.2000
1178.4000
1178.6000
1178.8000
1179.0000
1179.2000
1179.4000
1179.6000
1179.8000
1180.0000
1180.2000
1180.4000
1180.6000
1180.8000
1181.0000
1181.2000
1181.4000
1181.6000
1181.8000
1182.0000
1182.2000
1182.4000
1182.6000
1182.8000
1183.0000
1183.2000
1183.4000
1183.6000
1183.8000
1184.0000
1184.2000
1184.4000
1184.6000
1184.8000
1185.0000
1185.2000
1185.4000
1185.6000
1185.8000
1186.0000
1186.2000
1186.4000
1186.6000
1186.8000
1187.0000
1187.2000
1187.4000
1187.6000
1187.8000
1188.0000
1188.2000
1188.4000
1188.6000
1188.8000
1189.0000
1189.2000
1189.4000
1189.6000
1189.8000
1190.0000
1190.2000
1190.4000
1190.6000
1190.8000
1191.0000
1191.2000
1191.4000
1191.6000
1191.8000
1192.0000
1192.2000
1192.4000
1192.6000
1192.8000
1193.0000
1193.2000
1193.4000
1193.6000
1193.8000
1194.0000
1194.2000
1194.4000
1194.6000
1194.8000
1195.0000
1195.2000
1195.4000
1195.6000
1195.8000
1196.0000
1196.2000
1196.4000
1196.6000
1196.8000
1197.0000
1197.2000
1197.4000
1197.6000
1197.8000
1198.0000
1198.2000
1198.4000
1198.6000
1198.8000
1199.0000
1199.2000
1199.4000
1199.6000
1199.8000
1200.0000


==> anc/Fig.3/iso_sigma.dat <==
mub T
500.0000 105.4239
520.1342 101.8274
533.5173 99.3939
550.3356 96.3347
566.5105 93.3333
580.5369 90.7300
598.7721 87.2727
611.4793 84.8485
630.2551 81.2121
642.5650 78.7879
660.9105 75.1515
672.8610 72.7273
690.6895 69.0909
702.3420 66.6667
719.5491 63.0303
731.5436 60.4784
747.4651 56.9697
761.7450 53.8272
774.4621 50.9091
790.1717 47.2727
802.0134 44.4827
815.2014 41.2121
829.6744 37.5758
843.6389 33.9394
852.7229 31.5152
882.7984 25.0000
887.4848 23.4694
890.8686 22.3018
894.6627 20.9184
898.6769 19.3878
902.5767 17.8571
906.3193 16.3265
909.7712 14.7959


==> anc/Fig.4/R42_HADES.csv <==
sqrts,R42_cen,yerr
2.41,0.15,1.4


==> anc/Fig.4/R42_STAR_BESII.csv <==
sqrts,R42_cen,R42_sys,R42_stat
7.7,0.42,0.13,0.25
9.2,0.55,0.07,0.18
11.5,0.38,0.05,0.14
14.6,0.43,0.04,0.1
17.3,0.36,0.08,0.12
19.6,0.33,0.04,0.07


==> anc/Fig.4/R42_STAR_FXT.csv <==
sqrts,R42_cen,yerr_sys,yerr_stat
3.0,-0.85,0.82,0.09


==> anc/Fig.4/R42_fRG.csv <==
sqrts,min_fRG,max_fRG
4536.4583,0.63791555,0.76064911
753.18287,0.63482836,0.75830703
409.24874,0.6318126,0.756015
280.27344,0.6288771,0.75378325
212.71495,0.62602953,0.75161996
171.14049,0.62327692,0.74953255
142.97715,0.62062598,0.74752809
122.63696,0.61808321,0.74561348
107.25779,0.61565504,0.74379555
95.22192,0.61334782,0.74208116
85.546024,0.6099039,0.73950643
77.597966,0.60154078,0.73318327
70.952869,0.59332384,0.72701762
65.314604,0.58528063,0.72102255
60.470462,0.57742243,0.7152116
56.263706,0.56975487,0.70959877
52.576303,0.56228856,0.70419854
49.317668,0.55503439,0.69902591
46.417125,0.54800353,0.69406633
43.818721,0.54120747,0.68931608
41.477585,0.53337712,0.68364591
39.357311,0.52065356,0.67354237
37.428053,0.50815009,0.66383926
35.66511,0.49587435,0.65456467
34.047865,0.48383412,0.64574767
32.558973,0.47203731,0.63741834
31.183736,0.46049195,0.62960778
29.90962,0.44950074,0.62234813
28.725867,0.43905199,0.6156726
27.623193,0.42900712,0.60961546
26.593543,0.41804781,0.60227168
25.629897,0.40194601,0.58795622
24.726104,0.38588185,0.57450777
23.876757,0.36984276,0.56197593
23.077079,0.353964,0.55041181
22.322838,0.3392297,0.5398681
21.610267,0.32476013,0.53039907
20.936007,0.31055706,0.52210785
20.297048,0.296712,0.51577759
19.690689,0.28238063,0.50658157
19.114497,0.26559865,0.49201639
18.566276,0.24754184,0.47729174
18.044036,0.23037399,0.46462425
17.545975,0.21255451,0.45179447
17.07045,0.19415817,0.43904113
16.615966,0.1755044,0.42690602
16.181157,0.15703562,0.41645183
15.764772,0.13831827,0.40517929
15.365664,0.11963548,0.39300791
14.98278,0.10056001,0.37980296
14.615151,0.08034566,0.36564007
14.261882,0.059456616,0.35090716
13.922148,0.037521605,0.3356734
13.595186,0.014265924,0.32023201
13.280289,-0.010091879,0.30529865
12.976802,-0.035775742,0.29194991
12.684114,-0.061263434,0.28279454
12.401661,-0.087753309,0.27391521
12.128914,-0.11531394,0.2761319
11.865381,-0.14338378,0.28811319
11.610604,-0.17294107,0.30578339
11.364152,-0.20223161,0.32890978
11.125625,-0.23221464,0.352847
10.894647,-0.26327632,0.37815966
10.670864,-0.29662461,0.40720819
10.453945,-0.33193544,0.44278894
10.24358,-0.36761988,0.49033303
10.039476,-0.40320795,0.5408188
9.8413571,-0.43979879,0.59693257
9.6489644,-0.47830202,0.66210094
9.4620529,-0.51617163,0.74122261
9.2803917,-0.55095513,0.83856923
9.1037627,-0.58555942,0.94118656
8.9319596,-0.61995446,1.0562456
8.7647874,-0.65594559,1.1879202
8.6020612,-0.68787989,1.3422926
8.443606,-0.70601559,1.5241717
8.2892559,-0.72003497,1.7116211
8.1388534,-0.73065065,1.9122502
7.9922489,-0.73037305,2.1312843
7.8493004,-0.70577079,2.3750453
7.7098727,-0.64352154,2.6486781
7.5738375,-0.57887983,2.9314594
7.4410724,-0.50257064,3.2315588
7.3114608,-0.38900622,3.5450259
7.1848918,-0.20492403,3.8692413
7.0612593,-0.055622312,4.2134943
6.9404625,0.14542899,4.5715998
6.8224049,0.34950693,4.926617
6.7069943,0.94705653,5.2729958
6.5941426,1.8543425,5.607656
6.4837658,2.3997962,5.9457637
6.3757833,3.2282291,6.2570002
6.270118,4.0055425,6.5458127
6.1666962,5.1318155,7.3010768
6.065447,6.1482948,8.1138211
5.9663028,7.2444252,9.0496322
5.8691987,7.4129651,9.976293
5.7740722,7.5441383,10.946032
5.6808636,7.641727,11.950418
5.5895154,7.701393,13.238752
5.4999726,7.7349091,14.708295
5.412182,7.7306412,16.055953
5.3260928,7.7032185,17.22573
5.241656,7.6472306,18.344676
5.1588245,7.5702474,19.35721
5.0775528,7.4708757,20.153906
4.9977975,7.354643,20.798362
4.9195163,7.2255288,21.168091
4.8426689,7.0779175,21.419907
4.7672162,6.91992,21.423835
4.6931205,6.7560913,21.298779
4.6203456,6.5856161,20.939988
4.5488565,6.4067702,20.53139
4.4786194,6.2240874,19.930816
4.4096017,6.0488889,19.323116
4.3417718,5.8737758,18.561159
4.2750995,5.7010406,17.861092
4.2095554,5.5412058,17.046157
4.1451109,5.3843021,16.262353
4.0817388,5.2289539,15.403221
4.0194124,5.0783908,14.647908
3.958106,4.9330836,13.836614
3.8977949,4.7941376,13.102261
3.838455,4.6551124,12.35313
3.780063,4.5210513,11.706061
3.7225964,4.392636,11.034204
3.6660334,4.2631783,10.441855
3.6103527,4.1382115,9.8469254
3.5555341,4.01941,9.3349237
3.5015574,3.9037948,8.8229661
3.4484036,3.7949015,8.3675001
3.396054,3.6880941,7.9248862
3.3444903,3.5876673,7.5250979
3.2936951,3.4919232,7.1361376
3.2436514,3.3977269,6.8059035
3.1943425,3.3086385,6.4514445
3.1457523,3.2233748,6.1715797
3.0978654,3.1407026,5.8943493
3.0506665,3.0631389,5.6224284
3.0041409,2.9881881,5.3910408
2.9582743,2.9179849,5.1691916
2.9130528,2.85068,4.9860979
2.8684629,2.7863613,4.8049246
2.8244914,2.7264987,4.6140932
2.7811257,2.6689953,4.4927935
2.7383531,2.6148445,4.302882
2.6961617,2.5638605,4.1612005
2.6545397,2.5147954,4.0457541
2.6134756,2.4679831,3.8940899
2.5729583,2.4241535,3.7961926
2.5329769,2.3821024,3.6803677
2.493521,2.3425595,3.5827919
2.4545801,2.3051416,3.4850058
2.4161443,2.2713924,3.3754348
2.3782038,2.2372997,3.2970977
2.340749,2.2038228,3.191141
2.3037709,2.1732756,3.1020173
2.2672601,2.1452442,2.9795398
2.2312081,2.1110624,2.8188294


==> anc/Fig.4/R42_fix.csv <==
sqrts,R42_cen,R42_err
3.2,-0.2113502935420741,0.0919765166340509
3.5,0.2250489236790606,0.06653620352250489
3.9,0.28962818003913915,0.08023483365949115


==> anc/Fig.4/R51_STAR_BESII.csv <==
sqrts,R51_cen,R51_sys,R51_stat
7.7,1.7,0.5,0.7
9.2,0.3,0.4,0.5
11.5,0.07,0.14,0.37
14.6,0.01,0.28,0.27
17.3,0.29,0.19,0.34
19.6,-0.22,0.1,0.21
27.0,-0.16,0.2,0.35


==> anc/Fig.4/R51_STAR_FXT.csv <==
sqrts,R51_cen,yerr_sys,yerr_stat
3.0,20.4,0.5,2.3


==> anc/Fig.4/R51_STAR_extracted.csv <==
sqrts,up_STAR,down_STAR,cen_STAR
3.0,2.499048065680009,-11.948453031267002,-4.7247024827934965
3.2,2.1887367036698078,-6.516467115124059,-2.1638652057271255
3.5,2.071374494941901,-5.45715747101501,-1.6928914880365544
3.9,1.725241802651048,-3.9167508782310674,-1.0957545377900098


==> anc/Fig.4/R51_pdm_chi2_peak.csv <==
sqrts,R51_chi2_peak
5.497320302648172,-2.3029530365782875
5.495631233215237,-2.2955316366930423
5.493942717394043,-2.2881102368077966
5.492254754912466,-2.282533542002419
5.490567345498538,-2.278947929564077
5.488880488880489,-2.275420105579806
5.487194184786717,-2.271950285737307
5.4855084329457995,-2.2685386846017543
5.483823233086496,-2.2651855156157605
5.482138584937735,-2.2618909910993907
5.480454488228629,-2.2586553222501506
5.4787709426884685,-2.255478719143
5.477087948046717,-2.2523613907303446
5.47540550403302,-2.2493035448420553
5.473723610377192,-2.2463053881854105
5.472042266809233,-2.243367126345175
5.470361473059315,-2.240488963783542
5.468681228857786,-2.2376711038401607
5.467001533935173,-2.2349137487321333
5.465322388022176,-2.2322170995539907
5.463643790849673,-2.229581356277732
5.461965742148719,-2.2270067177527935
5.460288241650541,-2.2244933817060617
5.458611289086548,-2.2220415447418755
5.456934884188313,-2.2196514023420115
5.455259026687598,-2.2173231488657086
5.45358371631633,-2.215056977549653
5.451908952806619,-2.2128530805079514
5.450234735890742,-2.2107116487321945
5.448561065301155,-2.2086328720913966
5.446887940770486,-2.206616939332045
5.445215362031543,-2.2046640380780413
5.4435433288173,-2.202774354830773
5.441871840860918,-2.200948074969035
5.440200897895715,-2.199185382749104
5.438530499655195,-2.1974864613046923
5.436860645873031,-2.1958514926469515
5.435191336283074,-2.194280657664498
5.4335225706193455,-2.1927741361233952
5.431854348616037,-2.1913321066671263
5.430186670007517,-2.1899547468166576
5.428519534528327,-2.1886422329703867
5.4268529419131815,-2.187394740404165
5.42518689189697,-2.1862124432712915
5.423521384214745,-2.185095514602501
5.42185641860174,-2.1840441263059924
5.420191994793361,-2.1830584491674005
5.418528112525183,-2.1821386528498246
5.416864771532957,-2.1812849058937918
5.415201971552599,-2.180497375717293
5.4135397123202,-2.1797762286157636
5.411877993572027,-2.1791216297620823
5.410216815044513,-2.1784589391585136
5.408556176474265,-2.1775946267443853
5.406896077598062,-2.176798178735571
5.405236518152847,-2.1760697684529036
5.4035774978757445,-2.1754095680515557
5.40191901650404,-2.1748177485210443
5.400261073775202,-2.1742944796852184
5.398603669426856,-2.1738399302022704
5.396946803196803,-2.173454267564747
5.3952904748230175,-2.173137658099518
5.393634684043642,-2.1728902669677925
5.3919794305969875,-2.172712258165148
5.390324714221535,-2.1726037945214682
5.388670534655937,-2.1725650377010006
5.387016891639013,-2.172596148202317
5.385363784909755,-2.1726972853583426
5.383711214207324,-2.1728686073363384
5.382059179271046,-2.1731102711379124
5.380407679840419,-2.173422432598991
5.378756715655112,-2.173805246389874
5.377106286454957,-2.1742588660151814
5.375456391979965,-2.1747834438138822
5.373807031970298,-2.1753791309592714
5.372158206166303,-2.176046077459001
5.3705099143084905,-2.1767844321550633
5.368862156137532,-2.1775943427237845
5.367214931394279,-2.178475955675819
5.365568239819737,-2.179429416356197
5.363922081155091,-2.1804548689442567
5.362276455141687,-2.1815524564536948
5.36063136152104,-2.1827223207325344
5.358986800034835,-2.183964602463147
5.357342770424919,-2.185279441162259
5.3556992724333075,-2.1866669751809225
5.3540563058021835,-2.188127341704507
5.352413870273899,-2.189660676752784
5.350771965590971,-2.191267115179796
5.34913059149608,-2.1929467906739917
5.347489747732076,-2.194699835758107
5.345849434041972,-2.1965263817892424
5.344209650168953,-2.1984265589588423
5.342570395856365,-2.2004004962926698
5.340931670847719,-2.202448321650865
5.339293474886696,-2.2041556233778445
5.337655807717138,-2.205688160730583
5.336018669083054,-2.2072973035771217
5.3343820587286235,-2.2089831952863985
5.332745976398178,-2.2107459779827785
5.331110421836229,-2.2125857925460517
5.3294753947874405,-2.2121302824134568
5.32784089499665,-2.211715829550771
5.326206922208859,-2.2113424502994232
5.3245734761692205,-2.21101016048474
5.322940556623071,-2.2107189754160377
5.321308163315899,-2.2104689098865347
5.3196762959933555,-2.2102599781734007
5.3180449544012705,-2.2100921940377423
5.316414138285616,-2.2099655707246115
5.314783847392543,-2.209880120962962
5.313154081468362,-2.209835856965749
5.311524840259547,-2.209832790429814
5.309896123512734,-2.2098709325359565
5.308267930974722,-2.209950293948923
5.306640262392475,-2.2100708848173705
5.305013117513116,-2.210232714773919
5.303386496083939,-2.2104357929351286
5.30176039785239,-2.2106801279014765
5.300134822566083,-2.210965727757385
5.298509769972793,-2.211292600071238
5.29688523982046,-2.2116607518953297
5.295261231857181,-2.2120701897659036
5.293637745831222,-2.212520919703131
5.2920147814910035,-2.2130129472111415
5.29039233858511,-2.213546277277994
5.288770416862289,-2.2141209143756737
5.287149016071449,-2.2147368624601214
5.285528135961664,-2.2153941249712057
5.283907776282154,-2.216092704832745
5.2822879367823194,-2.2168326044524815
5.280668617211709,-2.217613825722099
5.279049817320036,-2.218436370017223
5.277431536857176,-2.2193002381974254
5.275813775573161,-2.2194520019185755
5.274196533218186,-2.2195982648194366
5.272579809542606,-2.2197970970155967
5.270963604296938,-2.2200485383755426
5.269347917231856,-2.2203526280134787
5.267732748098192,-2.220709404289318
5.266118096646944,-2.2211189048086735
5.264503962629262,-2.221581166422858
5.262890345796465,-2.2220962252289125
5.261277245900025,-2.2226641165695593
5.25966466269157,-2.2232848750332512
5.2580525959228925,-2.223958534454116
5.256441045345944,-2.2246851279120112
5.254830010712833,-2.2254646877324977
5.253219491775831,-2.2262972454868257
5.2516094882873565,-2.227182831991981
5.250000000000001,-2.228121477310628
5.248391026666503,-2.22911321075115
5.246782568039766,-2.2301580608676232
5.245174623872849,-2.231256055459849
5.243567193918969,-2.2324072215733244
5.2419602779315015,-2.233611585499252
5.2403538756639785,-2.2348691727745504
5.238747986870089,-2.236180008181831
5.237142611303685,-2.2375441157493925
5.235537748718769,-2.2389615187512937
5.233933398869502,-2.240432239707258
5.232329561510203,-2.2419563003827228
5.230726236395352,-2.2435337217888276
5.229123423279581,-2.2451645241824374
5.2275211219176745,-2.246848727066102
5.225919332064583,-2.248586349188084
5.224318053475412,-2.2503774085423522
5.222717285905413,-2.2522219223685793
5.221117029110011,-2.2541199071521554
5.219517282844768,-2.256071378624159
5.2179180468654165,-2.257433703217417
5.216319320927838,-2.258664935410192
5.214721104788069,-2.259963840720071
5.213123398202308,-2.2613304701004697
5.211526200926902,-2.2627648734790786
5.209929512718357,-2.264267099757819
5.208333333333332,-2.265837196812896
5.206737662528645,-2.2674752114947356
5.205142500061264,-2.2691811896280427
5.203547845688315,-2.2709551760117446
5.201953699167076,-2.272797214419057
5.20036006025498,-2.274707347597418
5.198766928709622,-2.2766856172685355
5.19717430428874,-2.278732064128364
5.195582186750233,-2.2808467278471087
5.193990575852151,-2.2830296470692297
5.1923994713527,-2.285280859413433
5.190808873010241,-2.287600401472686
5.189218780583286,-2.289988308814217
5.187629193830498,-2.2924446159794867
5.1860401125107005,-2.2949693564842155
5.184451536382866,-2.2975625628183813
5.182863465206123,-2.3002242664462087
5.181275898739748,-2.302954497806173
5.179688836743176,-2.305753286311016
5.178102278975988,-2.3086206603477106
5.176516225197927,-2.3115566472775027
5.174930675168883,-2.314561273435873
5.1733456286489,-2.317634564132565
5.17176108539817,-2.320776543651577
5.170177045177046,-2.323987235251159
5.168593507746024,-2.3244822185657616
5.1670104728657575,-2.324988332226224
5.165427940297052,-2.3255055067064
5.163845909800859,-2.325769897011
5.162264381138292,-2.3255041564314434
5.160683354070604,-2.3252755355889647
5.1591028283592095,-2.325084012458389
5.157522803765672,-2.32492956451396
5.155943280051696,-2.324812168729277
5.1543642569791555,-2.3247318015773817
5.152785734310057,-2.3246884390306652
5.15120771180657,-2.3246820565609174
5.149630189231015,-2.324712629139356
5.148053166345851,-2.32478013123655
5.146476642913697,-2.3248845368224953
5.144900618697326,-2.3250258193665414
5.143325093459651,-2.325203951837469
5.141750066963743,-2.3254189067034354
5.1401755389728185,-2.3256706559319906
5.138601509250244,-2.3259591709900764
5.137027977559539,-2.326284422844032
5.13545494366437,-2.3266463819595926
5.133882407328557,-2.3270450183018707
5.132310368316061,-2.32748030133539
5.130738826391001,-2.327952200024062
5.12916778131764,-2.3284606828311847
5.12759723286039,-2.3290057177194554
5.126027180783819,-2.329587272150962
5.124457624852632,-2.330205313087184
5.122888564831693,-2.330859806988998
5.121320000486008,-2.3315507198166707
5.119751931580737,-2.3322780170298674
5.1181843578811845,-2.3330416635876268
5.116617279152802,-2.3338416239484157
5.115050695161193,-2.334677862070057
5.113484605672106,-2.3355503414097893
5.111919010451438,-2.33642498331508
5.110353909265239,-2.3367419268510643
5.108789301879695,-2.337123824860671
5.1072251880611494,-2.3375706747941103
5.1056615675760915,-2.33808247311501
5.104098440191154,-2.338659215300393
5.1025358056731225,-2.339300895840695
5.100973663788924,-2.3400075082397676
5.099412014305631,-2.3407790450148656
5.097850856990473,-2.3416154976966217
5.096290191610814,-2.342516856829128
5.094730017934178,-2.3434831119698556
5.093170335728218,-2.3445142516896644
5.09161114476075,-2.345610263572871
5.090052444799728,-2.346771134217154
5.088494235613252,-2.347996849233615
5.0869365169695735,-2.349287393246767
5.085379288637079,-2.3506427498945324
5.083822550384314,-2.352062901828235
5.082266301979958,-2.3535478307126056
5.080710543192847,-2.355097517225779
5.079155273791953,-2.356711941059304
5.077600493546397,-2.3583910809181488
5.076046202225447,-2.3601349145206676
5.074492399598515,-2.361943418598626
5.072939085435156,-2.363816568897201
5.071386259505072,-2.365754340174969
5.069833921578109,-2.367756706203938
5.068282071424257,-2.3698236397695047
5.066730708813649,-2.371955112670473
5.065179833516569,-2.3741510957190473
5.063629445303441,-2.376411558740859
5.0620795439448285,-2.37873647057494
5.060530129211449,-2.3807224987832285
5.058981200874154,-2.3824768121309985
5.0574327587039445,-2.38431819198994
5.055884802471967,-2.386246623475104
5.054337331949507,-2.3882620903398553
5.052790346907993,-2.3903645749758518
5.051243847119004,-2.392554058413033
5.049697832354252,-2.3948305203196583
5.048152302385606,-2.3971939390022876
5.04660725698506,-2.3996442914057505
5.045062695924765,-2.4021815531132193
5.043518618977012,-2.4048056983461272
5.041975025914231,-2.4075166999642135
5.040431916508997,-2.4103145294655297
5.038889290534028,-2.4131991569864137
5.0373471477621825,-2.416170551301508
5.035805487966464,-2.4192286798237514
5.034264310920016,-2.4223735086043763
5.032723616396129,-2.4256050023329268
5.031183404168222,-2.428923124337234
5.029643674009872,-2.4323278365834264
5.028104425694786,-2.4358190996759332
5.026565658996823,-2.4393968728574853
5.025027373689975,-2.4430611140091116
5.023489569548375,-2.4468117796501394
5.021952246346305,-2.4506488249381904
5.0204154038581805,-2.4545722036692013
5.018879041858564,-2.4585818682773635
5.017343160122154,-2.4626777698352247
5.015807758423792,-2.4668598580535948
5.014272836538462,-2.4711280812815817
5.012738394241285,-2.472537382128185
5.011204431307524,-2.4734532324597844
5.009670947512586,-2.47394738909389
5.008137942632009,-2.474483578160762
5.006605416441482,-2.4750617394792935
5.005073368716827,-2.475681812212402
5.003541799234011,-2.4763437348670236
5.002010707769135,-2.477047445294089
5.000480094098444,-2.4777928806885425
4.99894995799832,-2.4785799775893382
4.997420299245287,-2.479408671879441
4.995891117616007,-2.4802788987858193
4.994362412887284,-2.481190592879451
4.992834184836056,-2.482143688075343
4.991306433239402,-2.4831381176324703
4.989779157874545,-2.484173814153853
4.988252358518837,-2.4852507095865013
4.986726034949782,-2.486368735221433
4.985200186945009,-2.4875278216937002
4.983674814282291,-2.488727898982339
4.982149916739545,-2.4899688964103786
4.980625494094818,-2.491250742644908
4.9791015461263015,-2.4925733656969795
4.97757807261232,-2.493936692921675
4.976055073331337,-2.495340651018079
4.974532548061958,-2.496785166029299
4.9730104965829245,-2.498270163342409
4.971488918673114,-2.4997955676885386
4.9699678141115395,-2.5013613031428226
4.968447182677354,-2.502967293124377
4.96692702414985,-2.5046134603963357
4.965407338308457,-2.5062997270658687
4.96388812493274,-2.508026014584094
4.962369383802397,-2.509084540760933
4.9608511146972685,-2.5098685227728446
4.959333317397332,-2.5107238040456026
4.9578159916827,-2.511650306957341
4.9562991373336205,-2.512647952723453
4.95478275413048,-2.513716661396626
4.953266841853799,-2.5148563518668197
4.9517514002842375,-2.5160669418612827
4.950236429202589,-2.5173483479445435
4.948721928389786,-2.5187004855184187
4.9472078976268925,-2.520123268821987
4.945694336695112,-2.521616610931619
4.944181245375784,-2.5231804237609734
4.942668623450381,-2.5248146180609825
4.941156470700517,-2.5265191034198695
4.939644786907929,-2.5282937882631167
4.938133571854503,-2.5301385798535043
4.936622825322252,-2.532053384291112
4.935112547093328,-2.5340381065132616
4.933602736950019,-2.5360926502945786
4.93209339467474,-2.5382169182469694
4.930584520050051,-2.54041081181963
4.929076112858642,-2.5426742312990043
4.927568172883333,-2.5450070758088605
4.926060699907093,-2.54740924331022
4.9245536937130066,-2.549880630601398
4.923047154084307,-2.5524211333179765
4.921541080804352,-2.5550306459328485
4.920035473656644,-2.5577090617561526
4.91853033242481,-2.5604562729353257
4.917025656892613,-2.5632721704550927
4.915521446843953,-2.56615664413745
4.914017702062861,-2.568268898958856
4.912514422333504,-2.5701715102167055
4.911011607440179,-2.5721686042042413
4.909509257167319,-2.574260061222391
4.908007371299489,-2.5764457599895505
4.906505949621387,-2.578725577641582
4.9050049919178464,-2.581099389731835
4.903504497973832,-2.583567070231147
4.902004467574441,-2.586128491527826
4.9005049005049015,-2.5887835244276474
4.899005796550576,-2.5915320381538836
4.897507155496966,-2.5943739003472834
4.896008977129695,-2.5973089770660494
4.8945112612345225,-2.600337132785912
4.8930140075973405,-2.603458230400031
4.8915172160041775,-2.606672131219062
4.890020886241189,-2.6099786949711525
4.888525018094663,-2.6133777798019047
4.887029611351019,-2.616869242274427
4.88553466579681,-2.6204529373692798
4.88404018121872,-2.6241287184845286
4.882546157403563,-2.627896437435683
4.881052594138291,-2.631755944455757
4.879559491209978,-2.6357070881952467
4.878066848405832,-2.6397497157221097
4.876574665513195,-2.643883672521792
4.875082942319541,-2.6481088024972173
4.873591678612471,-2.652424947968778
4.872100874179717,-2.656831949674357
4.870610528809144,-2.6613296467693255
4.869120642288746,-2.665917876826504
4.867631214406649,-2.670596475836217
4.866142244951109,-2.67484042009478
4.8646537337105125,-2.678530318437635
4.863165680473373,-2.6823302141290846
4.8616780850283385,-2.6822455935004483
4.860190947164186,-2.6822073550166015
4.858704266669821,-2.682215377698838
4.85721804333428,-2.682269539711384
4.855732276946728,-2.6823697183613477
4.854246967296459,-2.682515790098783
4.852762114172902,-2.682707630516659
4.851277717365609,-2.6829451143508423
4.8497937766642645,-2.683228115480118
4.848310291858679,-2.6835565069262266
4.846827262738797,-2.683930160853775
4.845344689094689,-2.684348948570328
4.8438625707165555,-2.684812740526335
4.842380907394724,-2.6853214063151714
4.840899698919652,-2.685874814673136
4.8394189450819285,-2.6864728334794536
4.837938645672264,-2.687115329756243
4.836458800481507,-2.6878021696685512
4.834979409300626,-2.688533218524349
4.8335004719207175,-2.689308340774504
4.832021988133014,-2.690127400012828
4.83054395772887,-2.69099025897603
4.82906638049977,-2.6918967795437387
4.827589256237326,-2.692846822738498
4.826112584733274,-2.69384024872578
4.824636365779486,-2.6948769168139615
4.823160599167952,-2.69595668545434
4.821685284690799,-2.697079412241136
4.820210422140274,-2.6982449539114803
4.818736011308752,-2.699453166345413
4.81726205198874,-2.7000076689083454
4.815788543972867,-2.699916339621387
4.814315487053894,-2.699899170716827
4.812842881024698,-2.6999559837941685
4.811370725678301,-2.7000865990770646
4.809899020807834,-2.7002908354133743
4.808427766206564,-2.700568510275079
4.8069569616678836,-2.7009194397583496
4.8054866069853075,-2.70134343858353
4.804016701952482,-2.7018403200951315
4.802547246363177,-2.70240989626181
4.801078240011288,-2.703051977676422
4.799609682690839,-2.703766373555962
4.798141574195975,-2.7045528917416126
4.796673914320973,-2.7054113386987035
4.795206702860232,-2.7063415195167613
4.793739939608276,-2.707343237909445
4.792273624359758,-2.7084162962146086
4.7908077569094525,-2.7095604953942742
4.789342337052261,-2.7107756350345897
4.787877364583212,-2.712061513345934
4.786412839297454,-2.713417927162808
4.784948760990269,-2.7148446719438803
4.783485129457055,-2.7163415417720183
4.78202194449334,-2.7179083293542323
4.780559205894776,-2.7195448260216977
4.779096913457139,-2.721250821729773
4.777635066976331,-2.723026105057974
4.776173666248373,-2.7248704632099883
4.7747127110694185,-2.7267836820136684
4.77325220123574,-2.728765545921036
4.771792136543736,-2.7308158380082683
4.770332516789931,-2.73293433997573
4.7688733417709654,-2.73512083214795
4.7674146112836135,-2.736739614153368
4.765956325124769,-2.7378668710788525
4.764498483091448,-2.739085929039693
4.763041084980794,-2.7403965299474775
4.761584130590069,-2.7417984139345104
4.760127619716662,-2.7432913193537423
4.758671552158084,-2.7448749827788252
4.757215927711971,-2.746549139004049
4.755760746176082,-2.7483135210444054
4.754306007348296,-2.7501678601355692
4.752851711026616,-2.7521118857338394
4.751397857009171,-2.754145325516245
4.749944445094209,-2.756267905380473
4.748491475080105,-2.7584793494448614
4.7470389467653495,-2.760779380048453
4.745586859948562,-2.7631677177509544
4.744135214428482,-2.7656440813327383
4.742684010003973,-2.768208187794858
4.741233246474019,-2.7708597523590397
4.739782923637724,-2.7735984884676985
4.738333041294317,-2.7764241077839076
4.736883599243149,-2.7793363201914025
4.735434597283694,-2.7823348337946383
4.733986035215544,-2.785419354918689
4.732537912838414,-2.788589588109341
4.731090229952142,-2.7918452361330397
4.729642986356686,-2.795185999976907
4.7281961818521285,-2.798611578848751
4.7267498162386685,-2.802121670177031
4.7253038893166295,-2.805715969610902
4.723858400886453,-2.80939417102019
4.722413350748705,-2.8131559664953882
4.720968738704072,-2.8170010463476607
4.719524564553362,-2.8209290991088416
4.718080828097498,-2.824939811531473
4.716637529137529,-2.8289708450669107
4.715194667474625,-2.827568180020756
4.713752242910073,-2.826210357055455
4.712310255245286,-2.824898014084531
4.710868704281787,-2.8236318003118823
4.709427589821232,-2.822412376231796
4.707986911665386,-2.821240413628977
4.706546669616141,-2.820116595578468
4.705106863475509,-2.8190416164457437
4.703667493045614,-2.8180161818866685
4.702228558128709,-2.817041008847463
4.700790058527164,-2.8161168255647677
4.699351994043464,-2.8152443715655995
4.69791436448022,-2.8144243976673566
4.696477169640158,-2.813657665977846
4.695040409326124,-2.812944949895248
4.693604083341084,-2.8122870341081505
4.692168191488125,-2.811684714595503
4.69073273357045,-2.811138798626664
4.689297709391379,-2.8106501047613803
4.687863118754358,-2.8102194628497825
4.686428961462943,-2.809847714032396
4.684995237320819,-2.809535710740133
4.683561946131779,-2.8092843166942827
4.682129087699741,-2.8090944069065333
4.680696661828738,-2.8089668676789867
4.679264668322923,-2.8089025966040815
4.6778331069865695,-2.8089025025647008
4.676401977624066,-2.8089675057340844
4.674971280039919,-2.809098537575851
4.6735410140387526,-2.8092965408440467
4.672111179425309,-2.8095624695830757
4.670681776004454,-2.80989728912774
4.669252803581164,-2.81030197610324
4.66782426196053,-2.8107775184251556
4.666396150947771,-2.811324915299452
4.664968470348217,-2.811945177222499
4.663541219967316,-2.8121664190047584
4.662114399610634,-2.8115578603646423
4.660688009083852,-2.811052797462572
4.659262048192771,-2.810652249965835
4.657836516743308,-2.810357254847782
4.656411414541496,-2.81016886638783
4.654986741393486,-2.8100881561714472
4.653562497105544,-2.8101162130901534
4.652138681484054,-2.810254143341551
4.650715294335518,-2.8105030704292817
4.64929233546655,-2.8108641351630577
4.647869804683885,-2.811338495658657
4.64644770179437,-2.811927327337911
4.645026026604975,-2.812631822928725
4.643604778922776,-2.813453192465036
4.642183958554974,-2.814392663286869
4.640763565308884,-2.815451480040296
4.639343598991931,-2.8166309046774574
4.637924059411663,-2.817932216456542
4.636504946375739,-2.819356711941813
4.6350862596919375,-2.820905705003588
4.633667999168151,-2.8225805268182427
4.6322501646123815,-2.824382525868224
4.630832755832756,-2.8263130679420216
4.629415772637511,-2.8283735361342024
4.6279992148349995,-2.83056533084539
4.62658308223369,-2.832889869782255
4.6251673746421655,-2.835348587957549
4.623752091869122,-2.837942937690075
4.622337233723372,-2.840674388604687
4.620922800013846,-2.8435444276323114
4.619508790549583,-2.8465545590099417
4.61809520513974,-2.849706304280621
4.616682043593588,-2.853001202293434
4.615269305720512,-2.8564217589193515
4.613856991330012,-2.858585426772613
4.612445100231704,-2.860916176665203
4.611033632235311,-2.8634156849050245
4.609622587150676,-2.866085649671988
4.608211964787758,-2.8689277910180166
4.606801764956624,-2.871943850867066
4.60539198746746,-2.8751355930150835
4.603982632130559,-2.878504803130054
4.602573698756334,-2.88205328875199
4.601165187155309,-2.885782879292882
4.599757097138121,-2.8896954260367673
4.598349428515523,-2.893792802139696
4.596942181098376,-2.8980769026297213
4.595535354697658,-2.9025496444069367
4.594128949124461,-2.9072129662434283
4.592722964189989,-2.9120688287833167
4.591317399705558,-2.917119214542724
4.589912255482595,-2.9223661279098
4.5885075313326436,-2.9278115951447186
4.587103227067358,-2.933457664379645
4.585699342498505,-2.939306405618783
4.584295877437968,-2.945359910738339
4.582892831697732,-2.95162029348657
4.5814902050899065,-2.958089689483698
4.580087997426707,-2.9647702562219975
4.5786862085204625,-2.9716641730657503
4.577284838183615,-2.9787736412512382
4.575883886228715,-2.986100883886802
4.574483352468428,-2.9936481459527715
4.57308323671553,-2.9955926947677485
4.571683538782912,-2.996549742714457
4.570284258483572,-2.9976600401099582
4.568885395630622,-2.998923082987482
4.567486950037286,-3.0003383445662104
4.566088921516896,-3.0019052752513127
4.5646913098829005,-3.0036233026339363
4.563294114948856,-3.005491831491196
4.56189733652843,-3.0075102437861694
4.5605009744354,-3.0096778986679222
4.5591050284836605,-3.0119941324714667
4.55770949848721,-3.014458258717802
4.556314384260162,-3.0170695681139095
4.554919685616737,-3.019827328552715
4.553525402371269,-3.0227307851131426
4.552131534338205,-3.025779160060078
4.550738081332096,-3.028971652844361
4.549345043167611,-3.0323074401028216
4.547952419659519,-3.0357856756582775
4.546560210622711,-3.0394054905194765
4.54516841587218,-3.0431659928811743
4.543777035223033,-3.04706626812408
4.542386068490487,-3.0511053788148677
4.540995515489865,-3.0552823647061977
4.539605376036603,-3.0595962427367116
4.538215649946248,-3.0640460070309885
4.536826337034453,-3.0663730924816446
4.535437437116986,-3.0685276985290195
4.534048950009717,-3.0708578264946462
4.532660875528632,-3.0733628410029135
4.531273213489824,-3.076042072861385
4.529885963709492,-3.0788948190607552
4.528499126003954,-3.081920342774888
4.527112700189624,-3.0851178733608022
4.525726686083034,-3.088486606358652
4.524341083500822,-3.0920257034917427
4.522955892259736,-3.0957342926665397
4.521571112176633,-3.0996114679726507
4.520186743068477,-3.1036562896828457
4.5188027847523395,-3.10786778425303
4.517419237045405,-3.1122449443222826
4.516036099764964,-3.1167867287128037
4.514653372728414,-3.1214920624299602
4.513271055753263,-3.1263598366622856
4.511889148657125,-3.1313889087814304
4.510507651257726,-3.1365781023422183
4.509126563372894,-3.1419262070826255
4.507745884820575,-3.147431978923752
4.50636561541881,-3.1530941399698924
4.504985754985755,-3.158911378508469
4.503606303339676,-3.1622963660749
4.502227260298943,-3.165855772104512
4.500848625682034,-3.1696039294228378
4.499470399307534,-3.173539653920631
4.498092580994136,-3.1776617195531447
4.496715170560641,-3.1819688583401904
4.495338167825958,-3.1864597603660734
4.493961572609103,-3.191133073779636
4.492585384729194,-3.195987404794252
4.491209604005463,-3.201021317687815
4.4898342302572445,-3.2062333348027314
4.488459263303984,-3.2116219365459524
4.48708470296523,-3.217185561388937
4.485710549060639,-3.222922605867684
4.484336801409973,-3.22883142458271
4.482963459833102,-3.2349103301990456
4.481590524150003,-3.241157593446266
4.480217994180761,-3.2475714431184532
4.478845869745561,-3.254150066074231
4.477474150664698,-3.2608916072367338
4.476102836758574,-3.2677941695936368
4.4747319278476985,-3.274855814197116
4.473361423752684,-3.2820745601638897
4.4719913242942475,-3.289218106847285
4.470621629293216,-3.2939953771275094
4.469252338570521,-3.2989571253187364
4.467883451947197,-3.3041014001421534
4.466514969244389,-3.3094262025734533
4.465146890283342,-3.3149294858428577
4.46377921488541,-3.3206091554351
4.462411942872052,-3.3264630690894323
4.461045074064831,-3.332489036799619
4.4596786082854205,-3.3386848208139663
4.4583125453555885,-3.3450481356352793
4.456946885097217,-3.3515766480208837
4.45558162733229,-3.358267976982642
4.454216771882898,-3.3651196937869083
4.452852318571235,-3.3721293219545654
4.451488267219597,-3.379294337261041
4.450124617650391,-3.3866121677362453
4.448761369686123,-3.394080193664619
4.447398523149406,-3.4016957475851433
4.446036077862959,-3.4094561142912716
4.4446740336496005,-3.4173585308310397
4.443312390332258,-3.425400186506946
4.4419511477339615,-3.4335782228760388
4.440590305677844,-3.441889733749875
4.439229863987147,-3.4503317651945187
4.437869822485207,-3.4589013155305928
4.436510180995476,-3.4662828608056264
4.4351509393415,-3.464872049086237
4.433792097346934,-3.4635675707059628
4.432433654835537,-3.4623685697760798
4.431075611631168,-3.461274215490861
4.429717967557791,-3.460283702127627
4.428360722439477,-3.4593962490467187
4.427003876100394,-3.458611100691506
4.425647428364821,-3.4579275265883807
4.424291379057131,-3.4573448213467657
4.422935728001807,-3.456862304659111
4.421580475023435,-3.4564793213008786
4.4202256199467,-3.4561952411305676
4.418871162596394,-3.456009459089719
4.417517102797409,-3.455921395202861
4.4161634403747385,-3.455930494577594
4.414810175153485,-3.456036227404508
4.413457306958847,-3.4562380889572326
4.41210483561613,-3.4565355995924323
4.410752760950738,-3.4569283047497796
4.40940108278818,-3.4574157749519965
4.408049800954068,-3.4579976058048025
4.406698915274113,-3.458673417996972
4.405348425574134,-3.459442857300281
4.403998331680043,-3.460305594569549
4.402648633417865,-3.4612613257426172
4.401299330613717,-3.4623097718403573
4.399950423093824,-3.4634506789666397
4.398601910684513,-3.464683818308402
4.397253793212206,-3.466008986135591
4.395906070503435,-3.466311443442294
4.394558742384829,-3.465423241378314
4.3932118086831204,-3.464666223878042
4.391865269225142,-3.464039857743173
4.390519123837825,-3.4635436404379814
4.389173372348208,-3.4631771000893607
4.387828014583428,-3.46293979548676
4.38648305037072,-3.462831316082264
4.385138479537427,-3.4628512819905204
4.383794301910987,-3.4629993439887903
4.382450517318938,-3.463275183516929
4.381107125588927,-3.4636785126773764
4.379764126548692,-3.4642090742351774
4.37842152002608,-3.4648666416179648
4.377079305849032,-3.4656510189159606
4.375737483845592,-3.466562040882004
4.374396053843906,-3.467599572931508
4.37305501567222,-3.4687635111424937
4.371714369158879,-3.47005378225556
4.370374114132328,-3.471470343673917
4.3690342504211115,-3.4730131834633777
4.367694777853878,-3.474682320352312
4.366355696259373,-3.476477803731721
4.365017005466445,-3.478399713655195
4.363678705304035,-3.480448160838908
4.36234079560119,-3.4826232866616236
4.3610032761870565,-3.484925263164736
4.359666146890881,-3.487354293052179
4.358329407542008,-3.489910609690533
4.356993057969877,-3.492594477108947
4.355657098004037,-3.495406189999162
4.35432152747413,-3.498346073715531
4.352986346209895,-3.501414484274988
4.35165155404118,-3.504611808357059
4.35031715079792,-3.50793846330388
4.348983136310157,-3.5097010876077706
4.34764951040803,-3.5111345455892784
4.346316272921777,-3.5127191191074494
4.344983423681735,-3.514455079746184
4.343650962518338,-3.5163427335548585
4.342318889262121,-3.5183824210483414
4.340987203743717,-3.520574517206986
4.339655905793856,-3.5229194314766246
4.338324995243372,-3.5254176077685786
4.33699447192319,-3.5280695244596556
4.335664335664336,-3.5308756943921464
4.334334586297937,-3.5338366648738235
4.333005223655216,-3.5369530176779556
4.331676247567495,-3.540225369043273
4.330347657866192,-3.54365436967402
4.329019454382826,-3.547240704739916
4.3276916369490115,-3.5509850938761516
4.326364205396463,-3.554888291183411
4.3250371595569925,-3.5589510852278696
4.323710499262504,-3.5631742990411928
4.32238422434501,-3.5675587901205033
4.32105833463661,-3.5721054504284457
4.3197328299695075,-3.576815206393114
4.318407710176003,-3.581689018908107
4.317082975088492,-3.586727883332509
4.315758624539467,-3.5919328294908883
4.31443465836152,-3.5973049216732944
4.313111076387338,-3.6028452586352704
4.31178787844971,-3.6085549735978097
4.310465064381513,-3.614435234247453
4.309142634015731,-3.6204872427361683
4.307820587185436,-3.626712235681446
4.306498923723804,-3.63311148416623
4.305177643464105,-3.6396862937389667
4.303856746239701,-3.6464380044136133
4.302536231884058,-3.6533679906695564
4.301216100230736,-3.651731223015817
4.299896351113389,-3.6482488138360747
4.298576984365773,-3.6449133668134888
4.297257999821732,-3.641725222652847
4.2959393973152125,-3.6386847164105283
4.294621176680256,-3.6357921774944626
4.293303337750999,-3.6330479296641407
4.291985880361677,-3.6304522910306325
4.290668804346617,-3.628005574056558
4.289352109540243,-3.6257080855561092
4.288035795777078,-3.623560126695037
4.286719862891737,-3.621561992990672
4.285404310718936,-3.6197139743118822
4.284089139093479,-3.6180163548791198
4.28277434785027,-3.616469413264405
4.281459936824309,-3.6150734223913106
4.2801459058506905,-3.613828649534977
4.278832254764605,-3.6127353563221165
4.277518983401336,-3.611793798730988
4.276206091596265,-3.611004227091439
4.274893579184867,-3.610366886084872
4.273581446002711,-3.609882014744242
4.272269691885466,-3.6095498464540867
4.270958316668889,-3.6093706089505
4.269647320188836,-3.6093445243211315
4.268336702281259,-3.6094718090052114
4.267026462782201,-3.609752673793524
4.265716601527803,-3.610187323828424
4.264407118354297,-3.6107759586038246
4.263098013098014,-3.611518771965222
4.261789285595374,-3.612415952109648
4.260480935682897,-3.613467681585715
4.259172963197195,-3.6146741372936
4.257865367974973,-3.616035490485037
4.2565581498530305,-3.617551906763339
4.255251308668264,-3.6173280035497446
4.25394484425766,-3.6166353343515962
4.252638756458302,-3.6161248470351572
4.251333045107365,-3.615796799269659
4.2500277100421195,-3.6156514418834482
4.24872275109993,-3.6156890188639252
4.247418168118254,-3.615909767357581
4.246113960934644,-3.616313917669985
4.244810129386742,-3.6169016932657967
4.2435066733122895,-3.617673310768733
4.242203592549115,-3.6186289799616174
4.240900886935146,-3.6197689037863445
4.239598556308402,-3.621093278343884
4.238296600506991,-3.6226022928942925
4.236995019369121,-3.624296129856713
4.235693812733088,-3.626174964809353
4.234392980437284,-3.628238966489509
4.233092522320195,-3.6304882967935677
4.231792438220394,-3.632923110776984
4.230492727976553,-3.6355435566542997
4.229193391427434,-3.638349775799132
4.227894428411893,-3.6413419027441845
4.226595838768878,-3.6445200651812346
4.225297622337427,-3.647884383961159
4.223999778956676,-3.651434973093882
4.222702308465848,-3.6551719397484472
4.221405210704263,-3.6590953842529483
4.22010848551133,-3.663205400094566
4.21881213272655,-3.667502073919578
4.217516152189519,-3.671985485533333
4.216220543739923,-3.676655707900247
4.214925307217542,-3.6815128071438457
4.213630442462246,-3.6865568425467004
4.212335949313996,-3.689351036574549
4.2110418276128465,-3.6920894419034282
4.209748077198945,-3.6950331363234565
4.208454697912528,-3.6981822255800063
4.207161689593929,-3.701536807808306
4.205869052083564,-3.7050969735334185
4.2045767852219464,-3.708862805670257
4.203284888849683,-3.7128343795235437
4.201993362807466,-3.7170117627878816
4.200702206936086,-3.721395015547679
4.199411421076417,-3.72598419027721
4.198121005069429,-3.7307793318405706
4.196830958756184,-3.735780477491715
4.195541281977833,-3.740987656874404
4.194251974575619,-3.7464008920222676
4.192963036390871,-3.7520201973587746
4.191674467265019,-3.757845579697216
4.190386267039574,-3.7638770382407425
4.189098435556143,-3.770114564582326
4.187810972656423,-3.7765581427047854
4.186523878182199,-3.7832077489807885
4.18523715197535,-3.7900633521728384
4.183950793877844,-3.7971249134332576
4.182664803731737,-3.8043923863042455
4.1813791813791825,-3.811865716717785
4.180093926662415,-3.819544842995785
4.178809039423765,-3.827429695849912
4.177524519505651,-3.835520198381712
4.176240366750585,-3.8438162660825625
4.174956581001166,-3.8523178068336743
4.173673162100081,-3.8610247209061215
4.17239010989011,-3.8699369009607874
4.1711074242141235,-3.8667017635928835
4.169825104915079,-3.8633353436757822
4.168543151836027,-3.8601535763437114
4.1672615648201035,-3.8571563858982025
4.165980343710537,-3.854343689767834
4.164699488350645,-3.8517153985082353
4.1634189985838335,-3.849271415802077
4.162138874253602,-3.8470116384590973
4.160859115203531,-3.844935956416042
4.1595797212772965,-3.8430442527367425
4.158300692318663,-3.8413364036120496
4.157022028171486,-3.8398122783598785
4.155743728679705,-3.8384717394251764
4.1544657936873515,-3.837314642379946
4.153188223038544,-3.8363408359232287
4.151911016577493,-3.835550161881129
4.150634174148497,-3.834942455206782
4.149357695595941,-3.834517543980374
4.148081580764299,-3.834275249409131
4.146805829498137,-3.8342153858273376
4.145530441642107,-3.834337760696322
4.144255417040948,-3.83464217460446
4.142980755539491,-3.835128421267155
4.141706456982653,-3.835796287526889
4.140432521215439,-3.8366455533531694
4.139158948082944,-3.83767599184255
4.13788573743035,-3.8388873692186354
4.1366128891029295,-3.8402794448320843
4.135340402946037,-3.84185197116059
4.134068278805121,-3.8436046938088966
4.132796516525716,-3.845537351508799
4.131525115953443,-3.847314805520831
4.130254076934015,-3.8465857585355905
4.128983399313227,-3.8460729622268577
4.127713082936964,-3.84577616084802
4.126443127651201,-3.8456950904328746
4.1251735333019965,-3.8458294787956513
4.123904299735503,-3.846179045531013
4.122635426797951,-3.846743502014032
4.121366914335664,-3.847522551400226
4.120098762195056,-3.8485158886255375
4.11883097022262,-3.849723200406319
4.117563538264945,-3.8511441652393703
4.116296466168698,-3.8527784534019043
4.115029753780641,-3.8546257269515642
4.11376340094762,-3.856685639726429
4.112497407516565,-3.858957837344996
4.111231773334499,-3.8614419572061767
4.109966498248525,-3.864137628489339
4.108701582105838,-3.86704447215426
4.107437024753717,-3.870162100941133
4.106172826039531,-3.8734901193706013
4.10490898581073,-3.8770281237437207
4.103645503914855,-3.8807757021419826
4.102382380199532,-3.8847324344272973
4.101119614512471,-3.8888978922419963
4.099857206701474,-3.893271639008854
4.098595156614427,-3.8978532299310595
4.097333464099296,-3.90264221199224
4.096072129004141,-3.907638123956443
4.094811151177105,-3.9128404963681325
4.093550530466418,-3.9182488515522156
4.092290266720396,-3.9238627036140086
4.091030359787438,-3.9296815584392855
4.089770809516033,-3.9326531977614314
4.088511615754752,-3.935453449503966
4.087252778352254,-3.93846919396286
4.085994297157286,-3.9416999565640305
4.0847361720186735,-3.945145254192922
4.0834784027853335,-3.9488045951944524
4.082220989306267,-3.952677479373041
4.080963931430561,-3.9567633979925967
4.0797072290073855,-3.9610618337765207
4.078450881885996,-3.9655722609077397
4.077194889915738,-3.9702941450286398
4.0759392529460365,-3.975226943241109
4.0746839708264035,-3.9803701041065573
4.073429043406439,-3.985723067645853
4.072174470535821,-3.9912852653393878
4.07092025206432,-3.9970561201270387
4.069666387841786,-4.00303504640818
4.068412877718158,-4.00922145004167
4.067159721543458,-4.015614728345879
4.06590691916779,-4.022214270098669
4.064654470441344,-4.029019455537397
4.063402375214398,-4.036029656358903
4.062150633337313,-4.043244235719539
4.060899244660532,-4.050662548235142
4.059648209034583,-4.058283939981056
4.058397526310079,-4.066107748492104
4.057147196337719,-4.074133302762626
4.055897218968284,-4.08235992324644
4.054647594052642,-4.090786921856851
4.053398321441739,-4.09941360196669
4.05214940098661,-4.108239258408261
4.050900832538375,-4.117263177473376
4.049652615948234,-4.1264846369133235
4.048404751067474,-4.134040596543776
4.047157237747462,-4.140205662615017
4.045910075839654,-4.14657980583742
4.0446632651955845,-4.142098043337387
4.043416805666876,-4.137790835697873
4.042170697105233,-4.133657879435437
4.04092493936244,-4.129698882959509
4.0396795322903705,-4.125913566572419
4.038434475740978,-4.122301662469386
4.037189769566299,-4.118862914738508
4.035945413618459,-4.115597079360769
4.034701407749656,-4.112503924210024
4.033457751812182,-4.109583229053041
4.032214445658405,-4.106834785549453
4.03097148914078,-4.104258397251792
4.0297288821118435,-4.1018538796054775
4.028486624424212,-4.099621059948778
4.027244715930591,-4.097559777512901
4.026003156483763,-4.095669883421902
4.024761945936598,-4.093951240692737
4.023521084142046,-4.092403724235252
4.0222805709531375,-4.091027220852163
4.0210404062229905,-4.08982162923908
4.019800589804803,-4.088786859984503
4.018561121551854,-4.0879228355698025
4.01732200131751,-4.087229490369262
4.016083228955211,-4.086706770650017
4.014844804318488,-4.086354634572122
4.013606727260951,-4.086173052188492
4.01236899763629,-4.086162005444922
4.011131615298282,-4.086321488180133
4.009894580100781,-4.086651506125679
4.008657891897723,-4.087152076906041
4.007421550543132,-4.087823230038568
4.006185555891108,-4.0886650069334864
4.004949907795836,-4.088427060327055
4.003714606111579,-4.086564285779933
4.002479650692685,-4.084913326905204
4.001245041393584,-4.083474127578603
4.000010778068785,-4.082246646164134
3.998776860572882,-4.081230855514075
3.9975432887605464,-4.080426742968993
3.996310062486533,-4.079834310357727
3.995077181605679,-4.0794535739974
3.993844645972901,-4.079284564693413
3.9926124554431994,-4.079327327739434
3.9913806098716518,-4.079581922917439
3.99014910911342,-4.08004842449764
3.9889179530237464,-4.080726921238567
3.987687141457954,-4.081617516387013
3.986456674271448,-4.0827203276780475
3.985226551319712,-4.084035487335018
3.9839967724583114,-4.085563142069571
3.9827673375428936,-4.087303453081597
3.981538246429185,-4.089256596059282
3.980309498972998,-4.091422761179107
3.9790810950302142,-4.093802153105805
3.9778530344568086,-4.096394990992416
3.9766253171088275,-4.099201508480227
3.975397942842403,-4.102221953698828
3.9741709115137454,-4.10545658926607
3.9729442229791445,-4.108905692288114
3.971717877094972,-4.112569554359359
3.9704918737176795,-4.116448481562505
3.969266212703799,-4.120542794468539
3.9680408939099436,-4.1248528281367
3.966815917192802,-4.1293789321145375
3.9655912824091475,-4.1341214704378615
3.9643669894158307,-4.139080821630755
3.9631430380697847,-4.144257378705592
3.9619194282280223,-4.149651549163019
3.9606961597476316,-4.154399188055523
3.959473232485785,-4.157096444573378
3.9582506462997324,-4.160031696851997
3.9570284010468053,-4.163205319104659
3.9558064965844144,-4.166617701415472
3.9545849327700466,-4.1702692497393725
3.95336370946127,-4.174160385902123
3.9521428265157357,-4.1782915476002875
3.95092228379117,-4.182663188401268
3.9497020811453805,-4.1872757777432925
3.948482218436251,-4.192129800935417
3.947262695521749,-4.1972257591575035
3.9460435122599167,-4.202564169460258
3.944824668508878,-4.208145564765182
3.9436061641268387,-4.213970493864624
3.9423879989720754,-4.220039521421752
3.94117017290295,-4.226353227970562
3.9399526857779015,-4.232912209915855
3.9387355374554476,-4.239717079533267
3.937518727794187,-4.2467684649692465
3.9363022566527928,-4.254067010241099
3.9350861238900183,-4.261613375236909
3.9338703293646975,-4.26940823571562
3.93265487293574,-4.277452283306977
3.9314397544621387,-4.285746225511537
3.9302249738029555,-4.294290785700737
3.929010530817341,-4.303086703116774
3.927796425364519,-4.31213473287269
3.9265826573037907,-4.321435645952359
3.9253692264945403,-4.330990229210473
3.924156132796222,-4.340799285372563
3.9229433760683765,-4.35086363303494
3.9217309561706175,-4.348948165477924
3.920518872962638,-4.34719211780303
3.919307126304212,-4.345596138828762
3.918095716055184,-4.344160886859931
3.9168846420754826,-4.340269122366933
3.9156739042251116,-4.335231172197884
3.9144635023641543,-4.330414980062976
3.9132534363527713,-4.32582127328912
3.9120437060511972,-4.32145079293625
3.910834311319749,-4.317304293797395
3.909625252018817,-4.313382544398616
3.908416528008874,-4.309686326999016
3.9072081391504665,-4.306216437590758
3.906000085304217,-4.302973685899042
3.904792366330828,-4.299958895382121
3.903584982091079,-4.297172903231308
3.9023779324458276,-4.294616560370956
3.9011712172560062,-4.292290731458471
3.899964836382623,-4.290196294884306
3.898758789686768,-4.288334142771959
3.8975530770296043,-4.286705180977985
3.8963476982723724,-4.285310329091993
3.8951426532763938,-4.284150520436627
3.893937941903059,-4.2832267020675845
3.8927335640138407,-4.282539834773618
3.891529519470289,-4.282090893076529
3.8903258081340266,-4.281880865231161
3.889122429866758,-4.281910753225415
3.8879193845302575,-4.282181572780239
3.886716671986382,-4.282694353349621
3.8855142920970605,-4.283450138120627
3.8843122447243017,-4.284449984013325
3.8831105297301898,-4.285694961680872
3.8819091469768834,-4.287186155509473
3.8807080963266176,-4.288924663618356
3.8795073776417053,-4.2909115978598225
3.878306990784536,-4.293148083819196
3.877106935617575,-4.295635260814895
3.8759072120033586,-4.295108468610555
3.874707819804505,-4.2944260517704
3.873508758883707,-4.294035893702068
3.872310029103732,-4.293939257635129
3.871111630327426,-4.294137423402865
3.869913562417704,-4.294631687442239
3.8687158252375644,-4.295423362793941
3.8675184186500777,-4.29651377910235
3.8663213425183893,-4.297904282615546
3.8651245967057233,-4.299596236185307
3.8639281810753743,-4.3015910192671285
3.862732095490716,-4.303890027920182
3.8615363398151974,-4.306494674807354
3.8603409139123417,-4.309406389195237
3.859145817645749,-4.31262661695412
3.857951050879091,-4.316156820557991
3.856756613476117,-4.319998479084541
3.8555625053006533,-4.324153088215155
3.8543687262165967,-4.328622160234934
3.8531752760879243,-4.333407224032658
3.851982154778683,-4.33850982510085
3.850789362152999,-4.34393152553569
3.8495968980750686,-4.349673904037069
3.8484047624091686,-4.355738555908594
3.847212955019647,-4.362127093057561
3.8460214757709257,-4.368841143994982
3.844830324527503,-4.375882353835544
3.843639501153952,-4.383252384297665
3.84244900551492,-4.390952913703448
3.841258837475129,-4.39898563697868
3.840068996899373,-4.4073522656529
3.8388794836525233,-4.413157762243252
3.8376902975995257,-4.417962163461915
3.836501438605399,-4.4231214129851475
3.8353129065352367,-4.4286373105127455
3.834124701254204,-4.43451167396526
3.832936822627545,-4.440746339483934
3.831749270520574,-4.447343161430724
3.830562044798681,-4.454304012388315
3.829375145327331,-4.461630783160102
3.828188571972059,-4.469325382770208
3.827002324598479,-4.477389738463463
3.8258164030722743,-4.48582579570542
3.824630807259206,-4.494635518182324
3.823445537025106,-4.503820887801174
3.8222605922358808,-4.513383904689678
3.82107597275751,-4.523326587196244
3.8198916784560484,-4.533650971890006
3.818707709197622,-4.544359113560822
3.817524064848434,-4.555453085219239
3.816340745274756,-4.566934978096568
3.815157750342936,-4.578806901644807
3.8139750799193943,-4.591070983536665
3.812792733870628,-4.603729369665585
3.8116107120632017,-4.616784224145704
3.810429014363756,-4.630237729311923
3.8092476406390054,-4.644092085719808
3.808066590755735,-4.65834951214567
3.806885864580807,-4.673012245586538
3.8057054619811543,-4.686585901941374
3.80452538282378,-4.695976378430973
3.803345626975764,-4.705760019539411
3.8021661943042577,-4.701401560329763
3.800987084676484,-4.697385573060909
3.799808297959743,-4.693713031348596
3.7986298340214013,-4.690384860221265
3.7974516927288997,-4.68740193612008
3.7962738739497564,-4.684765086898891
3.7950963775515576,-4.682475091824288
3.793919203401962,-4.680532681575546
3.792742351368703,-4.678938538244646
3.791565821319583,-4.677693295336289
3.790389613122481,-4.6767975377678805
3.7892137266453454,-4.6762518018695225
3.7880381617561985,-4.676056575384045
3.7868629183231324,-4.676212297466968
3.785687996214312,-4.676719358686521
3.784513395297977,-4.677578101023655
3.7833391154424367,-4.678788817872011
3.7821651565160725,-4.680351754037952
3.780991518387338,-4.682267105740541
3.7798182009247587,-4.684535020611552
3.7786452039969323,-4.687155597695457
3.777472527472527,-4.690128887449465
3.7763001712202864,-4.693454891743439
3.775128135109021,-4.695893714194188
3.773956419007613,-4.694063480509155
3.7727850227850226,-4.6926513487168755
3.7716139463102745,-4.691657724129765
3.7704431894524695,-4.691082952542811
3.769272752080776,-4.6909273202335875
3.7681026340644355,-4.691191053962266
3.766932835272762,-4.691874320971606
3.765763355575139,-4.692977228986931
3.7645941948410253,-4.694499826216184
3.7634253529399433,-4.6964421013498665
3.7622568297414927,-4.698803983561088
3.761088625115342,-4.701585342505543
3.7599207389312337,-4.704785988321498
3.758753171058977,-4.708405671629812
3.7575859213684533,-4.712444083533945
3.7564189897296165,-4.716900855619928
3.75525237601249,-4.721775559956391
3.7540860800871694,-4.727067709094541
3.75292010182382,-4.7327767560681755
3.7517544410926766,-4.738902094393689
3.750589097764047,-4.74544305807004
3.7494240717083085,-4.752398921578793
3.7482593627959084,-4.759768899884103
3.747094970897367,-4.767552148432683
3.74593089588327,-4.774102244756089
3.7447671376242813,-4.776588567701099
3.7436036959911263,-4.77952921597973
3.742440570854607,-4.782923527325114
3.741277762085597,-4.7867707738700265
3.74011526955503,-4.791070162146937
3.7389530931339228,-4.795820833087964
3.737791232693353,-4.801021862024896
3.736629688104474,-4.806672258689192
3.7354684592385055,-4.8127709672119785
3.7343075459667396,-4.819316866124064
3.7331469481605355,-4.826308768355911
3.731986665691325,-4.833745421237644
3.7308266984306098,-4.841625506499066
3.7296670462499617,-4.84994764026963
3.728507709021018,-4.858710373078508
3.727348686615489,-4.867912189854475
3.7261899789051562,-4.8775515099260165
3.725031585761869,-4.887626687021272
3.7238735070575473,-4.898136009268029
3.7227157426641755,-4.909077699193803
3.7215582924538153,-4.920449913725704
3.720401156298592,-4.932250744190573
3.7192443340707038,-4.944478216314872
3.7180878256424172,-4.95713029022474
3.716931630886066,-4.968638706273851
3.715775749674055,-4.9746859809611
3.714620181878859,-4.981169953963339
3.7134649273730203,-4.988088865306708
3.712309986029152,-4.995440889009842
3.711155357719933,-5.003224133083889
3.7100010423181153,-5.011436639532475
3.7088470396965176,-5.020076384351725
3.7076933497280278,-5.029141277530264
3.7065399722856047,-5.038629163049206
3.7053869072422705,-5.0485378188821795
3.7042341544711217,-5.058864956995294
3.7030817138453207,-5.069608223347156
3.7019295852380996,-5.080765197888873
3.7007777685227605,-5.092333394564026
3.699626263572671,-5.10431026130874
3.6984750702612685,-5.1166931800516045
3.697324188462059,-5.129479466713694
3.696173618048618,-5.142666371208612
3.6950233588945887,-5.156251077442412
3.6938734108736817,-5.170230703313706
3.6927237738596768,-5.184602300713551
3.6915744477264223,-5.1993628555255205
3.6904254323478334,-5.214509287625686
3.6892767275978966,-5.23003845088258
3.688128333350661,-5.245947133157311
3.6869802494802495,-5.2622320563034055
3.68583247586085,-5.25564910176956
3.6846850123667196,-5.2478168928662
3.6835378588721834,-5.2403952980701884
3.682391015251632,-5.233381714740245
3.681244481379525,-5.2267735703399865
3.680098257130393,-5.2205683224378685
3.678952342378831,-5.2147634587072025
3.6778067369995027,-5.209356496926172
3.6766614408671368,-5.204344984977785
3.6755164538565355,-5.1997265008499385
3.6743717758425625,-5.195498652635372
3.6732274067001534,-5.191659078531685
3.6720833463043103,-5.188205446841329
3.6709395945300995,-5.185135455971618
3.6697961512526587,-5.182446834434714
3.668653016347191,-5.180137340847647
3.6675101896889677,-5.178204763932299
3.666367671153328,-5.176646922515405
3.665225460615676,-5.17546166552856
3.664083557951483,-5.174646872008219
3.6629419630362894,-5.174200451095682
3.6618006757457033,-5.174120342037124
3.660659695955399,-5.174404514183561
3.659519023541115,-5.175050966990868
3.658378658378659,-5.176057730019789
3.6572386003439057,-5.177422862935906
3.6560988493127984,-5.17914445550967
3.6549594051613443,-5.181220627616389
3.6538202677656173,-5.183649529236216
3.6526814370017604,-5.184413808614926
3.6515429127459806,-5.181638271863286
3.6504046948745548,-5.1792731950794435
3.649266783263824,-5.17731638581243
3.648129177790195,-5.175765685065939
3.646991878330144,-5.174618967298334
3.6458548847602104,-5.17387414042264
3.644718196957003,-5.173529145806552
3.643581814797196,-5.1735819582724245
3.6424457381575275,-5.174030586097277
3.6413099669148057,-5.174873071012799
3.6401745009459026,-5.176107488205339
3.6390393401277574,-5.177731946315912
3.6379044843373753,-5.1797445874402035
3.6367699334518258,-5.182143587128558
3.635635687348246,-5.1849271543859885
3.6345017459038402,-5.188093531672166
3.6333681089958776,-5.191640994901437
3.6322347765016945,-5.195567853442801
3.631101748298688,-5.199872450119938
3.629969024264327,-5.204553161211179
3.6288366042761426,-5.209608396449531
3.6277044882117337,-5.215036599022649
3.626572675948767,-5.220836245572864
3.6254411673649667,-5.2270058461971844
3.624309962338131,-5.233543944447265
3.623179060746121,-5.240449117329432
3.6220484624668603,-5.247719975304673
3.620918167378345,-5.255355162288639
3.6197881753586274,-5.2633533556516685
3.6186584862858324,-5.271713266218731
3.6175291000381473,-5.280433638269488
3.616400016493825,-5.289513249538249
3.6152712355311856,-5.296605717420018
3.6141427570286093,-5.300507881605042
3.6130145808645477,-5.304798230663554
3.611886706917513,-5.309475347712897
3.6107591350660853,-5.314537850871158
3.6096318651889088,-5.319984393257169
3.608504897164692,-5.325813662990525
3.607378230872207,-5.332024383191555
3.6062518661902945,-5.338615311981339
3.605125802997858,-5.345585242481714
3.604000041173867,-5.3529330028152495
3.6028745805973528,-5.360657456105288
3.601749421147414,-5.368757500475907
3.600624562703214,-5.3772320690519235
3.5995000051439794,-5.386080129958921
3.5983757483490035,-5.395300686323204
3.597251792197641,-5.4048927762718755
3.5961281365693134,-5.414855472932739
3.595004781343506,-5.425187884434377
3.5938817263997693,-5.435889153906098
3.5927589716177186,-5.446958459477957
3.5916365168770303,-5.458395014280804
3.5905143620574482,-5.470198066446183
3.5893925070387795,-5.482366899106414
3.588270951700897,-5.494900830394552
3.5871496959237352,-5.507799213444411
3.586028739587293,-5.521061436390562
3.5849080825716344,-5.534686922368305
3.583787724756888,-5.548675129513708
3.5826676660232453,-5.563025550963564
3.5815479062509636,-5.577737714855425
3.5804284453203596,-5.592811184327618
3.579309283111818,-5.608245557519181
3.5781904195057876,-5.624040467569923
3.5770718543827784,-5.640195582620387
3.575953587623367,-5.656710605811857
3.57483561910819,-5.6708309093547875
3.5737179487179493,-5.681546705640088
3.572600576333412,-5.671384406238306
3.571483501835408,-5.661587628394869
3.57036672510483,-5.65215594038946
3.5692502460226345,-5.643088945514637
3.5681340644698403,-5.63438628207593
3.567018180327533,-5.626047623391755
3.565902593476858,-5.618072677793459
3.5647873037990254,-5.610461188625313
3.5636723111753077,-5.603212934244476
3.562557615487043,-5.596327728021055
3.56144321661563,-5.589805418338066
3.5603291144425326,-5.583645888591438
3.5592153088492777,-5.577849057190034
3.558101799717451,-5.572414877555614
3.556988586928707,-5.567343338122862
3.5558756703647605,-5.562634462339387
3.5547630499073897,-5.55828830866572
3.553650725438436,-5.554304970575295
3.552538696839801,-5.550684576554466
3.5514269639934533,-5.54742729010252
3.5503155267814224,-5.54453330973165
3.5492043850857993,-5.542002868966967
3.5480935387887405,-5.539836236346512
3.546982987772462,-5.538033715421222
3.5458727319192436,-5.53659564475497
3.5447627711114285,-5.5355223979245425
3.5436531052314235,-5.534814383519648
3.5425437341616948,-5.534472045142899
3.5414346577847717,-5.5344958614098445
3.5403258759832466,-5.534886345948932
3.5392173886397758,-5.5356440474015445
3.538109195637076,-5.536769549421976
3.5370012968579285,-5.538263470677434
3.5358936921851707,-5.540126464848057
3.5347863815017098,-5.542359220626883
3.533679364690511,-5.544740794285484
3.5325726416346024,-5.54165733863014
3.5314662122170755,-5.5390053853357495
3.5303600763210796,-5.536785547680566
3.5292542338298305,-5.534998480080601
3.528148684626606,-5.533644878089638
3.527043428594741,-5.5327254783992155
3.5259384656176396,-5.532241058838635
3.5248337955787585,-5.532192438374953
3.5237294183616252,-5.532580477112996
3.5226253338498235,-5.533406076295355
3.521521541927001,-5.534670178302377
3.5204180424768667,-5.536373766652158
3.519314835383189,-5.538517866000584
3.5182119205298017,-5.54110354214128
3.5171092978005962,-5.544131902005637
3.5160069670795298,-5.547604093662819
3.514904928250619,-5.551521306319727
3.5138031811979396,-5.5558847703210565
3.512701725805631,-5.560695757149244
3.511600561957894,-5.565955579424484
3.5104996895389906,-5.571665590904741
3.509399108433245,-5.577827186485741
3.508298818525039,-5.58444180220097
3.5071988196988193,-5.591510915221685
3.5060991118390934,-5.5990360438568825
3.5049996948304276,-5.607018747553342
3.503900568557451,-5.615460626895585
3.502801732904853,-5.6243633236059125
3.5017031877573848,-5.6337285205443886
3.500604932999857,-5.64355794170882
3.4995069685171445,-5.653853352234791
3.498409294194178,-5.664616558395628
3.4973119099159535,-5.675849407602447
3.4962148155675234,-5.68755378840412
3.4951180110340063,-5.699731630487258
3.4940214962005762,-5.712384904676254
3.4929252709524734,-5.722081539495631
3.4918293351749914,-5.729631434092585
3.4907336887534903,-5.7376398387691445
3.48963833157339,-5.746108583823492
3.4885432635201674,-5.755039539907411
3.487448484479364,-5.7644346180262716
3.4863539943365778,-5.7742957695390436
3.4852597929774713,-5.784624986158284
3.4841658802877644,-5.795424299950144
3.4830722561532372,-5.80669578333436
3.481978920459733,-5.818441549084249
3.4808858730931522,-5.8306637503267655
3.4797931139394556,-5.84336458054242
3.478700642884666,-5.856546273565315
3.4776084598148653,-5.870211103583157
3.4765165646161957,-5.88436138513721
3.475424957174859,-5.898999473122408
3.474333637377115,-5.914127762787204
3.473242605109289,-5.929748689733675
3.472151860257761,-5.945864729917471
3.471061402708974,-5.962478399647827
3.4699712323494265,-5.979592255587641
3.468881349065681,-5.99720889475331
3.4677917527443594,-6.0153309545148845
3.4667024432721414,-6.03396111259598
3.4656134205357696,-6.053102087073779
3.4645246844220394,-6.072756636379139
3.4634362348178143,-6.092927559296435
3.4623480716100103,-6.08814315495591
3.4612601946856087,-6.083769805716406
3.460172603931647,-6.079809022217599
3.4590852992352206,-6.076262295863773
3.4579982804834875,-6.073131098823781
3.456911547563664,-6.070416884031141
3.455825100363026,-6.060779276643413
3.454738938768908,-6.05056403883441
3.4536530626687028,-6.040885028025541
3.4525674719498634,-6.0317444624076595
3.451482166499904,-6.023144533855829
3.4503971462063947,-6.0150874079293315
3.4493124109569666,-6.007575223871664
3.448227960639309,-6.000610094610515
3.4471437951411685,-5.994194106757816
3.4460599143503554,-5.988329320609704
3.4449763181547346,-5.9830177701465335
3.4438930064422326,-5.978261463032871
3.442809979100831,-5.974062380617495
3.4417272360185747,-5.9704224779334
3.4406447770835644,-5.967343683697805
3.4395626021839605,-5.9648279003121365
3.4384807112079847,-5.96287700386203
3.4373991040439105,-5.9614928441173545
3.436317780580076,-5.960677244532163
3.4352367407048754,-5.960432002244766
3.434155984306764,-5.960758888077644
3.433075511274253,-5.961659646537529
3.431995321495912,-5.963135995815342
3.4309154148603684,-5.965189627786238
3.429835791256312,-5.9678222080095775
3.4287564505724886,-5.971035375728947
3.4276773926977,-5.974830743872112
3.426598617520808,-5.979209899051097
3.425520124930734,-5.984174401562126
3.4244419148164558,-5.9897257853856365
3.4233639870670114,-5.994336969033882
3.4222863415714952,-5.992219489374334
3.4212089782190587,-5.990785694991404
3.4201318968989125,-5.990037566580589
3.419055097500327,-5.989977053336462
3.4179785799126288,-5.990606072952687
3.416902344025202,-5.991926511622015
3.4158263897274885,-5.993940224036282
3.41475071690899,-5.99664903338641
3.413675325459265,-6.000054731362405
3.4126002152679282,-6.0041590781533465
3.4115253862246546,-6.008963802447426
3.4104508382191745,-6.014470601431906
3.409376571141277,-6.020681140793129
3.4083025848808095,-6.027597054716536
3.4072288793276764,-6.035219945886639
3.406155454371841,-6.043551385487037
3.4050823099033183,-6.0525929132004315
3.4040094458121892,-6.062346037208615
3.402936861988586,-6.072812234192418
3.4018645583227003,-6.08399294933181
3.4007925347047836,-6.095889596305807
3.399720791025139,-6.108503557292538
3.398649327174131,-6.121836182969212
3.3975781430421814,-6.135888792512123
3.3965072385197677,-6.15066267359663
3.3954366134974254,-6.166159082397189
3.394366267865746,-6.182379243587371
3.3932962015153803,-6.199324350339813
3.392226414337032,-6.213649164697668
3.3911569062214686,-6.223042374806141
3.390087677059509,-6.233132393170509
3.389018726742029,-6.243920448724497
3.387950055159964,-6.255407739766179
3.3868816622043063,-6.267595433958011
3.385813547766102,-6.2804846683268325
3.384745711736459,-6.2940765492638615
3.383678154006536,-6.308372152524738
3.3826108744675527,-6.323372523229444
3.381543873010783,-6.3390786758623445
3.3804771495275596,-6.355491594272205
3.3794107039092722,-6.372612231672149
3.3783445360473627,-6.390441510639725
3.377278645833333,-6.408980323116829
3.3762130331587437,-6.428229530409759
3.3751476979152057,-6.448189963189165
3.3740826399943935,-6.468862421490087
3.3730178592880313,-6.490247674712013
3.3719533556879036,-6.512346461618722
3.37088912908585,-6.535159490338436
3.3698251793737675,-6.558687438363715
3.3687615064436094,-6.58293095255153
3.367698110187381,-6.607890649123258
3.366634990497149,-6.633567113664615
3.365572147265035,-6.659960901125707
3.3645095803832157,-6.687072535821045
3.363447289743924,-6.714902511429458
3.3623852752394474,-6.735261804110146
3.361323536762133,-6.752371336599355
3.360262074204382,-6.7700529549839015
3.3592008874586496,-6.788307149727823
3.3581399764174518,-6.807134386676652
3.3570793409733533,-6.826535107057528
3.356018981018981,-6.846509727479057
3.3549588964470147,-6.834345746597907
3.35389908715019,-6.822881923288439
3.3528395530213015,-6.81211870288562
3.3517802939531918,-6.802056500698817
3.350721309838766,-6.79269570201184
3.349662600570983,-6.784036662082925
3.3486041660428576,-6.77607970614473
3.3475460061474602,-6.768825129404335
3.3464881207779125,-6.762273197043222
3.345430509827397,-6.756424144217321
3.34437317318915,-6.7512781760569895
3.343316110756463,-6.7468354676669895
3.342259322422684,-6.743096164126512
3.3412028080812113,-6.740060380489178
3.3401465676255047,-6.737728201783022
3.339090600949077,-6.736099683010514
3.338034907945495,-6.735174849148541
3.336979488508383,-6.734953695148411
3.3359243425314165,-6.73543618593585
3.3348694699083303,-6.73662225641101
3.3338148705329123,-6.731469554314705
3.3327605442990054,-6.7213052852054975
3.331706491100509,-6.7120250548030205
3.330652710831375,-6.703628979014577
3.3295992033856114,-6.69611713592165
3.3285459686572807,-6.689489565779863
3.327493006540502,-6.683746271018983
3.3264403169294474,-6.678887216242938
3.325387899718344,-6.67491232822978
3.3243357548014734,-6.67182149593173
3.323283882073172,-6.669614570475155
3.322232281427832,-6.6682913651605755
3.3211809527599003,-6.667851655462641
3.3201298959638765,-6.668295179030167
3.3190791109343145,-6.669621635686115
3.3180285975658257,-6.6718306874275894
3.316978355753074,-6.674921958425853
3.3159283853907793,-6.678895035026293
3.314878686373712,-6.683749465748488
3.3138292585967006,-6.689484761286131
3.3127801019546266,-6.6961003945070665
3.3117312163424275,-6.703595800453304
3.310682601655093,-6.711970376340982
3.3096342577876667,-6.721223481560407
3.3085861846352485,-6.731354437676023
3.3075383820929907,-6.742362528426422
3.306490850056101,-6.754246999724348
3.3054435884198408,-6.761483905904468
3.3043965970795237,-6.764509957412036
3.303349875930521,-6.768431908521081
3.302303424868255,-6.773249069641548
3.301257243788203,-6.778960712624139
3.3002113325858975,-6.785566070760315
3.299165691156922,-6.793064338782314
3.2981203193969155,-6.80145467286313
3.297075217201571,-6.8107361906165105
3.296030384466635,-6.820907971096977
3.2949858210879097,-6.831969054799801
3.293941526961246,-6.843918443661043
3.2928975019825537,-6.856755101057501
3.2918537460477926,-6.8704779518067465
3.29081025905298,-6.885085882167107
3.2897670408941835,-6.900577739837654
3.288724091467523,-6.916952333958292
3.287681410669177,-6.934208435109611
3.2866389983953717,-6.952344775313006
3.285596854542393,-6.97136004803061
3.2845549790065762,-6.991252908165319
3.2835133716843083,-7.0120219720608405
3.2824720324720325,-7.033665817501587
3.281430961266246,-7.056182983712765
3.2803901579634975,-7.079571971360321
3.2793496224603906,-7.103831242550949
3.2783093546535795,-7.128959220832199
3.277269354439773,-7.152725471883743
3.2762296217157325,-7.166450235883419
3.2751901563782755,-7.1809347489331214
3.2741509583242685,-7.1961777600584735
3.273112027450632,-7.212177984906048
3.272073363654341,-7.228934105743258
3.271034966832423,-7.2464447714584335
3.2699968368819565,-7.264708597560796
3.268958973700077,-7.283724166180442
3.2679213771839675,-7.303490026068424
3.266884047230868,-7.32400469259664
3.2658469837380704,-7.345266647757884
3.2648101866029173,-7.367274340165859
3.2637736557228094,-7.390026185055136
3.262737390995191,-7.413520564281256
3.261701392317567,-7.4377558263205765
3.260665659587493,-7.4627302862703795
3.259630192702575,-7.488442225848841
3.258594991560474,-7.514889893395005
3.2575600560589013,-7.542071503868892
3.2565253860956243,-7.569985238851342
3.2554909815684567,-7.598629246544107
3.254456842375272,-7.628001641769844
3.2534229684139926,-7.658100505972062
3.25238935958259,-7.688923887215275
3.251356015779093,-7.720469800184789
3.250322936901581,-7.7126272589480465
3.2492901228481847,-7.7055064988333895
3.24825757351709,-7.698909319216955
3.24722528880653,-7.6764089721457704
3.246193268614794,-7.654914195354759
3.245161512840222,-7.634422487152537
3.244130021381206,-7.6149313004141055
3.2430987941361926,-7.596438042580857
3.2420678310036743,-7.578940075660496
3.241037131882202,-7.562434716227168
3.2400066966703758,-7.5469192354213765
3.2389765252668474,-7.532390858949995
3.237946617570322,-7.518846767086295
3.2369169734795533,-7.506284094669869
3.2358875928933513,-7.494699931106742
3.2348584757105745,-7.484091320369289
3.2338296218301337,-7.4744552609962716
3.232801031150993,-7.465788706092827
3.2317727035721666,-7.4580885633304455
3.230744638992721,-7.451351694947023
3.2297168373117735,-7.445574917746815
3.228689298428495,-7.440755003100462
3.2276620222421077,-7.436888676944978
3.2266350086518796,-7.4339726197837415
3.22560825755714,-7.43200346668652
3.224581768857261,-7.430977807289455
3.223555542451671,-7.430892185795062
3.22252957823985,-7.431743100972228
3.2215038761213246,-7.433527006156226
3.2204784359956777,-7.4362403092486975
3.2194532577625417,-7.4398793727176615
3.218428341321599,-7.444440513597513
3.2174036865725877,-7.445504121446632
3.216379293415291,-7.440883975055724
3.2153551617495464,-7.437256555758137
3.214331291475242,-7.434618057721438
3.213307682492319,-7.43296462708055
3.2122843347007684,-7.432292361937751
3.211261248000628,-7.432597312362673
3.210238422291994,-7.4338754803923095
3.2092158574750083,-7.436122820031001
3.2081935534498656,-7.439335237250453
3.207171510116812,-7.443508589989715
3.2061497273761423,-7.448638688155207
3.2051282051282057,-7.4547212936206995
3.204106943273398,-7.461752120227308
3.2030859417121675,-7.469726833783519
3.202065200345017,-7.478641052065154
3.201044719072494,-7.488490344815426
3.2000244977951984,-7.499270233744865
3.199004536413783,-7.510976192531386
3.197984834828951,-7.523603646820234
3.196965392941453,-7.537147974224022
3.195946210652093,-7.551604504322737
3.194927287861725,-7.566968518663694
3.193908624471252,-7.583235250761576
3.192890220381629,-7.600399886098418
3.1918720754938628,-7.618457562123589
3.1908541897090066,-7.637403368253881
3.189836562928166,-7.657232345873378
3.1888191950524987,-7.677939488333537
3.1878020859832104,-7.699519740953178
3.1867852356215582,-7.72196800101844
3.1857686438688475,-7.7452791177829114
3.184752310626436,-7.765697936045617
3.1837362357957324,-7.779063724564512
3.1827204192781924,-7.7932315209870975
3.1817048609753242,-7.808196793663673
3.180689560788684,-7.8239549676792
3.179674518619881,-7.8405014248532146
3.178659734370571,-7.857831503739873
3.1776452079424637,-7.8759404996279585
3.176630939237316,-7.894823664540837
3.1756169281569337,-7.914476207236559
3.1746031746031753,-7.934893293207733
3.173589678477946,-7.956070044681594
3.172576439683206,-7.978001540619994
3.17156345812096,-8.000682816719383
3.1705507336932652,-8.02410886541089
3.169538266302226,-8.048274635860196
3.1685260558499997,-8.073175033967612
3.167514102238791,-8.098804922368073
3.1665024053708573,-8.125159120431098
3.1654909651485004,-8.152232404260902
3.164479781474075,-8.180019506696237
3.1634688542499854,-8.208515117310494
3.1624581833786847,-8.237713882411684
3.1614477687626787,-8.267610405042388
3.1604376103045144,-8.298199244979928
3.1594277079067954,-8.32947491873611
3.158418061472174,-8.361431899557415
3.157408670903348,-8.39406461742491
3.1563995361030712,-8.427367459054281
3.155390656974138,-8.461334767895904
3.1543820334193993,-8.495960844134679
3.153373665341751,-8.531239944690148
3.152365552644139,-8.567166283216473
3.151357695229562,-8.603734030102395
3.1503500930010615,-8.640937312471387
3.149342745861733,-8.678770214181418
3.148335653714719,-8.671422131509749
3.147328816463213,-8.651731949261462
3.1463222340104537,-8.630399976563584
3.145315906259733,-8.610090414703668
3.1443098331143875,-8.590795889295995
3.1433040144778066,-8.572509669903319
3.142298450253426,-8.555225670036926
3.141293140344734,-8.538938447156616
3.140288084655261,-8.523643202670659
3.1392832830885933,-8.509335781935885
3.13827873554836,-8.496012674257623
3.1372744419382435,-8.483671012889712
3.1362704021619736,-8.472308575034518
3.1352666161233262,-8.461923781842883
3.134263083726129,-8.45251569841419
3.1332598048742564,-8.444084033796337
3.132256779471634,-8.436629140985723
3.131254007422233,-8.430152016927272
3.130251488630072,-8.424654302514398
3.1292492229992233,-8.42013828258905
3.1282472104338024,-8.416606885941686
3.127245450837978,-8.414063685311254
3.1262439441159624,-8.412512897385252
3.125242690172019,-8.411959382799665
3.1242416889104585,-8.412408646139001
3.123240940235641,-8.413866835936266
3.1222404440519744,-8.416340744672997
3.121240200263914,-8.419837808779235
3.120240208775964,-8.424366108633537
3.1192404694926763,-8.429934368562966
3.1182409823186523,-8.43655195684311
3.1172417471585394,-8.444228885698053
3.1162427639170365,-8.45297581130039
3.115244032498885,-8.462804033771267
3.1142455528088795,-8.473725497180297
3.113247324751861,-8.485752789545618
3.112249348232717,-8.498899142833903
3.1112516231563854,-8.513178432960286
3.1102541494278486,-8.528605179788494
3.1092569269521415,-8.545194547130688
3.108259955634342,-8.562962342747602
3.107263235379578,-8.578738361345172
3.1062667660930283,-8.587126663035882
3.1052705476799143,-8.59667296844706
3.104274580045505,-8.607392366690886
3.1032788630951234,-8.619300601878443
3.1022833967341326,-8.632414073119707
3.10128818086795,-8.64674983452353
3.1002932154020346,-8.662325595197709
3.0992985002418965,-8.679159719248863
3.0983040352930926,-8.697271225782549
3.097309820461229,-8.716679788903205
3.0963158556519557,-8.737405737714123
3.0953221407709717,-8.75947005631759
3.0943286757240247,-8.782894383814666
3.0933354604169083,-8.807701014305362
3.0923424947554645,-8.83391289688858
3.091349778645583,-8.861553635662077
3.090357311993196,-8.890647489722587
3.0893650947042905,-8.921219373165648
3.0883731266848966,-8.95329485508573
3.0873814078410913,-8.986900159576177
3.0863899380790007,-9.022062165729203
3.0853987173047948,-9.05880840763602
3.084407745424695,-9.097167074386633
3.0834170223449666,-9.137167010069941
3.0824265479719224,-9.178837713773776
3.0814363222119256,-9.222209339584776
3.08044634497138,-9.26731269658866
3.079456616156742,-9.314179248869838
3.078467135674513,-9.362841115511737
3.0774779034312396,-9.413331070596584
3.0764889193335208,-9.465682543205501
3.075500183287994,-9.519929617418676
3.0745116952013505,-9.555731375143456
3.073523454980326,-9.591388882210342
3.072535462531701,-9.628551749893521
3.0715477177623085,-9.667247861081295
3.07056022057902,-9.707505661806914
3.0695729708887605,-9.749354161248284
3.0685859685984984,-9.792822931728168
3.0675992136152495,-9.837942108714095
3.0666127058460777,-9.884742390818381
3.0656264451980886,-9.933255039798269
3.064640431578441,-9.983511880555643
3.0636546648943344,-10.035545301137269
3.0626691450530186,-10.089388252734656
3.061683871961789,-10.145074249684091
3.0606988455279858,-10.202637369466848
3.0597140656589974,-10.262112252708784
3.058729532262256,-10.32353410318063
3.0577452452452447,-10.386938687797924
3.0567612045154897,-10.452362336620917
3.0557774099805624,-10.519841942854889
3.054793861548083,-10.589414962849668
3.0538105591257168,-10.661119416100012
3.052827502621175,-10.734993885245407
3.0518446919422164,-10.78925025504555
3.0508621269966443,-10.826935082381127
3.0498798076923075,-10.865730830113126
3.0488977339371037,-10.868093357867915
3.0479159056389746,-10.873380501223577
3.0469343227059094,-10.88162254325564
3.0459529850459393,-10.892828887632641
3.0449718925671454,-10.90698805861609
3.0439910451776546,-10.924067701060485
3.0430104427856395,-10.94401458041332
3.042030085299317,-10.966754582715048
3.041049972626949,-10.992192714599186
3.040070104676847,-11.020213103292177
3.039090481357364,-11.041740007807306
3.0381111025769036,-11.06565045900825
3.037131968243912,-11.091761138011663
3.036153078266879,-11.119867087611324
3.0351744325543457,-11.149741712277915
3.0341960310148934,-11.18113677815916
3.0332178735571524,-11.213782413079796
3.032239960089798,-11.247387106541522
3.03126229052155,-11.275525666854065
3.0302848647611738,-11.284608912063675
3.0293076827174823,-11.286699391845637
3.0283307442993306,-11.290952412999673
3.0273540494156226,-11.296978024056209
3.026377597975305,-11.304475439591831
3.0254013898873717,-11.31323304022925
3.0244254250608598,-11.32312837263734
3.0234497034048546,-11.33412814953111
3.0224742248284855,-11.346288249671712
3.021498989240925,-11.359753717866477
3.020523996551394,-11.374758764968847
3.019549246669157,-11.382063581967904
3.0185747395035243,-11.391754290769628
3.017600474963852,-11.4041401472049
3.0166264529595375,-11.41942839066789
3.0156526734000293,-11.437724244115948
3.014679136194816,-11.459030914069688
3.0137058412534334,-11.483249590612946
3.0127327884854638,-11.510179447392767
3.0117599778005304,-11.539517641619524
3.0107874091083047,-11.570859314066732
3.009815082318503,-11.593880109458912
3.008842997340883,-11.618271732673227
3.007871154085254,-11.643848189063714
3.006899552461462,-11.670469935296776
3.005928192379405,-11.698043879351006
3.0049570737490203,-11.726523380517284
3.003986196480294,-11.755908249398773
3.003015560483255,-11.786244747910867
3.0020451656679765,-11.817625589281324
3.0010750119445775,-11.84999914358699
3.000105099223221,-11.851908124652898
2.999135427414116,-11.855231659936884
2.9981659964275145,-11.859891601292482
2.9971968061737124,-11.865862398036981
2.9962278565630522,-11.873171096951411
2.9952591475059203,-11.881897342280554
2.9942906789127464,-11.892173375732945
2.993322450694007,-11.904184036480851
2.9923544627602205,-11.918166761160338
2.991386715021951,-11.934411583871174
2.990419207389807,-11.941707163309573
2.98945193977444,-11.951947681897636
2.9884849120865504,-11.965397034665942
2.987518124236875,-11.982204841596598
2.986551576136202,-12.002406447623148
2.9855852676953596,-12.025922922630638
2.984619198825223,-12.052561061455595
2.9836533694367118,-12.082013383885995
2.9826877794407856,-12.113858134661397
2.981722428748451,-12.147559283472752
2.9807573172707604,-12.170789621180356
2.9797924449188073,-12.195056907741522
2.978827811603732,-12.22025255435466
2.9778634172367147,-12.24637060170958
2.9768992617289833,-12.273507719987343
2.9759353449918087,-12.301863208860347
2.9749716669365056,-12.33173899749233
2.9740082274744326,-12.363539644538303
2.9730450265169917,-12.3977723381447
2.9720820639756282,-12.435046895949203
2.971119339761835,-12.46443657714384
2.970156853787143,-12.468322467519874
2.9691946059631333,-12.4716437317502
2.9682325962014238,-12.476193976371684
2.9672708244136823,-12.482173007118854
2.966309290511615,-12.48975492728161
2.9653479944069776,-12.499088137705217
2.9643869360115658,-12.510295336790293
2.963426115237217,-12.523473520492862
2.9624655319958166,-12.538693982324284
2.961505186199291,-12.545639460360116
2.96054507775961,-12.555241802246368
2.9595852065887907,-12.567488890896264
2.958625572598886,-12.582336196135456
2.9576661757019997,-12.599706774701913
2.956707015810277,-12.619491270245986
2.9557480928359032,-12.641547913330383
2.954789406691112,-12.665702521430157
2.9538309572881745,-12.691748498932807
2.9528727445394116,-12.719446837138115
2.9519147683571823,-12.75217665097396
2.9509570286538933,-12.787434430780255
2.9499995253419913,-12.824999272364444
2.9490422583339666,-12.864714004849564
2.9480852275423524,-12.906485190673962
2.947128432879728,-12.950283125591506
2.946171874258712,-12.996141838671473
2.945215551591971,-13.04415909229858
2.9442594647922062,-13.094496382173128
2.9433036137721706,-13.147378937310695
2.9423479984446574,-13.175943266510115
2.9413926187224995,-13.193984725842009
2.9404374745185793,-13.196791126962028
2.939482565745814,-13.20104102309303
2.938527892317172,-13.206817614200101
2.937573454145657,-13.214250406832647
2.9366192511443217,-13.223515214124397
2.9356652832262595,-13.234834155793378
2.9347115503046046,-13.24847565814198
2.933758052292535,-13.264754454056876
2.9328047891032747,-13.260884694210613
2.931851760650086,-13.261490745793163
2.9308989668462773,-13.266959622715367
2.9299464076051973,-13.277536446368687
2.9289940828402368,-13.29332444562514
2.9280419924648324,-13.314284956837339
2.927090136392461,-13.340237423838474
2.926138514536645,-13.370859397942294
2.9251871268109433,-13.40568653794322
2.9242359731289627,-13.444112610116166
2.92328505340435,-13.48165888079804
2.9223343675507962,-13.52065253049087
2.921383915482035,-13.560892732133421
2.9204336971118385,-13.602222045426478
2.9194837123540256,-13.644526416832594
2.9185339611224563,-13.687735179576245
2.917584443331033,-13.731821053643829
2.9166351588936994,-13.776800145783575
2.9156861077244423,-13.806635526456962
2.9147372897372894,-13.825955671202022
2.9137887048463145,-13.828826670939263
2.912840352965629,-13.83377997265327
2.9118922340093905,-13.840686437264454
2.9109443478917942,-13.849470393953286
2.9099966945270817,-13.860109640160262
2.909049273829534,-13.872635441585933
2.908102085713476,-13.887132532190885
2.9071551300932748,-13.90373911419573
2.9062084068833367,-13.922646858081185
2.905261915998113,-13.94410090258795
2.904315657352094,-13.960350290837379
2.9033696308598174,-13.979241638670349
2.9024238364358568,-14.000989868510471
2.9014782739948304,-14.025770403633716
2.900532943451399,-14.053719168168248
2.899587844720262,-14.08493258709456
2.898642977716166,-14.119467586245404
2.8976983423538965,-14.157341592305787
2.8967539385482763,-14.198532532813104
2.895809766214178,-14.242978836156928
2.894865825266511,-14.26947082292237
2.893922115620229,-14.300714042650409
2.8929786371903243,-14.3364839967824
2.8920353898918325,-14.376495148393023
2.891092373639833,-14.420400922190051
2.890149588349441,-14.467793704514486
2.8892070339358207,-14.518204843340543
2.8882647103141723,-14.571104648275606
2.887322617399738,-14.623614799130008
2.886380755107806,-14.637837549885559
2.8854391233536996,-14.638990697191696
2.8844977220527883,-14.643543637985733
2.8835565511204813,-14.650948678877665
2.882615610472229,-14.660802936168245
2.8816749000235244,-14.672848335848931
2.8807344196898987,-14.686971613601933
2.8797941693869293,-14.70320431480018
2.8788541490302317,-14.721722794507325
2.877914358535462,-14.74284821747781
2.876974797818319,-14.767046558156757
2.8760354667945425,-14.777739027798441
2.8750963653799144,-14.79293076432376
2.8741574934902574,-14.813058575030468
2.873218851041432,-14.83838613123912
2.8722804379493443,-14.86900396829293
2.8713422541299405,-14.904829485557856
2.870404299499206,-14.945606946422583
2.8694665739731695,-14.990907478298466
2.868529077467899,-15.040129072619735
2.867591809899503,-15.092496584843209
2.866654771184132,-15.12963298968199
2.865717961237981,-15.168814879665241
2.8647813799772797,-15.209755632070946
2.863845027318301,-15.252250718930778
2.8629089031773596,-15.296177707029878
2.861973007470811,-15.341496257906954
2.8610373401150517,-15.388248127854313
2.8601019010265167,-15.43655716791777
2.859166690121685,-15.486629323896855
2.8582317073170733,-15.538165134750475
2.857296952529241,-15.538878758416285
2.8563624256747886,-15.541892784525526
2.8554281266703554,-15.547156879903076
2.8544940554326224,-15.554702414359006
2.8535602118783108,-15.564642460688598
2.852626595924183,-15.577171794672344
2.851693207487042,-15.592566895075933
2.850760046483731,-15.611185943650245
2.8498271128311328,-15.633468825131432
2.848894406446173,-15.65993712724079
2.847961927245815,-15.671480792897277
2.8470296751470645,-15.688589235507061
2.8460976500669677,-15.711560054534576
2.8451658519226095,-15.740494343738836
2.844234280631116,-15.775296691173262
2.8433029361096542,-15.815675179185803
2.8423718182754323,-15.861141384418888
2.8414409270456975,-15.911010377809376
2.840510262337735,-15.964400724588828
2.8395798240688754,-16.020234484283083
2.8386496121564844,-16.05716967704501
2.8377196265179725,-16.095239110678037
2.8367898670707867,-16.13438728559443
2.8358603337324158,-16.17474724087147
2.834931026420388,-16.216640554251292
2.834001945052273,-16.26057734214097
2.83307308954568,-16.30725625961255
2.8321444598182572,-16.357564500402923
2.8312160557876926,-16.412577796914086
2.830287877371717,-16.473560420212824
2.8293599244880987,-16.519496813646693
2.8284321970546458,-16.52684336917511
2.8275046949892095,-16.5268763086474
2.8265774182096752,-16.53085162237604
2.8256503666339734,-16.539225205988913
2.824723540180072,-16.552380426888107
2.8237969387659807,-16.57062812424995
2.8228705623097468,-16.594206609024976
2.8219444107294573,-16.623281663938027
2.8210184839432415,-16.6579465434881
2.8200927818692656,-16.67581288705234
2.8191673044257364,-16.699622104495877
2.8182420515309032,-16.72924456829815
2.8173170231030493,-16.764473128453616
2.8163922190605026,-16.805023112471506
2.815467639321629,-16.850532325375987
2.814543283804833,-16.900561049706102
2.8136191524285614,-16.954592045515763
2.8126952451112954,-17.012030550373908
2.8117715617715624,-17.072204279364225
2.8108481023279235,-17.11111439178012
2.809924866698982,-17.151915972620614
2.809001854803382,-17.19443317550617
2.808079066559803,-17.238577097813618
2.807156501886969,-17.284345780675963
2.806234160703638,-17.331824208982606
2.8053120429286107,-17.38118431137914
2.8043901484807274,-17.432684960267487
2.8034684772788663,-17.486671971805976
2.802547029241945,-17.543578105909045
2.8016258042889195,-17.57838255890432
2.8007048023387884,-17.61355314051733
2.7997840233105884,-17.61387083118316
2.79886346712339,-17.617187842426453
2.79794313369631,-17.623772586925725
2.797023022948501,-17.633983139411953
2.7961031347991545,-17.648267236668573
2.795183469167504,-17.667162277531453
2.794264025972818,-17.691295322888987
2.7933448051344056,-17.72138309568196
2.792425806571617,-17.731648846854686
2.7915070302038383,-17.74971181404264
2.790588475950498,-17.77610824932184
2.789670143731058,-17.81126129096104
2.7887520334650246,-17.855480963421634
2.7878341450719413,-17.90896417735768
2.786916478471389,-17.971794729615937
2.785999033582992,-18.04394330323575
2.7850818103264054,-18.125267467449383
2.7841648086213304,-18.215511677681576
2.783248028387504,-18.287200643974533
2.7823314695447023,-18.36777512979135
2.7814151320127425,-18.457301743143017
2.780499015711474,-18.555868259533295
2.7795831205607913,-18.661814708667123
2.778667446480626,-18.6540301714152
2.777751993390946,-18.65465721854988
2.776836761211762,-18.663718359999535
2.7759217498631177,-18.6812561685401
2.775006959265102,-18.707333279795012
2.774092389337836,-18.71489525096825
2.773178040001484,-18.732190930495534
2.772263911176247,-18.759273927488003
2.7713500027823637,-18.796023939368624
2.7704363147401123,-18.84214675187202
2.769522846969809,-18.89717423904458
2.7686095993918096,-18.96046436324443
2.7676965719265074,-19.03120117514135
2.7667837644943325,-19.108394813717098
2.7658711770157556,-19.190881506264944
2.764958809411285,-19.249571291595608
2.764046661601468,-19.311720246331305
2.763134733506888,-19.376567638011984
2.7622230250481694,-19.443526159539445
2.761311536145973,-19.51218192917686
2.7604002667209984,-19.582294490549145
2.759489216693983,-19.653796812642835
2.7585783859857047,-19.726795289805963
2.757667774516974,-19.801569741748494
2.756757382208646,-19.87306845709644
2.755847208981609,-19.885044068265096
2.754937254756793,-19.898995549780924
2.7540275194551636,-19.914683762234088
2.753118002997724,-19.93204096565539
2.752208705305519,-19.95117081951609
2.7512996262996263,-19.97234838272804
2.7503907659011664,-19.996020113643596
2.7494821240312945,-20.02280387005562
2.748573700611206,-20.053488909197597
2.7476654955621305,-20.089035887743496
2.7467575088053393,-20.09789711212935
2.745849740262141,-20.11495872629518
2.7449421898538806,-20.141374820567247
2.744034857501941,-20.17794629137075
2.743127743127743,-20.225120841229607
2.7422208466527462,-20.28299297876659
2.7413141679984476,-20.3513040187033
2.740407707086382,-20.429442081860063
2.7395014638381197,-20.5164420951563
2.7385954381752704,-20.61098579160999
2.737689630019483,-20.678393500730646
2.736784039292441,-20.751298200155485
2.735878665915868,-20.828913507987274
2.734973509811523,-20.910592752242668
2.7340685709012043,-20.995828970851633
2.733163849106748,-21.084254911657773
2.7322593443500236,-21.175643032418357
2.7313550565529465,-21.269905500804057
2.730450985637459,-21.330021990303102
2.729547131525549,-21.3658639097588
2.728643494139238,-21.37003012295115
2.727740073400586,-21.379009686853603
2.7268368692316916,-21.39244769875173
2.725933881554687,-21.410129883743767
2.7250311102917455,-21.431982594740486
2.7241285553650756,-21.458072812465254
2.723226216696924,-21.488608145454034
2.7223240942095766,-21.523936830055337
2.7214221878253504,-21.56454773043038
2.7205204974666053,-21.611070338552857
2.719619023055737,-21.625973592749958
2.7187177645151777,-21.649068375002592
2.717816721767399,-21.68108450396373
2.716915894734904,-21.722604100596065
2.716015283340238,-21.774061588171737
2.7151148875059836,-21.83574369227257
2.714214707154757,-21.90778944078992
2.713314742209215,-21.990190163924687
2.7124149925920475,-22.082789494187622
2.711515458225985,-22.185283366398785
2.7106161390337924,-22.25707817890755
2.709717034938274,-22.338228634584066
2.7088181458622698,-22.42796697939673
2.707919471728654,-22.525369996551063
2.7070210124603435,-22.629359006489032
2.706122767980286,-22.73869986688948
2.7052247382114714,-22.85200297266798
2.7043269230769234,-22.96772325597682
2.703429322499702,-23.051814758665248
2.7025319364029046,-23.086719467916094
2.701634764709666,-23.08624798695853
2.7007378073431583,-23.09300056568766
2.69984106422659,-23.1053780193173
2.6989445352832027,-23.122232568024202
2.6980482204362803,-23.142867836948007
2.6971521196091395,-23.167038856191297
2.6962562327251356,-23.194952060819542
2.6953605597076598,-23.227265290861098
2.694465100480139,-23.26508779130735
2.6935698549660363,-23.3099802121125
2.692674823088854,-23.3173736988269
2.6917800047721308,-23.336414496342904
2.690885399939438,-23.368778668085962
2.6899910085143866,-23.415882768982126
2.689096830420623,-23.4788838454579
2.68820286558183,-23.55867943544028
2.687309113921729,-23.655907568356803
2.6864155753640735,-23.77094676513533
2.685522249832657,-23.903916038204695
2.684629137251307,-24.054674891493818
2.6837362375438882,-24.175027764474894
2.682843550634303,-24.31322137082343
2.6819510764464902,-24.468833575071407
2.6810588149044197,-24.641287335946295
2.680166765932103,-24.743058275644234
2.6792749294535856,-24.7210069852786
2.6783833053929516,-24.715812473818218
2.6774918936743184,-24.727351338993568
2.6766006942218397,-24.755357184052226
2.675709706959707,-24.799420617758734
2.6748189318121467,-24.811461224467134
2.673928368703422,-24.83993848449037
2.673038017557833,-24.88390144703051
2.6721478782997106,-24.942430060039786
2.67125795085343,-25.01463517022037
2.6703682351433953,-25.09965852302446
2.6694787310940518,-25.196672762654323
2.668589438629877,-25.304881432062114
2.6677003576753844,-25.423518972950408
2.6668114881551275,-25.551850725771466
2.6659228299936895,-25.63922021796264
2.665034383115695,-25.73568141733408
2.6641461474458032,-25.84053657624872
2.6632581229087053,-25.95312138796573
2.6623703094291336,-26.072804986639778
2.661482706931851,-26.198989947321483
2.6605953153416615,-26.331112285957335
2.6597081345834024,-26.468641459389584
2.6588211645819437,-26.61108036535674
2.6579344052621963,-26.74565772815691
2.657047856549103,-26.752804977580375
2.656161518367645,-26.767071449225543
2.6552753906428372,-26.787239081653404
2.65438947329973,-26.812494375001883
2.6535037662634102,-26.842428390985486
2.652618269459001,-26.877036752895552
2.6517329828116587,-26.91671964560009
2.650847906246578,-26.962281815543847
2.649963039688986,-27.014932570748442
2.6490783830641482,-27.076285780812093
2.648193936297364,-27.088508799719886
2.6473096993139684,-27.1159708145086
2.646425672039333,-27.160907436044525
2.6455418543988616,-27.224866932445963
2.6446582463179977,-27.308710229082905
2.6437748477222156,-27.41261090857721
2.6428916585370303,-27.536055210802566
2.6420086786879877,-27.677842032884296
2.641125908100668,-27.83608292920012
2.6402433467006934,-28.00820211137904
2.6393609944137135,-28.12977801091529
2.638478851165418,-28.260812934536364
2.637596916881532,-28.399055156839662
2.636715191487812,-28.542322503721948
2.6358336749100517,-28.688502352378585
2.634952367074081,-28.835551631304064
2.6340712679057647,-28.981496820291888
2.6331903773310033,-29.08470672851855
2.6323096952757274,-29.15923849673678
2.631429221665908,-29.244342426148876
2.63054895642755,-29.267804629900873
2.629668899486694,-29.297713133685544
2.6287890507694134,-29.331743084026364
2.627909410201817,-29.367953890064896
2.6270299777100483,-29.404789223560513
2.6261507532202897,-29.441077018890496
2.625271736658753,-29.476029473050044
2.62439292795169,-29.50924304565226
2.623514327025381,-29.54069845892825
2.6226359338061473,-29.57076069772693
2.621757748220341,-29.517411292535098
2.620879770194353,-29.464340488075933
2.620001999654606,-29.412003319301622
2.619124436527556,-29.36096118727106
2.618247080739698,-29.311881859150265
2.6173699322175583,-29.26553946821211
2.616492990887699,-29.222814513836397
2.6156162566767196,-29.18469386150989
2.614739729511249,-29.15227074282614
2.613863409317955,-29.126744755485767
2.612987296023537,-29.08792021406161
2.6121113895547317,-29.08916561552407
2.6112356898383107,-29.135646743486294
2.610360196801075,-29.231258259191222
2.6094849103698667,-29.378623701511206
2.608609830471558,-29.57909548694835
2.607734957033057,-29.832754909634225
2.60686028998131,-30.138412141329756
2.605985829243289,-30.49360623142642
2.605111574746009,-30.894605106944386
2.6042375264165147,-31.121175702724777
2.603363684181887,-31.36741364911807
2.602490047969242,-31.63279129216627
2.6016166177057265,-31.916870638123722
2.6007433933185258,-32.17052275333225
2.5998703747348575,-32.17045667275301
2.598997561881973,-32.19626894619926
2.5981249546871603,-32.24724372724843
2.5972525530777393,-32.322761167180076
2.596380356981064,-32.42229741497559
2.595508366324525,-32.45301880685136
2.594636581035544,-32.50934958892854
2.5937650010415827,-32.59102120571014
2.592893626270128,-32.697870582694144
2.592022456648708,-32.82984012637282
2.5911514921048813,-32.986977724233235
2.5902807325662454,-33.16943674475702
2.5894101779604255,-33.37747603742027
2.588539828215084,-33.611459932694366
2.587669683257919,-33.87185824204468
2.5867997430166585,-34.06090096227373
2.5859300074190688,-34.27819208950124
2.5850604763929477,-34.524364624478885
2.5841911498661267,-34.80012565213589
2.583322027766472,-35.06426423706848
2.5824531100218846,-35.03984325416878
2.5815843965602987,-35.0411281192478
2.5807158873096814,-35.068616833327454
2.579847582198035,-35.122878326112556
2.5789794811533944,-35.20455245599055
2.578111584103829,-35.21389995676721
2.577243890977443,-35.256737595877446
2.5763764017023743,-35.333347101713386
2.5755091162067902,-35.443288598353305
2.574642034418899,-35.58540060556115
2.5737751562669366,-35.75780003878679
2.572908481679175,-35.95788220916601
2.5720420105839223,-36.182320823520215
2.571175742909514,-36.427067984357464
2.570309678584327,-36.68735418987095
2.569443817536764,-36.85276152125724
2.5685781596952677,-37.026976865487086
2.5677127049883124,-37.20784325531306
2.566847453344403,-37.39402636141858
2.565982404692082,-37.58501449241694
2.5651175589599235,-37.78111859485202
2.564252916076535,-37.98347225319815
2.5633884759705587,-38.194031689859735
2.5625242385706684,-38.41557576517228
2.5616602038055727,-38.65170597740108
2.5607963716040145,-38.69996098262418
2.559932741894767,-38.684677740700955
2.5590693146066403,-38.679756821945425
2.5582060896684755,-38.6865998335491
2.5573430670091475,-38.70667201387668
2.556480246557566,-38.741502232466054
2.555617628242672,-38.792682990028304
2.5547552119934416,-38.861870418447644
2.553892997738882,-38.950784280781704
2.5530309854080353,-39.06120797126113
2.552169174929976,-39.06245837034701
2.5513075662338127,-39.092157400806904
2.550446159248688,-39.15253399614239
2.5495849539037745,-39.24588902087048
2.5487239501282803,-39.37459527052318
2.5478631478514466,-39.54109747164773
2.5470025470025472,-39.74791228180659
2.5461421475108894,-39.99762828957705
2.5452819493058123,-40.29290601455251
2.544421952316689,-40.63647790734067
2.5435621564729267,-40.89022661293816
2.542702561703965,-41.19792122325834
2.5418431679392746,-41.56009050201073
2.5409839751083614,-41.97673120274565
2.540124983140764,-42.44730806885125
2.5392661919660515,-42.54853013844435
2.53840760151383,-42.497713937606086
2.5375492117137366,-42.492062405876645
2.5366910224954395,-42.53230110858097
2.535833033788641,-42.61866979187977
2.5349752455230785,-42.610067323913945
2.5341176576285194,-42.65501365128186
2.533260270034766,-42.751924806286844
2.532403082671649,-42.89863511143141
2.5315460954690376,-43.092397179416714
2.530689308356831,-43.32988191314289
2.5298327212649614,-43.607178505708966
2.5289763341233935,-43.91979444041251
2.528120146862124,-44.2626554907511
2.5272641594111844,-44.63010572042014
2.5264083717006365,-44.86710785190792
2.525552783660576,-45.12089547601174
2.5246973952211325,-45.387862321958345
2.5238422063124655,-45.66536349637584
2.5229872168647676,-45.9517154832924
2.5221324268082657,-46.246196144136825
2.5212778360732186,-46.549044717738866
2.5204234445899174,-46.861461820328394
2.519569252288684,-47.18560944553715
2.5187152590998747,-47.524610964396466
2.5178614649538784,-47.524610964396466
2.5170078697811156,-47.524610964396466
2.516154473512042,-47.524610964396466
2.5153012760771385,-47.524610964396466
2.5144482774069257,-47.524610964396466
2.513595477431955,-47.524610964396466
2.5127428760828083,-47.524610964396466
2.511890473290101,-47.524610964396466
2.5110382689844797,-47.524610964396466
2.5101862630966245,-47.524610964396466
2.509334455557247,-47.524610964396466
2.5084828462970923,-47.524610964396466
2.507631435246936,-47.524610964396466
2.506780222337589,-47.524610964396466
2.505929207499888,-47.524610964396466
2.505078390664709,-47.524610964396466
2.504227771762958,-47.524610964396466
2.5033773507255717,-47.524610964396466
2.5025271274835177,-47.524610964396466
2.5016771019678,-50.34363196920354
2.5008272741094504,-50.62219632595361
2.499977643839536,-50.93309881880551
2.4991282110891557,-51.27311975334122
2.498278975789437,-51.63951884670608
2.497429937871542,-52.03003522760763
2.4965810972666658,-52.442887436315786
2.495732453906033,-52.87677342466368
2.494884007720904,-53.330870556046335
2.494035758642566,-53.64100238180746
2.4931877066023413,-53.751105467147916
2.492339851531583,-53.64319675656688
2.4914921933616774,-53.569016764299214
2.4906447320240432,-53.52706205752815
2.4897974674501264,-53.51635487697812
2.4889503995714097,-53.53644313691518
2.4881035283194053,-53.58740042514671
2.4872568536256594,-53.66982600302151
2.486410375421747,-53.78484480542963
2.485564093639277,-53.93410744080292
2.4847180082098883,-54.11979019111435
2.4838721190652517,-54.080928301437126
2.4830264261370725,-54.0889036485777
2.4821809293570865,-54.14783866685419
2.481335628657057,-54.262443536814196
2.480490523968785,-54.43801618523415
2.479645615224099,-54.68044228511963
2.4788009023548607,-54.99619525570575
2.4779563852929645,-55.392336262455906
2.4771120639703326,-55.876514217064255
2.476267938318924,-56.456965777452574
2.4754240082707235,-56.851464705477774
2.4745802737577525,-57.35386733963776
2.4737367347120625,-57.96642484664246
2.4728933910657327,-58.690454166595934
2.4720502427508797,-59.526338012993705
2.4712072896996466,-60.47352487272395
2.4703645318442127,-60.4184535325671
2.4695219691167827,-60.425335761682135
2.468679601449598,-60.52618666429711
2.4678374287749287,-60.72253537212719
2.466995451025077,-60.71057267222761
2.4661536681323764,-60.812410083532534
2.465312080029192,-61.02531330091614
2.46447068664792,-61.344599940496664
2.463629487920986,-61.76363953963516
2.46278848378085,-62.273853556936146
2.461947674160002,-62.86471537224751
2.461107058990964,-63.52375028665973
2.4602666382062846,-64.23653552250885
2.459426411738551,-64.9867002233723
2.4585863795203755,-65.4282703870999
2.4577465414844055,-65.88301761146815
2.456906897563318,-66.34305390654671
2.456067447689819,-66.80249337214097
2.4552281917966496,-67.25745219778852
2.4543891298165788,-67.70604866276229
2.4535502616824085,-68.14840313606932
2.452711587326972,-68.58663807645013
2.451873106683131,-68.9237098649753
2.451034819683781,-69.15729434602866
2.4501967262618454,-68.99171351508534
2.449358826350283,-68.84384639955141
2.44852111988208,-68.71382765253941
2.4476836067902554,-68.60404306162572
2.446846287007857,-68.5191295488515
2.446009160467965,-68.46597517072198
2.4451722271036913,-68.45371911820668
2.444335486848178,-68.49375171673937
2.443498939634596,-68.59971442621826
2.4426625853961497,-68.7874998410057
2.4418264240660736,-68.6296542847991
2.4409904555776323,-68.59457562801614
2.4401546798641234,-68.6938148181047
2.439319096858871,-68.93629228213804
2.438483706495234,-69.32829792681369
2.4376485087065998,-69.87349113845421
2.4368135034263876,-70.57290078300694
2.4359786905880485,-71.4249252060428
2.435144070125059,-72.42533223276074
2.4343096419709327,-73.56725916798166
2.43347540605921,-74.35667590879494
2.4326413623234635,-75.27387064276883
2.431807510697296,-76.3188851307305
2.43097385111434,-77.4920022948043
2.4301403835082587,-78.7706872023083
2.4293071078127495,-78.57736492847543
2.4284740239615337,-78.52433304056602
2.4276411318883695,-78.61134729287627
2.426808431527041,-78.83842067418182
2.425975922811366,-79.20582340773754
2.42514360567519,-79.2030543180802
2.4243114800523906,-79.36954289303051
2.423479545876878,-79.70140435448621
2.4226478030825858,-80.19185536961689
2.421816251603486,-80.83121405086149
2.4209848913735756,-81.60689995592956
2.420153722326885,-82.50343408780127
2.419322744397475,-83.50243889472601
2.4184919575194326,-84.58263827022695
2.4176613616268785,-85.71985755309476
2.416830956653966,-86.31262198110731
2.4160007425348726,-86.92631713013787
2.4151707192038114,-87.55108478413908
2.414340886595023,-88.1800004429621
2.4135112446427778,-88.80907332235266
2.4126817932813798,-89.43724635395478
2.411852532445159,-90.06639618530876
2.411023462068479,-90.7013331798507
2.410194582085729,-91.3498014169163
2.409365892431335,-92.02247869173546
2.4085373930397465,-91.61256908813155
2.407709083845447,-91.18367684991871
2.4068809647829505,-90.79864848684443
2.4060530357867975,-90.46366947285934
2.4052252967915617,-90.18844093819294
2.404397747731846,-89.98617966935173
2.403570388542282,-89.87361810911963
2.4027432191575353,-89.87100435655807
2.4019162395122944,-90.00210216700604
2.401089449541284,-90.29419095207984
2.400262849179258,-89.99615139071692
2.3994364383609965,-89.92363578207544
2.3986102170213144,-90.09233734957739
2.3977841850950514,-90.5132814023439
2.3969583425170815,-91.19282533519468
2.396132689222306,-92.132658628648
2.395307225145657,-93.32980284892106
2.3944819502220973,-94.7766116479283
2.393656864386616,-96.46077076328712
2.3928319675742356,-98.36529801831013
2.3920072597200077,-99.5821495881714
2.391182740759012,-100.97191680314836
2.3903584106263605,-102.53207109015727
2.389534269257191,-104.26047287672525
2.3887103165866757,-106.15537159098052
2.3878865525500137,-105.98419549217928
2.387062977082434,-105.88404565637263
2.3862395901191964,-106.01348854701742
2.3854163915955886,-106.3693031225218
2.3845933814469285,-106.9487463660876
2.3837705596085645,-106.77723122623969
2.382947926015874,-106.86876717080852
2.3821254806042638,-107.22172263813502
2.3813032233091707,-107.83503793836417
2.3804811540660595,-108.70822525344224
2.3796592728104278,-109.84136863711842
2.378837579477798,-111.23512401494398
2.378016074003728,-112.89071918427162
2.3771947563238,-114.80995381426177
2.3763736263736264,-116.99519944587195
2.3755526840888517,-118.32321636544765
2.3747319294051468,-119.91298799150455
2.373911362258215,-121.76897006863793
2.3730909825837867,-123.89626497328015
2.3722707903176214,-125.6431807348301
2.371450785395509,-125.15902920256993
2.3706309677532693,-124.94265443193763
2.3698113373267526,-124.99804161894944
2.3689918940518324,-125.32985234743005
2.368172637864419,-125.94342458901278
2.367353568700447,-125.63832434952559
2.366534686495882,-125.7173845445255
2.3657159911867205,-126.17890265448062
2.3648974827089844,-127.01318192036514
2.364079160998728,-128.2025313436564
2.3632610259920326,-129.7212656863364
2.3624430776250094,-131.53570547089151
2.3616253158338014,-133.60417698030966
2.360807740554576,-135.87701225809113
2.3599903517235328,-138.29654910823274
2.3591731492769004,-139.40227124258843
2.3583561331509344,-140.57059394024816
2.3575393032819236,-141.78472436195273
2.35672265960618,-143.0375261592087
2.3559062020600487,-144.3315194742797
2.3550899305799033,-145.67888094018994
2.354273845102146,-147.1014436807265
2.353457945563209,-148.630697310435
2.352642231899551,-150.3077879346261
2.3518267040476615,-152.18351814936835
2.351011361944057,-151.9942681538393
2.350196205525287,-150.62939509223597
2.3493812347279284,-149.4551068799456
2.3485664494885805,-148.49577065025457
2.3477518497438816,-147.77527534490724
2.346937435430493,-147.3170317141003
2.346123206485105,-147.1439723164843
2.3453091628444382,-147.27855151916327
2.3444953044452426,-147.74274549769584
2.3436816312242934,-148.5580522360941
2.3428681431183986,-147.76846480039111
2.3420548400643937,-147.40992451256727
2.3412417219991437,-147.50478542793164
2.340428788859538,-148.0748707735657
2.3396160405824986,-149.14147294832208
2.3388034771049777,-150.72535352282648
2.3379910983639527,-152.84674323947394
2.3371789042964313,-155.52534201243037
2.3363668948394483,-158.78031892764164
2.3355550699300704,-162.63031224281653
2.3347434295053877,-164.68757591907476
2.333931973502525,-167.24736083920072
2.3331207018586326,-170.31021594745673
2.332309614510887,-173.87440041020088
2.3314987113964967,-177.93588361586586
2.3306879924526984,-180.54997770471093
2.329877457616756,-179.84720426048153
2.3290671068259625,-179.8141389731575
2.3282569400176394,-180.45385797450626
2.327446957129137,-181.76595828787302
2.326637158097832,-181.02899051179895
2.3258275428611337,-181.09492502627123
2.3250181113564756,-181.95126813378502
2.3242088635213216,-183.5813078011687
2.3233997992931634,-185.964113659579
2.3225909186095213,-189.07453700450358
2.321782221407944,-192.88321079575965
2.3209737076260097,-197.35654965749038
2.320165377201323,-202.4567498781844
2.3193572300715157,-208.1417894106463
2.3185492661742515,-210.9463998277692
2.3177414854472214,-214.1724120770118
2.316933887828142,-217.83185325592237
2.31612647325476,-221.9442305021741
2.315319241664851,-226.30116427011518
2.314512192996218,-224.72350138256954
2.3137053271866908,-223.82199463975874
2.312898644174132,-223.60055019813888
2.3120921438964253,-224.0729135657274
2.311285826291489,-225.2626696021041
2.310479691297265,-223.3444874273999
2.309673738851728,-222.47545610272564
2.308867968892876,-222.69464794351396
2.308062381358737,-224.03532003187783
2.307256976187367,-226.5249142166107
2.3064517533168503,-230.1850571131842
2.305646712685301,-235.03156010375042
2.304841854230857,-241.07441933713406
2.304037177891687,-248.3178157288594
2.3032326836059873,-256.760114961111
2.302428371311982,-261.93144081739405
2.301624240947923,-267.94977462319736
2.3008202924520917,-274.7970552613051
2.3000165257627945,-282.4510446744066
2.299212940818368,-283.6135854375947
2.298409537557175,-281.0236748361166
2.2976063159176077,-279.58624834179426
2.2968032758380863,-279.2862517246524
2.296000417257057,-280.1029635819613
2.2951977401129944,-282.0099953382361
2.294395244344403,-279.85839091273874
2.293592929889812,-279.24795409566644
2.2927907966877807,-280.1193282754732
2.291988844676896,-282.41126770139823
2.29118707379577,-286.0606374834592
2.2903854839830444,-291.0024135924557
2.2895840751773906,-297.16968285996904
2.288782847317506,-304.4936429783524
2.287981800342112,-312.9036025007656
2.2871809341899634,-322.32698084112354
2.28638024879984,-326.548616670204
2.285579744110549,-331.3630647412563
2.284779420060928,-336.71066979302464
2.283979276589837,-342.5303614167483
2.283179313636167,-348.75965405612243
2.282379531138836,-355.3346470073271
2.2815799290367913,-362.1900244190163
2.2807805072690064,-369.2590552923143
2.2799812657744787,-374.67160335343357
2.2791822044922387,-375.3079000590732
2.278383323361341,-366.13434956212444
2.2775846223208713,-357.89617932103556
2.2767861013099377,-350.50812521320944
2.2759877602676797,-343.9395628533792
2.2751895991332614,-338.21450759365797
2.2743916178458767,-333.41161452350553
2.273593816344745,-329.66417846973485
2.2727961945691173,-327.1601339965179
2.271998752458264,-326.14205540537205
2.27120148995149,-326.90715673517747
2.2704044069881255,-323.94327781240196
2.2696075035075256,-322.91150333760885
2.2688107794490775,-323.94734502052205
2.268014234752191,-327.16679871594425
2.2672178693563048,-332.66634442374743
2.2664216832008863,-340.5229462888875
2.265625676225428,-350.79405260138753
2.264829848369453,-363.51759579633614
2.2640341995725053,-378.7119924539396
2.2632387297741627,-396.37614329943796
2.2624434389140267,-404.14534684312514
2.261648326931727,-411.82843788356644
2.2608533937669217,-419.32237760016216
2.2600586393592916,-426.5280567882386
2.2592640636485495,-433.3502958589896
2.258469666574433,-429.92901595694235
2.2576754480767067,-425.2107959283935
2.2568814080951647,-424.7729454364208
2.2560875465696237,-428.48504177050717
2.2552938634399307,-436.17587237423
2.25450035864596,-439.3346199453093
2.2537070321276116,-445.07935828063387
2.2529138838248133,-453.33631470638096
2.2521209136775178,-464.04567054541354
2.2513281216257077,-477.16156111722245
2.2505355076093907,-492.6520757379707
2.249743071568602,-510.4992577204703
2.2489508134434053,-530.6991043741732
2.248158733173887,-553.2615670052543
2.247366830700164,-578.2105509164724
2.2465751059623797,-577.7922331963582
2.245783558900704,-578.5720485803465
2.244992189455334,-580.615041286468
2.2442009975664905,-583.9931652948044
2.243409983174425,-588.7852843474931
2.242619146219415,-575.2796307964151
2.2418284866417646,-563.9712948762397
2.2410380043818035,-558.7199969020634
2.240247699379889,-559.6833943091693
2.239457571576406,-567.0508110465018
2.238667620911764,-571.5826035211584
2.2378778473264007,-580.6758355414158
2.237088250760783,-594.358269684838
2.2362988311553975,-612.6296258314047
2.2355095884507645,-635.4615811634179
2.2347205225874283,-662.7977701655633
2.233931633505958,-694.5537846248907
2.233142921146954,-730.6171736307926
2.2323543854510373,-770.8474435751317
2.2315660263588595,-815.0760581520287
2.230777843811099,-813.1692323282473
2.229989837748458,-812.4512982320309
2.229202008111669,-812.9377190932584
2.2284143548414876,-814.6475483447105
2.2276268778786967,-807.6958557253549
2.2268395771641067,-775.3375135662209
2.226052452638555,-755.1480108916479
2.2252655042429046,-747.0233676793982
2.224478731918043,-750.8872665093251
2.223692135604888,-766.691052563427
2.222905715244379,-781.2473429519468
2.2221194707774887,-801.4009255948331
2.221333402145211,-827.1851436997115
2.2205475092885654,-858.6463602493485
2.2197617921486006,-895.8439580014807
2.2189762506663913,-938.8503394889226
2.2181908847830387,-987.7509270195334
2.2174056944396687,-1042.6441626761714
2.216620679577434,-1103.641508316927
2.2158358401375167,-1170.867445574766
2.215051176061119,-1139.7568747875432
2.2142666872894754,-1108.479398275013
2.2134823737638443,-1076.9725481718215
2.2126982354255085,-1045.175060078483
2.2119142722157794,-1013.0268730615898
2.2111304840759956,-945.3434070873891
2.210346870947518,-896.2634741132402
2.209563432771738,-871.9858025792331
2.2087801694900704,-872.5420689229884
2.2079970810439558,-897.9184501684189
2.207214167374864,-908.4377738017383
2.2064314284242865,-932.6338438743643
2.205648864133747,-970.3951955130283
2.204866474444788,-1021.5850447249265
2.2040842592989836,-1086.0412883975464
2.2033022186379316,-1163.57650429876
2.2025203524032557,-1253.9779510768258
2.2017386605366096,-1357.007568260253
2.2009571429796657,-1472.4019762582702
2.200175799674128,-1599.8724763601208
2.1993946305617245,-1603.6380604789126
2.19861363558421,-1596.9382676303871
2.197832814683367,-1580.1039575989419
2.197052167800998,-1553.4314320930896
2.1962716948789374,-1506.416479218537
2.1954913958590425,-1402.0631218987887
2.1947112706831993,-1338.0299781806511
2.1939313192933154,-1314.5056878634314
2.1931515416313285,-1331.829783255436
2.192371937639198,-1390.4926891741072
2.191592507258914,-1378.0184685031807
2.190813250432489,-1385.0233472497478
2.1900341671019627,-1411.1066250279496
2.189255257209398,-1455.7335918337076
2.1884765206968884,-1518.2355280446068
2.1876979575065487,-1597.8097044198087
2.186919567580522,-1693.5193821002129
2.1861413508609777,-1804.2938126082117
2.185363307290107,-1928.9282378482965
2.1845854368101314,-2066.0838901062466
2.1838077393632953,-2089.320154254679
2.1830302148918697,-2092.950907875476
2.182252863338152,-2079.807071836852
2.181475684644464,-2052.2282713342724
2.1806986787531533,-2012.0628358904266
2.1799218456065947,-1960.6677993552773
2.179145185147186,-1882.992951636249
2.1783686973173535,-1874.128502468083
2.177592382059545,-1960.5964621571825
2.1768162393162394,-2154.170884802538
2.176040269029937,-2092.4018334074744
2.175264471143165,-2033.6500836206333
2.174488845598476,-1973.8384373875988
2.173713392338448,-1909.1604209390573
2.1729381113056854,-1836.0802847912819
2.1721630024428156,-1751.3330037459666
2.171388065692495,-1651.924276890192
2.1706133009974042,-1535.130527596526
2.1698387083002473,-1398.4989035226174
2.1690642875437556,-1239.8472766118578
2.1682900386706843,-932.3404320871985
2.1675159616238173,-869.9563756762168
2.1667420563459627,-1061.2555490584934
2.1659683227799493,-1500.2418104485382
2.165194760868638,-2178.064849631793
2.164421370554911,-3083.020187965277
2.163648151781677,-4200.549178377469
2.1628751044918713,-5513.239005366852
2.162102228628451,-7000.822685007891
2.161329524134402,-8640.179064942076
2.160556990952734,-8678.866492529904
2.1597846290264817,-8569.91438625276
2.159012438298707,-8328.424620103699
2.1582404187124937,-7360.982944316017
2.1574685702109524,-6256.713491609918
2.1566968927372203,-5450.538944378323
2.155925386234459,-4920.724159219241
2.155154050645854,-4651.150962328563
2.154382885914617,-4631.318149499035
2.1536118919839855,-4856.341486122213
2.1528410687972195,-4884.319762850024
2.152070416297608,-5031.584493040421
2.151299934428464,-5297.43771789857
2.1505296231331212,-5681.062794335803
2.1497594823549444,-6181.524394968751
2.1489895120373204,-6797.76850811961
2.148219712123662,-7528.622437816164
2.147450082557408,-8372.794803790901
2.146680623282017,-9328.875541484778
2.1459113342409806,-10395.335902041652
2.1451422153778092,-10397.962741006837
2.1443732666360398,-10284.229481741577
2.143604487959238,-10064.641082249429
2.1428358792909883,-9745.627326103195
2.142067440574903,-9329.54282244745
2.1412991717546217,-8814.667005996826
2.1405310727738054,-8192.903650499751
2.139763143576141,-7750.469114406114
2.138995384105341,-8070.647413032021
2.138227794305142,-9258.15514324701
2.1374603741193066,-9787.206805419903
2.136693123491621,-10450.832570564691
2.1359260423658966,-11227.189443796415
2.1351591306859703,-12094.776678546265
2.1343923883957014,-13032.435776556391
2.1336258154389784,-14019.350487883861
2.1328594117597097,-15035.046810899039
2.132093177301833,-16059.392992284993
2.131327112009307,-17072.59952704159
2.1305612158261167,-16103.555063162432
2.129795488696272,-13347.854462423997
2.129029930563808,-12106.843078390204
2.1282645413727836,-12326.65006195045
2.1274993210672823,-13930.00937349255
2.126734269591412,-16816.25978290114
2.125969386889307,-20861.34486955664
2.125204672905125,-25917.81302233627
2.1244401275830476,-31814.817439607457
2.123675750867283,-38358.11612925427
2.1229115427020604,-45330.07190863819
2.1221475030316395,-43372.47678898605
2.121383631800298,-40379.645633236956
2.1206199289523444,-36539.7769277021
2.1198563944321056,-32021.060582246442
2.1190930281839373,-26971.67793031423
2.118329830152218,-21519.801728912862
2.1175668002813532,-15536.226563778562
2.11680393851577,-9477.917137566425
2.1160412447999186,-3419.6077113473984
2.1152787190782782,2638.7017148716272
2.1145163612953506,4795.513611016366
2.1137541713956605,6952.325507161104
2.112992149323758,9109.137403303388
2.112230295024219,11265.949299448128
2.111468608441641,13422.761195592864
2.110707089520649,15579.573091737602
2.1099457382058895,17736.384987882342
2.109184554442037,19893.196884024626
2.1084235381737857,22050.008780169363
2.1076626893458577,24206.820676314102
2.106902007902998,21671.757750725974
2.106141493789975,19136.694825137845
2.105381146951586,16601.6318995526
2.104620967332646,14066.56897396447
2.1038609548779976,11531.506048376343
2.1031011095325076,8996.443122788214
2.1023414312410686,6461.380197200085
2.1015819199485946,3926.317271614839
2.100822575600024,1391.2543460267102


==> anc/Fig.4/R51_pdm_iso_sigma.csv <==
sqrts,R51_iso_sigma
4.17239010989011,1.833871867488843
4.1711074242141235,1.8343219979064218
4.169825104915079,1.834775609955323
4.168543151836027,1.8352327042362857
4.1672615648201035,1.8356932813503457
4.165980343710537,1.8361573418988328
4.164699488350645,1.8366248864833732
4.1634189985838335,1.837095915705889
4.162138874253602,1.8375704301685967
4.160859115203531,1.8380484304740103
4.1595797212772965,1.8385299172249385
4.158300692318663,1.8390148910244855
4.157022028171486,1.8395033524760513
4.155743728679705,1.8399953021833313
4.1544657936873515,1.8404907407503177
4.153188223038544,1.8409896687812977
4.151911016577493,1.841492086880853
4.150634174148497,1.8419979956538626
4.149357695595941,1.8425073957054996
4.148081580764299,1.8430202876412354
4.146805829498137,1.8435366720668345
4.145530441642107,1.8440565495883576
4.144255417040948,1.8445799208121616
4.142980755539491,1.8451067863448984
4.141706456982653,1.845637146793517
4.140432521215439,1.8461710027652607
4.139158948082944,1.8467083548676686
4.13788573743035,1.8472492037085753
4.1366128891029295,1.8477935498961116
4.135340402946037,1.8483413940387041
4.134068278805121,1.848892736745075
4.132796516525716,1.849447578624241
4.131525115953443,1.8500059202855161
4.130254076934015,1.8505677623385088
4.128983399313227,1.8511331053931244
4.127713082936964,1.8517019500595624
4.126443127651201,1.852274296948319
4.1251735333019965,1.8528501466701859
4.123904299735503,1.8534294998362493
4.122635426797951,1.8539589678397872
4.121366914335664,1.8544573504320123
4.120098762195056,1.8549587089196091
4.11883097022262,1.8554630438204032
4.117563538264945,1.8559703556524711
4.116296466168698,1.8564806449341436
4.115029753780641,1.8569939121840018
4.11376340094762,1.857510157920878
4.112497407516565,1.8580293826638579
4.111231773334499,1.8585515869322773
4.109966498248525,1.8590767712457268
4.108701582105838,1.859604936124046
4.107437024753717,1.8601360820873283
4.106172826039531,1.8606702096559171
4.10490898581073,1.8612073193504093
4.103645503914855,1.8617474116916535
4.102382380199532,1.8622904872007502
4.101119614512471,1.862836546399051
4.099857206701474,1.8633855898081604
4.098595156614427,1.863937617949933
4.097333464099296,1.8644926313464778
4.096072129004141,1.865050630520155
4.094811151177105,1.8656116159935752
4.093550530466418,1.866175588289602
4.092290266720396,1.8667425479313509
4.091030359787438,1.8673124954421898
4.089770809516033,1.8678854313457374
4.088511615754752,1.8684613561658652
4.087252778352254,1.8690402704266955
4.085994297157286,1.8696221746526032
4.0847361720186735,1.870207069368216
4.0834784027853335,1.8707949550984122
4.082220989306267,1.8713858323683223
4.080963931430561,1.8719797017033288
4.0797072290073855,1.8725765636290657
4.078450881885996,1.87317641867142
4.077194889915738,1.8737792673565294
4.0759392529460365,1.8743851102107847
4.0746839708264035,1.8749939477608268
4.073429043406439,1.8756057805335502
4.072174470535821,1.8762206090561009
4.07092025206432,1.8768384338558766
4.069666387841786,1.8774592554605263
4.068412877718158,1.8780830743979522
4.067159721543458,1.8787098911963065
4.06590691916779,1.8793397063839956
4.064654470441344,1.8799725204896767
4.063402375214398,1.880537838018585
4.062150633337313,1.8810842669339398
4.060899244660532,1.881633233344885
4.059648209034583,1.8821847376972896
4.058397526310079,1.882738780437233
4.057147196337719,1.883295362011011
4.055897218968284,1.8838544828651322
4.054647594052642,1.8844161434463194
4.053398321441739,1.8849803442015105
4.05214940098661,1.8855470855778564
4.050900832538375,1.8861163680227213
4.049652615948234,1.886688191983685
4.048404751067474,1.8872625579085396
4.047157237747462,1.887839466245293
4.045910075839654,1.888418917442166
4.0446632651955845,1.8889402969587492
4.043416805666876,1.8894656567318031
4.042170697105233,1.8899949974650005
4.04092493936244,1.8905283198623495
4.0396795322903705,1.8910656246281916
4.038434475740978,1.8916069124672017
4.037189769566299,1.892152184084391
4.035945413618459,1.892701440185102
4.034701407749656,1.8932546814750144
4.033457751812182,1.8938119086601404
4.032214445658405,1.8943731224468268
4.03097148914078,1.8949383235417545
4.0297288821118435,1.895507512651938
4.028486624424212,1.896080690484728
4.027244715930591,1.8966578577478077
4.026003156483763,1.8972390151491947
4.024761945936598,1.8978241633972412
4.023521084142046,1.8984133032006327
4.0222805709531375,1.899006435268391
4.0210404062229905,1.8996035603098702
4.019800589804803,1.900204679034759
4.018561121551854,1.9008097921530807
4.01732200131751,1.9014189003751918
4.016083228955211,1.9020320044117855
4.014844804318488,1.902649104973886
4.013606727260951,1.9032702027728547
4.01236899763629,1.9038952985203845
4.011131615298282,1.9045243929285034
4.009894580100781,1.9051574867095753
4.008657891897723,1.9057945805762968
4.007421550543132,1.9064356752416982
4.006185555891108,1.9070630428494924
4.004949907795836,1.907613348178085
4.003714606111579,1.9081670049561694
4.002479650692685,1.9087240137796753
4.001245041393584,1.909284375244816
4.000010778068785,1.9098480899480834
3.998776860572882,1.9104151584862512
3.9975432887605464,1.9109855814563765
3.996310062486533,1.9115593594557927
3.995077181605679,1.9121364930821172
3.993844645972901,1.9127169829332473
3.9926124554431994,1.9133008296073601
3.9913806098716518,1.9138880337029165
3.99014910911342,1.914478595818656
3.9889179530237464,1.9150725165535993
3.987687141457954,1.9156697965070482
3.986456674271448,1.9162704362785847
3.985226551319712,1.9168744364680734
3.9839967724583114,1.917481797675658
3.9827673375428936,1.9180925205017647
3.981538246429185,1.9187066055470985
3.980309498972998,1.9193240534126461
3.9790810950302142,1.9199448646996766
3.9778530344568086,1.9205690400097386
3.9766253171088275,1.9211965799446613
3.975397942842403,1.9218274851065555
3.9741709115137454,1.9224617560978112
3.9729442229791445,1.9230993935211027
3.971717877094972,1.9237403979793826
3.9704918737176795,1.9243847700758843
3.969266212703799,1.9250325104141228
3.9680408939099436,1.9256836195978935
3.966815917192802,1.926338098231274
3.9655912824091475,1.9269959469186215
3.9643669894158307,1.9276571662645743
3.9631430380697847,1.928321756874051
3.9619194282280223,1.928989719352252
3.9606961597476316,1.9296610543046588
3.959473232485785,1.9303357623370336
3.9582506462997324,1.931013844055418
3.9570284010468053,1.9316953000661365
3.9558064965844144,1.9323801309757924
3.9545849327700466,1.9330683373912727
3.95336370946127,1.9337599199197424
3.9521428265157357,1.9344548791686496
3.95092228379117,1.9351532157457214
3.9497020811453805,1.9358549302589663
3.948482218436251,1.9364715593554578
3.947262695521749,1.9370755354367144
3.9460435122599167,1.9376823263600687
3.944824668508878,1.9382919326305619
3.9436061641268387,1.9389043547534692
3.9423879989720754,1.9395195932343037
3.94117017290295,1.9401376485788113
3.9399526857779015,1.9407585212929737
3.9387355374554476,1.9413822118830069
3.937518727794187,1.942008720855362
3.9363022566527928,1.942638048716728
3.9350861238900183,1.943270195974025
3.9338703293646975,1.943905163134411
3.93265487293574,1.944542950705277
3.9314397544621387,1.9451835591942501
3.9302249738029555,1.9458269891091935
3.929010530817341,1.946473240958204
3.927796425364519,1.9471223152496138
3.9265826573037907,1.9477742124919906
3.9253692264945403,1.9484289331941356
3.924156132796222,1.949086477865088
3.9229433760683765,1.9497468470141202
3.9217309561706175,1.9503445523606382
3.920518872962638,1.9509469041676057
3.919307126304212,1.9515539032754603
3.918095716055184,1.9521655505250266
3.9168846420754826,1.9527818467575144
3.9156739042251116,1.9534027928145183
3.9144635023641543,1.9540283895380197
3.9132534363527713,1.9546586377703834
3.9120437060511972,1.955293538354364
3.910834311319749,1.9559330921330977
3.909625252018817,1.956577299950109
3.908416528008874,1.9572261626493064
3.9072081391504665,1.957879681074984
3.906000085304217,1.958537856071824
3.904792366330828,1.9592006884848914
3.903584982091079,1.959868179159638
3.9023779324458276,1.9605403289419017
3.9011712172560062,1.9612171386779043
3.899964836382623,1.9618986092142559
3.898758789686768,1.9625847413979511
3.8975530770296043,1.9632755360763692
3.8963476982723724,1.9639709940972758
3.8951426532763938,1.9646711163088222
3.893937941903059,1.9653759035595464
3.8927335640138407,1.9659991683379483
3.891529519470289,1.9666018557390907
3.8903258081340266,1.9672084208898037
3.889122429866758,1.967818864493937
3.8879193845302575,1.9684331872556615
3.886716671986382,1.9690513898794686
3.8855142920970605,1.9696734730701722
3.8843122447243017,1.9702994375329075
3.8831105297301898,1.9709292839731312
3.8819091469768834,1.9715630130966229
3.8807080963266176,1.972200625609482
3.8795073776417053,1.9728421222181314
3.878306990784536,1.973487503629314
3.877106935617575,1.974136770550094
3.8759072120033586,1.974789923687861
3.874707819804505,1.975446963750322
3.873508758883707,1.976107891445507
3.872310029103732,1.9767727074817687
3.871111630327426,1.977441412567779
3.869913562417704,1.9781140074125347
3.8687158252375644,1.9787904927253528
3.8675184186500777,1.9794708692158711
3.8663213425183893,1.9801551375940505
3.8651245967057233,1.9808432985701703
3.8639281810753743,1.981535352854837
3.862732095490716,1.9822313011589743
3.8615363398151974,1.9829311441938298
3.8603409139123417,1.9836348826709707
3.859145817645749,1.9843425173022868
3.857951050879091,1.9850540487999915
3.856756613476117,1.9857694778766177
3.8555625053006533,1.9864888052450194
3.8543687262165967,1.9872120316183746
3.8531752760879243,1.98793915771018
3.851982154778683,1.988670184234257
3.850789362152999,1.989405111904747
3.8495968980750686,1.9901439414361126
3.8484047624091686,1.9908866735431396
3.847212955019647,1.9916333089409333
3.8460214757709257,1.9923838483449237
3.844830324527503,1.9931382924708596
3.843639501153952,1.9938966420348132
3.84244900551492,1.9946588977531767
3.841258837475129,1.995425060342665
3.840068996899373,1.9961951305203158
3.8388794836525233,1.996969109003487
3.8376902975995257,1.9976343688047795
3.836501438605399,1.998298485143996
3.8353129065352367,1.9989658344428185
3.834124701254204,1.9996364172928967
3.832936822627545,2.000310234286146
3.831749270520574,2.000987286014749
3.830562044798681,2.0016675730711557
3.829375145327331,2.002351096048083
3.828188571972059,2.003037855538517
3.827002324598479,2.003727852135709
3.8258164030722743,2.0044210864331786
3.824630807259206,2.0051175590247126
3.823445537025106,2.0058172705043638
3.8222605922358808,2.0065202214664546
3.82107597275751,2.007226412505574
3.8198916784560484,2.0079358442165764
3.818707709197622,2.008648517194586
3.817524064848434,2.009364432034991
3.816340745274756,2.0100835893334525
3.815157750342936,2.010805989685893
3.8139750799193943,2.011531633688506
3.812792733870628,2.01226052193775
3.8116107120632017,2.012992655030352
3.810429014363756,2.0137280335633063
3.8092476406390054,2.0144666581338755
3.808066590755735,2.0152085293395867
3.806885864580807,2.015953647778237
3.8057054619811543,2.016702014047888
3.80452538282378,2.0174536287468725
3.803345626975764,2.018208492473787
3.8021661943042577,2.018919172173006
3.800987084676484,2.0196353017666637
3.799808297959743,2.0203568822619693
3.7986298340214013,2.0210839146665815
3.7974516927288997,2.021816399988605
3.7962738739497564,2.0225543392365912
3.7950963775515576,2.0232977334195383
3.793919203401962,2.024046583546891
3.792742351368703,2.0248008906285437
3.791565821319583,2.025560655674834
3.790389613122481,2.0263258796965498
3.7892137266453454,2.0270965637049234
3.7880381617561985,2.027872708711635
3.7868629183231324,2.028654315728813
3.785687996214312,2.029441385769031
3.784513395297977,2.030184097104969
3.7833391154424367,2.030857704218833
3.7821651565160725,2.0315357423898814
3.780991518387338,2.032218212437769
3.7798182009247587,2.0329051151825115
3.7786452039969323,2.03359645144449
3.777472527472527,2.034292222044448
3.7763001712202864,2.0349924278034934
3.775128135109021,2.0356970695431
3.773956419007613,2.036406148085103
3.7727850227850226,2.0371196642517027
3.7716139463102745,2.0378376188654617
3.7704431894524695,2.038560012749307
3.769272752080776,2.0392868467265317
3.7681026340644355,2.0400181216207907
3.766932835272762,2.040753838256102
3.765763355575139,2.041493997456849
3.7645941948410253,2.042238600047778
3.7634253529399433,2.0429876468540007
3.7622568297414927,2.0437411387009905
3.761088625115342,2.0444990764145863
3.7599207389312337,2.0452614608209894
3.758753171058977,2.0460282927467652
3.7575859213684533,2.0467995730188457
3.7564189897296165,2.0475753024645234
3.75525237601249,2.0483554819114556
3.7540860800871694,2.0491401121876636
3.75292010182382,2.049929194121532
3.7517544410926766,2.0507227285418104
3.750589097764047,2.051520716277613
3.7494240717083085,2.0523231581584147
3.7482593627959084,2.0531300550140563
3.747094970897367,2.0539414076747424
3.74593089588327,2.0547572169710415
3.7447671376242813,2.055577483733886
3.7436036959911263,2.0564022087945713
3.742440570854607,2.057231392984757
3.741277762085597,2.0580650371364655
3.74011526955503,2.0589031420820874
3.7389530931339228,2.059745708654372
3.737791232693353,2.0605927376864344
3.736629688104474,2.061444230011755
3.7354684592385055,2.062300186464174
3.7343075459667396,2.0631606078779003
3.7331469481605355,2.0640254950875048
3.731986665691325,2.0648817229499437
3.7308266984306098,2.065622561148812
3.7296670462499617,2.066366980532586
3.728507709021018,2.067114981768517
3.727348686615489,2.0678665655241466
3.7261899789051562,2.0686217324673124
3.725031585761869,2.069380483266144
3.7238735070575473,2.0701428185890647
3.7227157426641755,2.070908739104792
3.7215582924538153,2.0716782454823344
3.720401156298592,2.0724513383909953
3.7192443340707038,2.0732280185003717
3.7180878256424172,2.074008286480351
3.716931630886066,2.074792143001119
3.715775749674055,2.0755795887331496
3.714620181878859,2.0763706243472133
3.7134649273730203,2.0771652505143727
3.712309986029152,2.0779634679059824
3.711155357719933,2.078765277193694
3.7100010423181153,2.079570679049448
3.7088470396965176,2.080379674145481
3.7076933497280278,2.0811922631543225
3.7065399722856047,2.0820084467487927
3.7053869072422705,2.082828225602009
3.7042341544711217,2.083651600387381
3.7030817138453207,2.0844785717786083
3.7019295852380996,2.0853091404496884
3.7007777685227605,2.0861433070749076
3.699626263572671,2.086981072328851
3.6984750702612685,2.0878224368863916
3.697324188462059,2.0886674014226987
3.696173618048618,2.0895159666132335
3.6950233588945887,2.0903681331337505
3.6938734108736817,2.091223901660299
3.6927237738596768,2.092083272869221
3.6915744477264223,2.0929462474371503
3.6904254323478334,2.093812826041015
3.6892767275978966,2.0946830093580355
3.688128333350661,2.0955567980657293
3.6869802494802495,2.096434192841902
3.68583247586085,2.097271799529753
3.6846850123667196,2.098115991450548
3.6835378588721834,2.098966769846216
3.682391015251632,2.0998241359592256
3.681244481379525,2.100688091032573
3.680098257130393,2.1015516110838557
3.678952342378831,2.1022889797467865
3.6778067369995027,2.1030316346680213
3.6766614408671368,2.1037795768430168
3.6755164538565355,2.1045328072676552
3.6743717758425625,2.1052913269382514
3.6732274067001534,2.1060551368515488
3.6720833463043103,2.1068242380047186
3.6709395945300995,2.1075986313953665
3.6697961512526587,2.108378318021523
3.668653016347191,2.1091632988816498
3.6675101896889677,2.1099535749746394
3.666367671153328,2.110749147299811
3.665225460615676,2.111550016856917
3.664083557951483,2.112356184646138
3.6629419630362894,2.1131676516680824
3.6618006757457033,2.1139844189237897
3.660659695955399,2.114806487414729
3.659519023541115,2.1156338581428007
3.658378658378659,2.1164665321103313
3.6572386003439057,2.11730451032008
3.6560988493127984,2.1181477937752327
3.6549594051613443,2.118996383479406
3.6538202677656173,2.1198502804366495
3.6526814370017604,2.120709485651437
3.6515429127459806,2.121574000128675
3.6504046948745548,2.1224438248737
3.649266783263824,2.1233189608922745
3.648129177790195,2.124199409190596
3.646991878330144,2.1250851707752876
3.6458548847602104,2.1259762466534036
3.644718196957003,2.1268726378324265
3.643581814797196,2.127774345320269
3.6424457381575275,2.1286813701252756
3.6413099669148057,2.129593713256218
3.6401745009459026,2.1305113757222975
3.6390393401277574,2.1314343585331463
3.6379044843373753,2.132362662698824
3.6367699334518258,2.1332962892298224
3.635635687348246,2.1342352391370625
3.6345017459038402,2.135179513431894
3.6333681089958776,2.1361291131260947
3.6322347765016945,2.137084039231874
3.631101748298688,2.138044292761873
3.629969024264327,2.1390098747291573
3.6288366042761426,2.13994358026313
3.6277044882117337,2.140774141823718
3.626572675948767,2.141608961860882
3.6254411673649667,2.1424480411821856
3.624309962338131,2.143291380595536
3.623179060746121,2.1441389809091858
3.6220484624668603,2.144990842931733
3.620918167378345,2.1458469674721186
3.6197881753586274,2.146707355339633
3.6186584862858324,2.1475720073439075
3.6175291000381473,2.1484409242949205
3.616400016493825,2.1493141070029953
3.6152712355311856,2.1501915562787985
3.6141427570286093,2.1510732729333464
3.6130145808645477,2.151959257777995
3.611886706917513,2.1528495116244493
3.6107591350660853,2.1537440352847557
3.6096318651889088,2.1546428295713076
3.608504897164692,2.155545895296846
3.607378230872207,2.1564532332744535
3.6062518661902945,2.157364844317559
3.605125802997858,2.1582807292399355
3.604000041173867,2.1592008888557017
3.6028745805973528,2.1601253239793228
3.601749421147414,2.161054035425608
3.600624562703214,2.1619870240097105
3.5995000051439794,2.1629242905471298
3.5983757483490035,2.1638658358537093
3.597251792197641,2.1648116607456407
3.5961281365693134,2.1657617660394566
3.595004781343506,2.166716152552037
3.5938817263997693,2.1676748211006065
3.5927589716177186,2.1686377725027337
3.5916365168770303,2.1696050075763353
3.5905143620574482,2.17057652713967
3.5893925070387795,2.171552332011343
3.588270951700897,2.172532423010304
3.5871496959237352,2.1735168009558476
3.586028739587293,2.174505466667615
3.5849080825716344,2.1754984209655914
3.583787724756888,2.1764956646701066
3.5826676660232453,2.1774971986018348
3.5815479062509636,2.178503023581798
3.5804284453203596,2.1795131404313612
3.579309283111818,2.180527549972236
3.5781904195057876,2.1814319060607743
3.5770718543827784,2.1822944939627034
3.575953587623367,2.1831604077290336
3.57483561910819,2.184029647993768
3.5737179487179493,2.184902215391177
3.572600576333412,2.185752198379421
3.571483501835408,2.186608537563513
3.57036672510483,2.187471234162073
3.5692502460226345,2.1883402893942363
3.5681340644698403,2.1892157044796443
3.567018180327533,2.1900974806384514
3.565902593476858,2.1909856190913213
3.5647873037990254,2.191880121059429
3.5636723111753077,2.1927809877644617
3.562557615487043,2.1936882204286148
3.56144321661563,2.1946018202745954
3.5603291144425326,2.1955217885256206
3.5592153088492777,2.196448126405418
3.558101799717451,2.1973808351382282
3.556988586928707,2.1983199159488
3.5558756703647605,2.1992653700623936
3.5547630499073897,2.200217198704779
3.553650725438436,2.201175403102237
3.552538696839801,2.202139984481563
3.5514269639934533,2.2031109440700565
3.5503155267814224,2.204088283095532
3.5492043850857993,2.2050720027863133
3.5480935387887405,2.206062104371233
3.546982987772462,2.20705858907964
3.5458727319192436,2.208061458141388
3.5447627711114285,2.209070712786844
3.5436531052314235,2.2100863542468843
3.5425437341616948,2.2111083837528964
3.5414346577847717,2.2121368025367807
3.5403258759832466,2.213171611830945
3.5392173886397758,2.2142128128683085
3.538109195637076,2.2152604068823027
3.5370012968579285,2.2163143951068656
3.5358936921851707,2.217374778776452
3.5347863815017098,2.2184415591260236
3.533679364690511,2.219514737391053
3.5325726416346024,2.220594314807522
3.5314662122170755,2.221680292611925
3.5303600763210796,2.2227726720412693
3.5292542338298305,2.2237981626835306
3.528148684626606,2.2247317525371497
3.527043428594741,2.225670331694003
3.5259384656176396,2.2266139011157873
3.5248337955787585,2.227562461764603
3.5237294183616252,2.2285160146029486
3.5226253338498235,2.229474560593723
3.521521541927001,2.230438100700225
3.5204180424768667,2.231406635886153
3.519314835383189,2.232380167115608
3.5182119205298017,2.233358695353089
3.5171092978005962,2.2343422215634963
3.5160069670795298,2.235330746712129
3.514904928250619,2.236324271764687
3.5138031811979396,2.237322797687271
3.512701725805631,2.238326325446384
3.511600561957894,2.239334856008923
3.5104996895389906,2.24034839034219
3.509399108433245,2.2413669294138856
3.508298818525039,2.2423904741921126
3.5071988196988193,2.2434190256453714
3.5060991118390934,2.2444525847425636
3.5049996948304276,2.24549115245299
3.503900568557451,2.246534729746353
3.502801732904852,2.2475833175927575
3.5017031877573848,2.2486369169627003
3.500604932999857,2.2496955288270883
3.4995069685171445,2.2507591541572216
3.498409294194178,2.251827793924803
3.497311909915952,2.2529014491019383
3.4962148155675234,2.253980120661126
3.4951180110340063,2.255063809575273
3.4940214962005762,2.2561525168176817
3.4929252709524734,2.257246243362054
3.49182933517499,2.2583449901824966
3.4907336887534903,2.259448758253511
3.48963833157339,2.260557548550003
3.4885432635201674,2.261671362047276
3.487448484479364,2.262790199721034
3.4863539943365764,2.263914062547384
3.4852597929774713,2.2650429515028265
3.4841658802877644,2.2661768675642704
3.4830722561532372,2.26731581170902
3.481978920459733,2.2684597849147785
3.4808858730931513,2.269538178020998
3.4797931139394556,2.270512598038968
3.478700642884666,2.271490837994125
3.4776084598148653,2.2724728986262006
3.4765165646161957,2.2734587806752327
3.475424957174857,2.274448484881569
3.474333637377115,2.2754420119858585
3.473242605109289,2.276439362729061
3.472151860257761,2.277440537852441
3.471061402708974,2.2784455380975692
3.469971232349425,2.2794543642063267
3.468881349065681,2.280467016920893
3.4677917527443594,2.281483496983762
3.4667024432721414,2.282503805137731
3.4656134205357696,2.283527942125901
3.464524684422038,2.2845559086916887
3.4634362348178143,2.285587705578804
3.4623480716100103,2.286613470984647
3.4612601946856087,2.2876470725566476
3.460172603931647,2.2886885118248683
3.4590852992352197,2.2897377903200042
3.4579982804834875,2.290794909573357
3.456911547563664,2.291859871116861
3.455825100363026,2.2929326764830678
3.454738938768908,2.2940133272051484
3.4536530626687014,2.2951018248169013
3.4525674719498634,2.2961981708527373
3.451482166499904,2.2973023668476977
3.4503971462063947,2.2984144143374396
3.4493124109569666,2.299534314858242
3.448227960639307,2.3006620699470095
3.4471437951411685,2.301797681141261
3.4460599143503554,2.3029411499791426
3.4449763181547346,2.3040924779994194
3.4438930064422326,2.3052516667414764
3.44280997910083,2.3064187177453266
3.4417272360185747,2.3075936325515936
3.4406447770835644,2.308776412701532
3.4395626021839605,2.309967059737013
3.4384807112079847,2.311165575200529
3.4373991040439096,2.3123719606351987
3.436317780580076,2.313586217584753
3.4352367407048754,2.3148083475935537
3.434155984306764,2.3160383522065784
3.433075511274253,2.3171581506791106
3.431995321495911,2.31820937424147
3.4309154148603684,2.3192666583627015
3.429835791256312,2.320330004229298
3.4287564505724886,2.321399413028229
3.4276773926977,2.322474885946944
3.4265986175208067,2.32355642417338
3.425520124930734,2.3246440288959445
3.4244419148164558,2.3257377013035354
3.4233639870670114,2.3268374425855263
3.4222863415714952,2.327943253931771
3.421208978219058,2.329055136532611
3.4201318968989125,2.3301730915788585
3.419055097500327,2.331297120261815
3.4179785799126288,2.332427223773259
3.416902344025202,2.3335634033054498
3.4158263897274876,2.3347056600511307
3.41475071690899,2.335853995203519
3.413675325459265,2.337008409956322
3.4126002152679282,2.3381689055037223
3.4115253862246546,2.339335483040381
3.4104508382191736,2.34050814376145
3.409376571141277,2.3416868888625486
3.4083025848808095,2.342871719539789
3.4072288793276764,2.3440626369897557
3.406155454371841,2.3452596424095185
3.4050823099033174,2.3464627369966298
3.4040094458121892,2.347671921949115
3.402936861988586,2.34888719846549
3.4018645583227003,2.350108567744746
3.4007925347047836,2.351336030986354
3.399720791025138,2.3525695893902725
3.398649327174131,2.353809244156931
3.3975781430421814,2.35505499648725
3.3965072385197677,2.3563068475826237
3.3954366134974254,2.357564798644929
3.394366267865745,2.358828850876529
3.3932962015153803,2.360099005480256
3.392226414337032,2.361375263659436
3.3911569062214686,2.362657626617867
3.390087677059509,2.363946095559831
3.389018726742028,2.3652406716900947
3.387950055159964,2.366541356213895
3.3868816622043063,2.3678320940570923
3.385813547766102,2.3689396538278817
3.384745711736459,2.3700517669768963
3.3836781540065353,2.37116843439937
3.3826108744675527,2.37228965699089
3.381543873010783,2.3734154356474133
3.3804771495275596,2.3745457712652533
3.3794107039092722,2.3756806647410844
3.3783445360473614,2.37682011697195
3.377278645833333,2.3779641288552424
3.3762130331587437,2.379112701288728
3.3751476979152057,2.380265835170528
3.3740826399943935,2.3814235313991245
3.3730178592880304,2.382585790873368
3.3719533556879036,2.3837526144924603
3.37088912908585,2.384924003155974
3.3698251793737675,2.3860999577638387
3.3687615064436094,2.387280479216345
3.36769811018738,2.3884655684141505
3.366634990497149,2.3896552262582653
3.365572147265035,2.39084945365007
3.3645095803832157,2.3920482514913015
3.363447289743924,2.3932516206840577
3.3623852752394465,2.3944595621308054
3.361323536762133,2.3956720767343613
3.360262074204382,2.3968891653979147
3.3592008874586496,2.39811082902501
3.3581399764174518,2.399337068519553
3.3570793409733524,2.400567884785818
3.356018981018981,2.4018032787284307
3.3549588964470147,2.4030869193118383
3.35389908715019,2.4043800581918564
3.3528395530213015,2.4056826972549836
3.351780293953191,2.406994838388468
3.350721309838766,2.4083164834802906
3.349662600570983,2.4096476344191875
3.3486041660428576,2.410988293094629
3.3475460061474602,2.4123384613968315
3.346488120777911,2.4136981412167593
3.345430509827397,2.4150673344461095
3.34437317318915,2.416446042977334
3.343316110756463,2.4178342687036203
3.342259322422684,2.4192320135188994
3.3412028080812104,2.4206392793178537
3.3401465676255047,2.4218829568453204
3.339090600949077,2.4230893595811036
3.338034907945495,2.424302993500692
3.336979488508383,2.4255238600403017
3.3359243425314156,2.4267519606367225
3.3348694699083303,2.4279872967273017
3.3338148705329123,2.429229869749965
3.3327605442990054,2.430479681143198
3.331706491100509,2.4317367323460566
3.330652710831374,2.4330010247981693
3.3295992033856114,2.434272559939722
3.3285459686572807,2.4355513392114796
3.327493006540502,2.4368373640547665
3.3264403169294474,2.4381306359114765
3.325387899718343,2.4394311562240767
3.3243357548014734,2.4407389264355923
3.323283882073172,2.4420539479896255
3.322232281427832,2.4433762223303415
3.3211809527599003,2.4447057509024708
3.3201298959638743,2.4460425351513213
3.3190791109343145,2.447386576522755
3.3180285975658257,2.4487378764632135
3.316978355753074,2.4500964364196998
3.3159283853907793,2.451462257839785
3.314878686373711,2.452835342171614
3.3138292585967006,2.454215690863888
3.3127801019546266,2.4556033053658872
3.3117312163424275,2.456998187127454
3.310682601655093,2.4584003375989973
3.309634257787666,2.4598097582315
3.3085861846352485,2.461226450476504
3.3075383820929907,2.462650415786127
3.306490850056101,2.4640816556130494
3.3054435884198408,2.46552017141052
3.304396597079523,2.4669659646323603
3.303349875930521,2.4684190367329495
3.302303424868255,2.469879389167246
3.301257243788203,2.4713470233907673
3.3002113325858975,2.4728219408596006
3.2991656911569205,2.474304143030408
3.2981203193969155,2.4757936313604065
3.297075217201571,2.477290407307392
3.296030384466635,2.478794472329722
3.2949858210879097,2.4801287484340704
3.293941526961245,2.481412330215709
3.2928975019825537,2.482701267200313
3.2918537460477926,2.483995560455836
3.29081025905298,2.4852952110506537
3.2897670408941835,2.4866002200535604
3.288724091467522,2.4879105885337762
3.287681410669177,2.4892263175609335
3.2866389983953717,2.490547408205095
3.285596854542393,2.4918738615367375
3.2845549790065762,2.4932056786267616
3.283513371684307,2.4945428605464914
3.2824720324720325,2.495885408367663
3.281430961266246,2.4972333231624453
3.2803901579634975,2.498586606003419
3.2793496224603906,2.499945257963588
3.2783093546535786,2.501309280116382
3.277269354439773,2.5026786735356428
3.2762296217157325,2.504053439295641
3.2751901563782755,2.505433578471064
3.2741509583242685,2.506819092137019
3.2731120274506305,2.5082099813690424
3.272073363654341,2.509606247243077
3.271034966832423,2.5110078908355
3.2699968368819565,2.5124149132231035
3.268958973700077,2.513827315483099
3.2679213771839666,2.5152450986931254
3.266884047230868,2.516668263931234
3.2658469837380704,2.5180968122759024
3.2648101866029173,2.51953074480603
3.2637736557228094,2.5209700626009313
3.26273739099519,2.522414766740352
3.261701392317567,2.523864858304444
3.260665659587493,2.525320338373794
3.259630192702575,2.526781208029402
3.258594991560474,2.5282474683526885
3.2575600560589004,2.5297191204255047
3.2565253860956243,2.5311961653301047
3.2554909815684567,2.532678604149182
3.254456842375272,2.5341664379658404
3.2534229684139926,2.5356596678636047
3.252389359582589,2.537158294926429
3.251356015779093,2.538662320238675
3.250322936901581,2.5400562491796954
3.2492901228481847,2.54145140420632
3.24825757351709,2.5428550422775533
3.247225288806528,2.544267165100887
3.246193268614794,2.5456877743844615
3.245161512840222,2.5471168718370865
3.244130021381206,2.548554459168226
3.2430987941361926,2.5500005380880006
3.2420678310036735,2.551455110307201
3.241037131882202,2.5529181775372622
3.2400066966703758,2.5543897414902914
3.2389765252668474,2.5558698038790473
3.237946617570322,2.5573583664169495
3.2369169734795524,2.558855430818084
3.2358875928933513,2.5603609987971816
3.2348584757105745,2.5618750720696437
3.2338296218301337,2.5633976523515316
3.232801031150993,2.564928741359556
3.2317727035721657,2.5664683408110998
3.230744638992721,2.568016452424192
3.2297168373117735,2.569573077917532
3.228689298428495,2.5711382190104723
3.2276620222421077,2.572711877423025
3.2266350086518787,2.574294054875867
3.22560825755714,2.5758847530903237
3.224581768857261,2.5774839737883926
3.223555542451671,2.5790917186927205
3.22252957823985,2.5807079895266165
3.2215038761213237,2.582332788014055
3.2204784359956777,2.5839661158796567
3.2194532577625417,2.585607974848715
3.218428341321599,2.587258366647175
3.2174036865725877,2.5889172930016415
3.21637929341529,2.590584755639384
3.2153551617495464,2.5922607562883213
3.214331291475242,2.593945296677043
3.213307682492319,2.595638378534789
3.2122843347007684,2.597340003591462
3.211261248000627,2.5990501735776284
3.210238422291994,2.6007688902245016
3.2092158574750083,2.602496155263968
3.2081935534498656,2.604231970428566
3.207171510116812,2.605865061149503
3.2061497273761415,2.6073555213556414
3.2051282051282057,2.608852266819264
3.204106943273398,2.6103552988102825
3.2030859417121675,2.6118646185990957
3.202065200345017,2.6133802274565876
3.201044719072493,2.614902126654142
3.2000244977951984,2.616430317463617
3.199004536413783,2.6179648011573735
3.197984834828951,2.6195055790082535
3.196965392941453,2.6210526522895896
3.195946210652092,2.622606022275209
3.194927287861725,2.624165690239417
3.193908624471252,2.6257316574570195
3.192890220381629,2.6273039252033064
3.1918720754938628,2.628882494754054
3.1908541897090057,2.6304673673855357
3.189836562928166,2.6320585443745044
3.1888191950524987,2.6336560269982114
3.1878020859832104,2.635259816534391
3.1867852356215582,2.6368699142612653
3.185768643868846,2.638486321457558
3.184752310626436,2.6401090394024616
3.1837362357957324,2.641738069375677
3.1827204192781924,2.6433734126573825
3.1817048609753242,2.6450150705282494
3.180689560788683,2.646663044269443
3.179674518619881,2.6483173351626053
3.178659734370571,2.6499779444898803
3.1776452079424637,2.651644873533896
3.176630939237316,2.6533181235777654
3.1756169281569324,2.6549976959051014
3.1746031746031753,2.6566835917999923
3.173589678477946,2.6583758125470283
3.172576439683206,2.6600743594312815
3.17156345812096,2.661779233738313
3.170550733693264,2.6634904367541807
3.169538266302226,2.6652079697654183
3.1685260558499997,2.666931834059062
3.167514102238791,2.6686620309226305
3.1665024053708573,2.670398561644131
3.165490965148498,2.672141427512066
3.164479781474075,2.6738561299547654
3.1634688542499854,2.6753402963603974
3.1624581833786847,2.676828790693427
3.1614477687626787,2.678321613829407
3.160437610304513,2.679818766644233
3.1594277079067954,2.6813202500141324
3.158418061472174,2.6828260648156816
3.157408670903348,2.68433621192579
3.1563995361030712,2.6858506922217074
3.155390656974137,2.687369506581032
3.1543820334193993,2.6888926558816864
3.153373665341751,2.690420141001947
3.152365552644139,2.6919519628204225
3.151357695229562,2.6934881222160625
3.1503500930010606,2.6950286200681615
3.149342745861733,2.696573457256342
3.148335653714719,2.700517056981362
3.147328816463213,2.7044735695912494
3.1463222340104537,2.7084429977274183
3.145315906259731,2.7124253440322903
3.1443098331143875,2.716420611149242
3.1433040144778066,2.7204288017226683
3.142298450253426,2.724449918397935
3.141293140344734,2.7284839638213922
3.14028808465526,2.7325309406403973
3.1392832830885933,2.7365908515032618
3.13827873554836,2.7406636990593176
3.1372744419382435,2.744749485958866
3.1362704021619736,2.7488482148531936
3.1352666161233254,2.7529598883945945
3.134263083726129,2.7570845092363143
3.1332598048742564,2.761222080032623
3.132256779471634,2.765372603438755
3.131254007422233,2.7695360821109354
3.130251488630071,2.7737125187063927
3.1292492229992233,2.777901915883312
3.1282472104338024,2.782104276300895
3.127245450837978,2.7863196026193147
3.1262439441159624,2.79054789749973
3.1252426901720183,2.7947891636043085
3.1242416889104585,2.7990434035961678
3.123240940235641,2.8033106201394484
3.1222404440519744,2.8075672839932917
3.121240200263914,2.811529424821783
3.120240208775963,2.815498992360042
3.1192404694926763,2.819475988127164
3.1182409823186523,2.823460413642851
3.1172417471585394,2.827452270427357
3.1162427639170365,2.831451560001509
3.115244032498884,2.835458283886726
3.1142455528088795,2.8394724436049654
3.113247324751861,2.8434940406787885
3.112249348232717,2.8475230766313135
3.1112516231563854,2.8515595529862288
3.1102541494278477,2.8556034712678144
3.1092569269521415,2.859654833000889
3.108259955634342,2.8637136397108782
3.107263235379578,2.86777989292376
3.1062667660930283,2.8718535941660845
3.105270547679912,2.875934744964994
3.104274580045505,2.880023346848169
3.1032788630951234,2.8841194013438964
3.1022833967341326,2.8882229099810166
3.10128818086795,2.8923338742889415
3.1002932154020337,2.8964522957976753
3.0992985002418965,2.90057817603776
3.0983040352930926,2.904711516540344
3.097309820461229,2.9088523188371287
3.0963158556519557,2.91300058446039
3.095322140770971,2.917156314942991
3.0943286757240247,2.9213195118183384
3.0933354604169083,2.925490176620441
3.0923424947554645,2.929668310883862
3.091349778645583,2.933853916143739
3.0903573119931953,2.9380469939357976
3.0893650947042905,2.942247545796305
3.0883731266848966,2.946455573262133
3.0873814078410913,2.950671077870706
3.0863899380790007,2.954894061160023
3.0853987173047934,2.959124524668673
3.084407745424695,2.9633624699357832
3.0834170223449666,2.967607898501088
3.0824265479719224,2.9718608119048735
3.0814363222119256,2.9761212116880005
3.0804463449713793,2.980294730831806
3.079456616156742,2.9842008847874646
3.078467135674513,2.9881103359889845
3.0774779034312396,2.9920230851067466
3.0764889193335208,2.9959391328113925
3.075500183287993,2.999858479773846
3.0745116952013505,3.003781126665262
3.073523454980326,3.007707074157089
3.072535462531701,3.0116363229210172
3.0715477177623085,3.015568873629004
3.070560220579019,3.0195047269532833
3.0695729708887605,3.0234438835663218
3.0685859685984984,3.027386344140878
3.0675992136152495,3.031332109349958
3.0666127058460777,3.0352811798668284
3.0656264451980877,3.0392335563650357
3.064640431578441,3.043189239518359
3.0636546648943344,3.0471482300008685
3.0626691450530186,3.0511105284868814
3.061683871961789,3.0550761356509764
3.060698845527985,3.059045052168013
3.0597140656589974,3.0630172787130796
3.058729532262256,3.0669928159615627
3.0577452452452447,3.070971664589088
3.0567612045154897,3.074953825271546
3.0557774099805615,3.07893929868511
3.054793861548083,3.082928085506179
3.0538105591257168,3.0869201864114517
3.052827502621175,3.0909156020778648
3.0518446919422164,3.094914333182624
3.0508621269966434,3.09891638040321
3.0498798076923075,3.102921744417337
3.0488977339371037,3.105491476447
3.0479159056389746,3.1080714215181002
3.0469343227059094,3.1106615817446017
3.0459529850459375,3.113261959241249
3.0449718925671454,3.115872556123547
3.0439910451776546,3.1184933745077963
3.0430104427856395,3.1211244165110603
3.042030085299317,3.1237656842511803
3.041049972626948,3.126417179846784
3.040070104676847,3.129078905417255
3.039090481357364,3.13154902194038
3.0381111025769036,3.1339059856405576
3.037131968243912,3.1362695179811158
3.036153078266878,3.138639620316776
3.0351744325543457,3.141016294002749
3.0341960310148934,3.14339954039477
3.0332178735571524,3.145789360849073
3.032239960089798,3.148185756722398
3.0312622905215485,3.150588729372001
3.0302848647611738,3.152998280155629
3.0293076827174823,3.155484335402376
3.0283307442993306,3.15797782251786
3.0273540494156226,3.1604787430389862
3.026377597975304,3.1629870985032427
3.0254013898873717,3.165502890448664
3.0244254250608598,3.168026120413881
3.0234497034048546,3.1705567899380767
3.0224742248284855,3.1730949005610096
3.021498989240924,3.175640453823018
3.020523996551394,3.178193451264991
3.019549246669157,3.180818249855249
3.0185747395035243,3.1834518782242487
3.017600474963852,3.1860943382035365
3.016626452959536,3.1887456316253378
3.0156526734000293,3.191405760322535
3.014679136194816,3.1940747261287
3.0137058412534334,3.1967525308780704
3.0127327884854638,3.1994391764055514
3.0117599778005295,3.202134664546739
3.0107874091083047,3.204838997137876
3.009815082318503,3.2076235496618266
3.008842997340883,3.2104185019521156
3.007871154085254,3.213223856171706
3.0068995524614612,3.216039614484362
3.005928192379405,3.2188657790546134
3.0049570737490203,3.2217023520478008
3.003986196480294,3.2245493356300394
3.003015560483255,3.2274067319682316
3.002045165667975,3.2302745432300823
3.0010750119445775,3.2331527715840602
3.000105099223221,3.236120927495172
2.999135427414116,3.238958662817022
2.9981659964275145,3.241537362933604
2.997196806173711,3.244122000897126
2.9962278565630522,3.246712577936308
2.9952591475059203,3.249309095280355
2.9942906789127464,3.251911554158915
2.993322450694007,3.2545199558021016
2.9923544627602197,3.257134301440497
2.991386715021951,3.2597545923051237
2.990419207389807,3.2624604499886614
2.98945193977444,3.2651735047237307
2.9884849120865504,3.267893758004836
2.987518124236873,3.270621211327048
2.986551576136202,3.2733558661859643
2.9855852676953596,3.276097724077759
2.984619198825223,3.278846786499149
2.9836533694367118,3.2816030549473987
2.9826877794407842,3.2843665309203405
2.981722428748451,3.287137215916337
2.9807573172707604,3.2899957585371995
2.9797924449188073,3.292862867314228
2.978827811603732,3.2957385440318743
2.9778634172367138,3.2986227904752594
2.9768992617289833,3.3015156084301274
2.9759353449918087,3.304416999682905
2.9749716669365056,3.3073269660206517
2.9740082274744326,3.3102455092310836
2.9730450265169894,3.313172631102581
2.9720820639756282,3.3161083334241517
2.971119339761835,3.3191506201838497
2.970156853787143,3.3222035130309786
2.9691946059631333,3.3252670141817537
2.968232596201423,3.3283411258532016
2.9672708244136823,3.3314258502631326
2.966309290511615,3.3345211896301765
2.9653479944069776,3.3376271461737526
2.9643869360115658,3.3407437221140817
2.963426115237216,3.343870919672201
2.9624655319958166,3.347008741069921
2.961505186199291,3.350240897511856
2.96054507775961,3.3534849810176595
2.9595852065887907,3.356629993394994
2.9586255725988853,3.359449706501571
2.9576661757019997,3.3622749178415265
2.956707015810277,3.3651056285563548
2.9557480928359032,3.367941839787967
2.954789406691112,3.3707835526786987
2.953830957288173,3.3736307683713305
2.9528727445394116,3.3764834880090464
2.9519147683571823,3.379446857092153
2.9509570286538933,3.3824169590694146
2.9499995253419913,3.3853937953439046
2.9490422583339653,3.388377367319228
2.9480852275423524,3.3913676763994856
2.947128432879728,3.394364723989317
2.946171874258712,3.397368511493869
2.945215551591971,3.4003790403188083
2.9442594647922053,3.40339631187033
2.9433036137721706,3.4064203275551255
2.9423479984446574,3.4095571959499207
2.9413926187224995,3.412702473478627
2.9404374745185793,3.415856161900332
2.9394825657458132,3.4190182629747774
2.938527892317172,3.4221887784623184
2.937573454145657,3.425367710123978
2.9366192511443217,3.4285550597214023
2.9356652832262595,3.4317508290168806
2.9347115503046033,3.4349550197733545
2.933758052292535,3.4381676337543836
2.9328047891032747,3.441498104090244
2.931851760650086,3.444838936030572
2.9308989668462773,3.448190131749727
2.929946407605196,3.4515516934228647
2.9289940828402368,3.4549236232258957
2.9280419924648324,3.45830592333554
2.927090136392461,3.4616985959292847
2.926138514536645,3.4651016431853976
2.9251871268109424,3.4685150672829446
2.9242359731289627,3.471938870401745
2.92328505340435,3.4754875854782195
2.9223343675507962,3.479048571063329
2.921383915482035,3.4826218297385143
2.9204336971118376,3.4860202655996875
2.9194837123540256,3.489129837429032
2.9185339611224563,3.492243848219721
2.917584443331033,3.4953622988937485
2.9166351588936994,3.498485190373464
2.9156861077244414,3.501612523581581
2.9147372897372894,3.5047442994411404
2.9137887048463145,3.508007239769917
2.912840352965629,3.5112762984768975
2.9118922340093905,3.5145514768407455
2.9109443478917933,3.517832776140618
2.9099966945270817,3.5211201976561153
2.909049273829534,3.5244137426673436
2.908102085713476,3.527713412454863
2.9071551300932748,3.5310192082997087
2.906208406883336,3.534331131483407
2.905261915998113,3.5376491832879298
2.904315657352094,3.541101751239015
2.9033696308598174,3.54456218991671
2.9024238364358568,3.5480305009733213
2.901478273994829,3.551506686061771
2.900532943451399,3.5549907468355504
2.899587844720262,3.5584826849487863
2.898642977716166,3.5619825020561833
2.8976983423538965,3.565490199813052
2.8967539385482755,3.5690057798753165
2.895809766214178,3.5725292438994787
2.894865825266511,3.576197325481047
2.893922115620229,3.579875340414091
2.8929786371903243,3.5835632907913344
2.8920353898918316,3.587261178706265
2.891092373639833,3.5909690062530912
2.890149588349441,3.594686775526805
2.8892070339358207,3.5984144886231255
2.8882647103141723,3.6021521476385265
2.8873226173997373,3.6058997546702454
2.886380755107806,3.6096573118162416
2.8854391233536996,3.6135745313636107
2.8844977220527883,3.61750422697318
2.8835565511204813,3.6214464012811907
2.8826156104722283,3.625401056924832
2.8816749000235244,3.6289700277595176
2.8807344196898987,3.632417085334997
2.8797941693869293,3.635867288654308
2.8788541490302317,3.639320638367924
2.8779143585354605,3.6427771351265914
2.876974797818319,3.646236779581288
2.8760354667945425,3.6498511924637906
2.8750963653799144,3.6534707306818253
2.8741574934902574,3.6570953953077345
2.8732188510414307,3.6607251874142768
2.8722804379493443,3.6643601080745833
2.8713422541299405,3.66800015836222
2.870404299499206,3.6716453393511355
2.8694665739731695,3.6752956521156874
2.8685290774678975,3.678951097730648
2.867591809899503,3.6826116772711646
2.866654771184132,3.686440192103513
2.865717961237981,3.6902755562554366
2.8647813799772797,3.6941177711683024
2.8638450273183,3.6979668382840223
2.8629089031773596,3.7018227590450046
2.861973007470811,3.7056855348942146
2.8610373401150517,3.709555167275132
2.8601019010265167,3.713431657631755
2.859166690121684,3.717315007408637
2.8582317073170733,3.7212052180508204
2.857296952529241,3.725272810170161
2.8563624256747886,3.7293497009628873
2.8554281266703554,3.7334358923949718
2.8544940554326215,3.737531386433108
2.8535602118783108,3.7416361850446624
2.852626595924183,3.7457502901977384
2.851693207487042,3.7498737038611196
2.850760046483731,3.7540064280043035
2.8498271128311314,3.758148464597498
2.848894406446173,3.7622998156115894
2.847961927245815,3.766645472050617
2.8470296751470645,3.771003392319698
2.8460976500669677,3.775373579020768
2.845165851922608,3.7797560347567063
2.844234280631116,3.783944330652866
2.8433029361096542,3.787776554624534
2.8423718182754323,3.791610298955306
2.8414409270456975,3.7954455639504023
2.8405102623377343,3.799282349915205
2.8395798240688754,3.80312065715521
2.8386496121564844,3.8071536565837945
2.8377196265179725,3.8111898833352313
2.8367898670707867,3.815229338080022
2.8358603337324144,3.819272021488961
2.834931026420388,3.8233179342330743
2.834001945052273,3.827367076983688
2.83307308954568,3.831419450412381
2.8321444598182572,3.835475055191
2.8312160557876918,3.8395338919916764
2.830287877371717,3.84359596148678
2.8293599244880987,3.847866684596981
2.8284321970546458,3.8521435165100324
2.8275046949892095,3.8564264585143153
2.8265774182096743,3.86071551189871
2.8256503666339734,3.865010677952537
2.824723540180072,3.8693119579656243
2.8237969387659807,3.873619353228261
2.8228705623097468,3.8779328650312066
2.8219444107294565,3.88225249466572
2.8210184839432415,3.8865782434234992
2.8200927818692656,3.8911181835910567
2.8191673044257364,3.895666494039502
2.8182420515309032,3.900223176543696
2.817317023103048,3.904788232879157
2.8163922190605026,3.9093616648220086
2.815467639321629,3.9139434741490398
2.814543283804833,3.9185336626376674
2.8136191524285614,3.923132232065935
2.812695245111294,3.927739184212554
2.8117715617715624,3.9323545208568293
2.8108481023279235,3.9372127880082513
2.809924866698982,3.9420827724205556
2.809001854803382,3.9469644765889846
2.8080790665598023,3.95185790300968
2.807156501886969,3.956640141119241
2.806234160703638,3.9609324883251307
2.8053120429286107,3.965223878433969
2.8043901484807274,3.9695143112197604
2.8034684772788654,3.973803786456499
2.802547029241945,3.978092303918113
2.8016258042889195,3.9826199213236015
2.8007048023387884,3.987149030575154
2.7997840233105884,3.99167963197266
2.798863467123389,3.996211725816183
2.79794313369631,4.000745312405886
2.797023022948501,4.0052803920421285
2.7961031347991545,4.009816965025387
2.795183469167504,4.014355031656295
2.7942640259728173,4.018894592235643
2.7933448051344056,4.023435647064345
2.792425806571617,4.028233582311095
2.7915070302038383,4.0330353419114
2.790588475950498,4.037840926667306
2.7896701437310565,4.042650337381196
2.7887520334650246,4.047463574855724
2.7878341450719413,4.05228063989391
2.786916478471389,4.057101533299051
2.785999033582992,4.0619262558747735
2.7850818103264046,4.066754808425029
2.7841648086213304,4.07158719175405
2.783248028387504,4.0766954285351416
2.7823314695447023,4.081810882937144
2.7814151320127425,4.086933556493614
2.7804990157114733,4.092063450738688
2.7795831205607913,4.097200567207018
2.778667446480626,4.102344907433858
2.777751993390946,4.107496472954991
2.776836761211762,4.112655265306756
2.775921749863117,4.11782128602608
2.775006959265102,4.122994536650397
2.774092389337836,4.128460226941392
2.773178040001484,4.133936796515668
2.772263911176247,4.139424247697722
2.7713500027823623,4.144922582812882
2.7704363147401123,4.150254232234192
2.769522846969809,4.155092534647378
2.7686095993918096,4.1599269380485095
2.7676965719265074,4.164757441575721
2.7667837644943316,4.169584044366938
2.7658711770157556,4.174406745559814
2.764958809411285,4.179532601262493
2.764046661601468,4.184656956971362
2.763134733506888,4.189779812341584
2.7622230250481685,4.1949011670282825
2.761311536145973,4.200021020686486
2.7604002667209984,4.205139372971199
2.759489216693983,4.2102562235373435
2.7585783859857047,4.215371572039779
2.757667774516973,4.220485418133332
2.756757382208646,4.225597761472723
2.755847208981609,4.231030797500183
2.754937254756793,4.236465151071001
2.7540275194551636,4.241900822448615
2.7531180029977227,4.247337811896625
2.752208705305519,4.252776119678731
2.7512996262996263,4.2582157460588155
2.7503907659011664,4.263656691300875
2.7494821240312945,4.26909895566905
2.7485737006112045,4.274542539427643
2.7476654955621305,4.279987442841057
2.7467575088053393,4.285775189272633
2.745849740262141,4.291567868224114
2.7449421898538806,4.297365480740828
2.74403485750194,4.303168027868529
2.743127743127743,4.308975510653325
2.7422208466527462,4.314787930141764
2.7413141679984476,4.320605287380768
2.740407707086382,4.326427583417652
2.7395014638381188,4.332254819300164
2.7385954381752704,4.338086996076395
2.737689630019483,4.3442901745954545
2.736784039292441,4.3505027387270925
2.735878665915868,4.356724690481485
2.7349735098115215,4.362956031869547
2.7340685709012043,4.3687883605510915
2.733163849106748,4.374291056676744
2.7322593443500236,4.3797855098833525
2.7313550565529465,4.385271718364599
2.730450985637458,4.39074968031366
2.729547131525549,4.396219393923141
2.728643494139238,4.402070948812122
2.727740073400586,4.407916901368414
2.7268368692316916,4.413757250356694
2.725933881554686,4.419591994541329
2.7250311102917455,4.425421132686288
2.7241285553650756,4.4312446635552485
2.723226216696924,4.437062585911516
2.7223240942095766,4.442874898518047
2.7214221878253495,4.448681600137492
2.7205204974666053,4.4544826895321
2.719619023055737,4.469443244821294
2.7187177645151777,4.48363875436618
2.717816721767399,4.497069052341019
2.7169158947349032,4.509733972865952
2.716015283340238,4.521633350006846
2.7151148875059836,4.532767017775467
2.714214707154757,4.543134810129362
2.713314742209215,4.55273656097189
2.7124149925920467,4.56157210415227
2.711515458225985,4.569641273465479
2.7106161390337924,4.550501103275298
2.709717034938274,4.534754496685511
2.7088181458622698,4.522402189865687
2.707919471728653,4.5134449192256545
2.7070210124603435,4.507883421415651
2.706122767980286,4.505718433326169
2.7052247382114714,4.5069506920880515
2.7043269230769234,4.511580935072453
2.703429322499701,4.519609899890878
2.7025319364029046,4.531038324395095
2.701634764709666,4.55982929849531
2.7007378073431583,4.582799371392286
2.69984106422659,4.599947279058877
2.6989445352832018,4.6110988145482175
2.6980482204362803,4.617425711712092
2.6971521196091395,4.623738463821896
2.6962562327251356,4.630037067781157
2.6953605597076598,4.636321520492461
2.6944651004801377,4.642591818857494
2.6935698549660363,4.648847959776947
2.692674823088854,4.655587352240177
2.6917800047721308,4.662315293543002
2.690885399939438,4.669031781172943
2.689991008514385,4.675736812616808
2.689096830420623,4.682430385360618
2.68820286558183,4.689112496889686
2.687309113921729,4.695783144688557
2.6864155753640735,4.702442326241028
2.6855222498326556,4.709090039030183
2.684629137251307,4.715726280538307
2.6837362375438882,4.722879261142279
2.682843550634303,4.730024822913635
2.6819510764464902,4.7371629642153
2.6810588149044188,4.744293683409775
2.680166765932103,4.7514169788590435
2.6792749294535856,4.758532848924683
2.6783833053929516,4.765641291967786
2.6774918936743184,4.772742306348982
2.6766006942218383,4.779835890428466
2.675709706959707,4.786922042565931
2.6748189318121467,4.794560069201904
2.673928368703422,4.802195578681443
2.673038017557833,4.809828570434029
2.6721478782997106,4.8174590438890705
2.67125795085343,4.825086998475794
2.6703682351433953,4.832712433623379
2.6694787310940518,4.840335348760855
2.668589438629877,4.847955743317137
2.6677003576753835,4.855573616721062
2.6668114881551275,4.863188968401295
2.6659228299936895,4.871408580163434
2.665034383115695,4.879631918539755
2.6641461474458032,4.887858984321056
2.6632581229087045,4.895373605313739
2.6623703094291336,4.9027091239536364
2.661482706931851,4.91002212097041
2.6605953153416615,4.917312591427881
2.6597081345834024,4.92458053038837
2.6588211645819437,4.931825932912713
2.6579344052621963,4.939048794060191
2.657047856549103,4.946891066876482
2.656161518367645,4.954714032614326
2.6552753906428372,4.962517687036451
2.6543894732997293,4.970302025904324
2.6535037662634102,4.978067044978069
2.652618269459001,4.985812740016594
2.6517329828116587,4.993539106777492
2.650847906246578,5.001246141017068
2.649963039688985,5.008933838490387
2.6490783830641482,5.0166021949511705
2.648193936297364,5.024936702445256
2.6473096993139684,5.033256244654343
2.646425672039333,5.0415608182859675
2.6455418543988607,5.0498504200467345
2.6446582463179977,5.058125046642207
2.6437748477222156,5.066384694777038
2.6428916585370303,5.074629361154869
2.6420086786879877,5.082859042478372
2.641125908100667,5.091073735449276
2.6402433467006934,5.099273436768273
2.6393609944137135,5.1081871252660465
2.638478851165418,5.117091737251484
2.637596916881532,5.12598727071708
2.6367151914878106,5.1348737236548185
2.6358336749100517,5.143751094056043
2.634952367074081,5.15261937991161
2.6340712679057647,5.1614785792117805
2.6331903773310033,5.170328689946249
2.6323096952757266,5.179169710104196
2.631429221665908,5.18800163767417
2.63054895642755,5.197616978256796
2.629668899486694,5.207230871217029
2.6287890507694134,5.216098259597467
2.627909410201816,5.224729861461279
2.6270299777100483,5.23332724029138
2.6261507532202897,5.241890388571327
2.625271736658753,5.250419298782329
2.62439292795169,5.258913963403287
2.6235143270253802,5.267374374910851
2.6226359338061473,5.275800525779277
2.621757748220341,5.285033927333416
2.620879770194353,5.294236644535914
2.620001999654606,5.303408670640812
2.619124436527555,5.312549998900147
2.618247080739698,5.321660622563822
2.6173699322175583,5.330740534879768
2.616492990887699,5.33978972909381
2.6156162566767196,5.348808198449735
2.614739729511248,5.357795936189297
2.613863409317955,5.36675293555214
2.612987296023537,5.376575273190277
2.6121113895547317,5.386371967711137
2.6112356898383107,5.3961430134683095
2.610360196801074,5.405888404813734
2.6094849103698667,5.415608136097576
2.608609830471558,5.425302201668375
2.607734957033057,5.43497059587293
2.60686028998131,5.444613313056349
2.6059858292432883,5.454230347562076
2.605111574746009,5.463821693731786
2.6042375264165147,5.4743507495467885
2.603363684181887,5.484861048444462
2.602490047969242,5.495352586284989
2.6016166177057265,5.505825358927386
2.6007433933185258,5.516279362229383
2.5998703747348575,5.526714592047559
2.598997561881973,5.53713104423724
2.5981249546871603,5.547528714652545
2.5972525530777384,5.557907599146404
2.596380356981064,5.56826769357047
2.595508366324525,5.579659535224529
2.594636581035544,5.590041704072982
2.5937650010415827,5.600343834683624
2.5928936262701265,5.610595257523459
2.592022456648708,5.620795961427138
2.5911514921048813,5.630945935225965
2.5902807325662454,5.641045167747783
2.5894101779604255,5.651093647817009
2.588539828215084,5.661091364254693
2.587669683257919,5.671038305878385
2.5867997430166585,5.6820501567830375
2.5859300074190688,5.693014978563205
2.5850604763929477,5.703932760854608
2.5841911498661254,5.714803493289858
2.583322027766472,5.725627165498315
2.5824531100218846,5.7364037671062755
2.5815843965602987,5.747133287736822
2.5807158873096814,5.757815717009876
2.579847582198034,5.768451044542258
2.5789794811533944,5.779039259947531
2.578111584103829,5.79077451576977
2.577243890977443,5.8024685404884115
2.5763764017023743,5.814121325006256
2.5755091162067902,5.825732860223394
2.574642034418899,5.837303137037086
2.5737751562669366,5.848832146341923
2.572908481679175,5.860319879029694
2.5720420105839223,5.871766325989446
2.571175742909514,5.883171478107518
2.570309678584327,5.8945353262674205
2.569443817536764,5.907146314549924
2.5685781596952677,5.919724285356258
2.5677127049883124,5.932269231390743
2.566847453344402,5.944781145355601
2.565982404692082,5.957260019950761
2.5651175589599235,5.969705847874093
2.564252916076535,5.982118621821214
2.5633884759705587,5.994498334485589
2.5625242385706675,6.006844978558541
2.5616602038055727,6.0187479576467755
2.5607963716040145,6.03131882415143
2.559932741894767,6.043815103753473
2.5590693146066403,6.056236779985858
2.5582060896684746,6.0685838363765745
2.5573430670091475,6.080856256448469
2.556480246557566,6.093054023719473
2.555617628242672,6.105177121702418
2.5547552119934416,6.117225533905123
2.5538929977388807,6.129199243830403
2.5530309854080353,6.141098234975972
2.552169174929976,6.154426621678823
2.5513075662338127,6.167684092028941
2.550446159248688,6.1808706303552
2.5495849539037736,6.193986220981756
2.5487239501282803,6.207030848227898
2.5478631478514466,6.220004496408251
2.5470025470025472,6.23290714983262
2.5461421475108894,6.245738792806035
2.545281949305811,6.258499409628835
2.544421952316689,6.2711889845964714
2.5435621564729267,6.2854231699004295
2.542702561703965,6.299592761233029
2.5418431679392746,6.313697744306238
2.5409839751083605,6.3277381048277705
2.540124983140764,6.341713828500916
2.5392661919660515,6.355624901024754
2.53840760151383,6.369471308093975
2.5375492117137366,6.383253035398958
2.536691022495438,6.3969700686258175
2.535833033788641,6.410622393456246
2.5349752455230785,6.42596927853229
2.5341176576285194,6.4412620828132106
2.533260270034766,6.4565007943229356
2.5324030826716477,6.471685401081873
2.5315460954690376,6.486815891106743
2.530689308356831,6.501892252410773
2.5298327212649614,6.51691447300355
2.5289763341233935,6.531881661500074
2.5281201468621233,6.545622902638679
2.5272641594111844,6.559253834799691
2.5264083717006365,6.5746980727264095
2.525552783660576,6.590032473525979
2.5246973952211325,6.605257012877561
2.5238422063124646,6.620371666452995
2.5229872168647676,6.635376409916604
2.5221324268082657,6.650271218925438
2.5212778360732186,6.665056069129076
2.5204234445899174,6.6797309361697135
2.519569252288683,6.694295795682212
2.5187152590998747,6.708750623293926
2.5178614649538784,6.72515926102856
2.5170078697811156,6.741461236961468
2.516154473512042,6.757656527454766
2.5153012760771376,6.773745108863487
2.5144482774069257,6.789726957535375
2.513595477431955,6.80560204981114
2.5127428760828083,6.821370362024263
2.511890473290101,6.8370318705010575
2.511038268984479,6.852586551560755
2.5101862630966245,6.868034381515299
2.509334455557247,6.885609886980889
2.5084828462970923,6.903085729496669
2.507631435246936,6.920461886956373
2.5067802223375875,6.937738337247163
2.505929207499888,6.954915058249393
2.505078390664709,6.9719920278368805
2.504227771762958,6.988969223876711
2.5033773507255717,7.005846624229303
2.5025271274835177,7.022624206748483
2.5016771019678,7.039301949281282
2.5008272741094504,7.058333387512945
2.499977643839536,7.077278258417335
2.4991282110891557,7.096136542774736
2.4982789757894355,7.114908221359757
2.497429937871542,7.133593274941119
2.4965810972666658,7.152191684281923
2.495732453906033,7.169683556485617
2.494884007720904,7.186826312052278
2.4940357586425645,7.203807719576063
2.4931877066023413,7.220627743232065
2.492339851531583,7.239970807730755
2.4914921933616774,7.25915049841964
2.4906447320240432,7.278166779015607
2.4897974674501255,7.297019613224647
2.4889503995714097,7.3157089647416385
2.4881035283194053,7.334234797250642
2.4872568536256594,7.352597074424649
2.486410375421747,7.370795759925698
2.485564093639276,7.388830817404937
2.4847180082098883,7.406702210502388
2.4838721190652517,7.4273097183448575
2.4830264261370725,7.4477556451854205
2.4821809293570865,7.468039955110195
2.4813356286570563,7.488162612194564
2.480490523968785,7.508123580502939
2.479645615224099,7.527922824089059
2.4788009023548607,7.547560306995748
2.4779563852929645,7.567035993255013
2.4771120639703317,7.586349846888121
2.476267938318924,7.605501831905366
2.4754240082707235,7.627659974362496
2.4745802737577525,7.649664123943585
2.4737367347120625,7.671514246393388
2.4728933910657327,7.693210307446476
2.4720502427508797,7.714752272826958
2.4712072896996466,7.736140108248838
2.4703645318442127,7.757373779415732
2.4695219691167827,7.778453252020999
2.468679601449598,7.799378491747785
2.4678374287749287,7.820149464268794
2.466995451025077,7.8442773713094285
2.4661536681323764,7.868268215258334
2.465312080029192,7.892121965600481
2.464470686647919,7.915838591811821
2.463629487920986,7.9383393290704705
2.46278848378085,7.960477749639039
2.461947674160002,7.982376178590301
2.461107058990964,8.004034562486716
2.460266638206283,8.025452847874773
2.459426411738551,8.046630981284709
2.4585863795203755,8.071415549316209
2.4577465414844055,8.095953066120964
2.456906897563318,8.120243476668621
2.4560674476898177,8.144286725912421
2.4552281917966496,8.168082758788866
2.4543891298165788,8.191631520218122
2.4535502616824085,8.214932955103702
2.452711587326972,8.237987008332599
2.4518731066831303,8.260793624775363
2.451034819683781,8.283352749285823
2.4501967262618454,8.309857914241933
2.449358826350283,8.336114241917134
2.44852111988208,8.362121676840523
2.4476836067902545,8.387880163524688
2.446846287007857,8.41338964646539
2.446009160467965,8.438650070141971
2.4451722271036913,8.46366137901706
2.444335486848178,8.488423517536647
2.443498939634595,8.51293643013022
2.4426625853961497,8.537200061210454
2.4418264240660736,8.565841659786905
2.4409904555776323,8.594242292290307
2.4401546798641234,8.62240190496291
2.43931909685887,8.650320444031014
2.438483706495234,8.677997855704689
2.4376485087065998,8.705434086178137
2.4368135034263876,8.732629081629419
2.4359786905880485,8.759582788220532
2.435144070125058,8.786295152097539
2.4343096419709327,8.812766119390266
2.43347540605921,8.844191112184324
2.4326413623234635,8.875234060439821
2.431807510697296,8.90511215688428
2.4309738511143393,8.934624312989463
2.4301403835082587,8.963770447050209
2.4293071078127495,8.992550477337149
2.4284740239615337,9.020964322096352
2.4276411318883695,9.049011899549454
2.426808431527041,9.076693127893797
2.425975922811366,9.104007925302056
2.42514360567519,9.136653403827536
2.4243114800523906,9.168915428491129
2.423479545876878,9.20079391362643
2.4226478030825844,9.232288773541603
2.421816251603486,9.263399922518976
2.4209848913735756,9.294127274815585
2.420153722326885,9.32447074466274
2.419322744397475,9.354430246266164
2.4184919575194317,9.384005693806184
2.4176613616268785,9.413197001437265
2.416830956653966,9.448280687456633
2.4160007425348726,9.48297194871537
2.4151707192038114,9.517270697477697
2.4143408865950216,9.55117684598192
2.4135112446427778,9.584690306439931
2.4126817932813798,9.617810991037764
2.411852532445159,9.650538811935196
2.411023462068479,9.682873681265905
2.4101945820857282,9.714815511137571
2.409365892431335,9.746364213631509
2.4085373930397465,9.784532759893214
2.407709083845447,9.822316069931826
2.4068809647829505,9.85971405755516
2.4060530357867966,9.896726636545619
2.4052252967915617,9.933353720659737
2.404397747731846,9.969595223628756
2.403570388542282,10.005451059158194
2.4027432191575353,10.040921140927981
2.4019162395122935,10.076005382592639
2.401089449541284,10.110277524592078
2.400262849179258,10.151750417534627
2.3994364383609965,10.192646136019272
2.3986102170213144,10.232964550818835
2.3977841850950505,10.272705532667992
2.3969583425170815,10.311868952262651
2.396132689222306,10.350454680260691
2.395307225145657,10.388462587281369
2.3944819502220973,10.425892543905578
2.393656864386615,10.46274442067596
2.3928319675742356,10.499018088096493
2.3920072597200077,10.543499329043474
2.391182740759012,10.587364407751743
2.3903584106263605,10.630613186164723
2.38953426925719,10.673245526185095
2.3887103165866757,10.715261289674281
2.3878865525500137,10.756660338453111
2.387062977082434,10.797442534301315
2.3862395901191964,10.837607738957683
2.3854163915955877,10.87715581412028
2.3845933814469285,10.916086621445912
2.3837705596085645,10.964207642682423
2.382947926015874,11.011687955229213
2.3821254806042638,11.058527415426541
2.3813032233091698,11.10472587957242
2.3804811540660595,11.150283203922028
2.3796592728104278,11.195199244688416
2.378837579477798,11.239473858041974
2.378016074003728,11.283106900110601
2.377194756323799,11.32609822697992
2.3763736263736264,11.368447694692755
2.3755526840888517,11.421299350961268
2.3747319294051468,11.473515716296117
2.373911362258215,11.525096648151306
2.3730909825837854,11.576042003939028
2.3722707903176214,11.626351641029101
2.371450785395509,11.676025416749685
2.3706309677532693,11.725107767050911
2.3698113373267526,11.773498544382134
2.3689918940518315,11.821027681907136
2.368172637864419,11.867694986193516
2.367353568700447,11.926222500053376
2.366534686495882,11.983797109410173
2.3657159911867205,12.040418600296938
2.3648974827089835,12.096086758683871
2.364079160998728,12.150801370477586
2.3632610259920326,12.20456222152203
2.3624430776250094,12.257369097597772
2.3616253158338014,12.309221784422288
2.360807740554575,12.360120067650179
2.3599903517235328,12.410063732872475
2.3591731492769004,12.473315474649052
2.3583561331509344,12.535529489982787
2.3575393032819236,12.596705545696015
2.3567226596061785,12.656843408542748
2.3559062020600487,12.71594284520787
2.3550899305799033,12.774003622308129
2.354273845102146,12.831025506391347
2.353457945563209,12.887008263936785
2.3526422318995497,12.941951661355262
2.3518267040476615,12.995855464988574
2.351011361944057,13.064913254680762
2.350196205525287,13.13287539399664
2.3493812347279284,13.199741636571417
2.3485664494885796,13.265511735968257
2.3477518497438816,13.330185445677518
2.346937435430493,13.39376251911768
2.346123206485105,13.456242709634694
2.3453091628444382,13.51762577050209
2.3444953044452412,13.577911454921416
2.3436816312242934,13.637099516021426
2.3428681431183986,13.714024577612385
2.3420548400643937,13.789860381294046
2.3412417219991437,13.864606681972067
2.3404287888595365,13.93867085948391
2.3396160405824986,14.012896481032788
2.3388034771049777,14.085650082275519
2.3379910983639527,14.156931331888467
2.3371789042964313,14.226739898450994
2.3363668948394483,14.295075450445555
2.3355550699300704,14.361937656257048
2.3347434295053877,14.448991342898998
2.333931973502525,14.534373971207128
2.3331207018586326,14.618085164899538
2.332309614510886,14.700124547584494
2.3314987113964967,14.780491742759464
2.3306879924526984,14.859186373812342
2.329877457616756,14.936208064020501
2.3290671068259625,15.011556436551132
2.3282569400176385,15.085231114461626
2.327446957129137,15.157231720698526
2.326637158097832,15.252298029737947
2.3258275428611337,15.345503775354356
2.3250181113564756,15.436848538306212
2.3242088635213203,15.52633189922982
2.3233997992931634,15.613953438638395
2.3225909186095213,15.699712736923312
2.321782221407944,15.783609374353052
2.3209737076260097,15.865642931073676
2.3201653772013215,15.945812987109033
2.3193572300715157,16.02411912236
2.3185492661742515,16.129299807264143
2.3177414854472214,16.23249236634798
2.316933887828142,16.333696351324175
2.3161264732547586,16.43291131377519
2.315319241664851,16.530136805152072
2.314512192996218,16.625372376776024
2.3137053271866908,16.718617579837172
2.312898644174132,16.809871965394947
2.3120921438964244,16.899135084378585
2.311285826291489,16.986406487586034
2.310479691297265,17.108140429175442
2.309673738851728,17.231428626539955
2.308867968892876,17.352002226192226
2.3080623813587358,17.469860615559913
2.307256976187367,17.585003181891256
2.3064517533168503,17.697429312257192
2.305646712685301,17.807138393549742
2.304841854230857,17.91412981248258
2.3040371778916855,18.018402955591544
2.3032326836059873,18.119957209233302
2.302428371311982,18.25884154160748
2.301624240947923,18.394546920407556
2.3008202924520917,18.527072627836507
2.300016525762793,18.656417945889345
2.299212940818368,18.78258215635147
2.298409537557175,18.905564540800597
2.2976063159176077,19.025364380605392
2.2968032758380863,19.141980956925828
2.296000417257056,19.255413550713875
2.2951977401129944,19.36566144271192
2.294395244344403,19.51956638714583
2.293592929889812,19.669852877026006
2.2927907966877807,19.816520094773523
2.291988844676895,19.959567222573064
2.29118707379577,20.098993442371047
2.2903854839830444,20.234797935877975
2.2895840751773906,20.36697988456663
2.288782847317506,20.49553846967281
2.287981800342111,20.62047287219577
2.2871809341899634,20.741782272896643
2.28638024879984,20.915706200888067
2.285579744110549,21.085772833959943
2.284779420060928,21.251981300003422
2.2839792765898355,21.414330726657994
2.283179313636167,21.572820241309742
2.282379531138836,21.727448971093754
2.2815799290367913,21.878216042892202
2.2807805072690064,22.033897872274185
2.279981265774478,22.190666570644353
2.2791822044922387,22.342923575458848
2.278383323361341,22.559983719821368
2.2775846223208713,22.771484014486617
2.2767861013099377,22.977423201513393
2.275987760267679,23.177800022597786
2.2751895991332614,23.372613219070786
2.2743916178458767,23.561861531901304
2.273593816344745,23.74554370169395
2.2727961945691173,23.923658468689613
2.2719987524582628,24.096204572766613
2.27120148995149,24.26318075343817
2.2704044069881255,24.507117649378603
2.2696075035075256,24.744327747949146
2.2688107794490775,24.974809526182913
2.2680142347521897,25.198561460674902
2.2672178693563048,25.41558202757914
2.2664216832008863,25.62586970261216
2.265625676225428,25.82942296105028
2.264829848369453,26.02624027773061
2.2640341995725053,26.21632012705187
2.2632387297741627,26.399660982972197
2.2624434389140267,26.675783402458006
2.261648326931727,26.944201380636727
2.2608533937669217,27.204913172082307
2.2600586393592907,27.457917030867723
2.2592640636485495,27.703211210561598
2.258469666574433,27.940793964232405
2.2576754480767067,28.170663544445247
2.2568814080951647,28.39281820326324
2.2560875465696224,28.607256192248023
2.2552938634399307,28.81397576245744
2.25450035864596,29.139195762998536
2.2537070321276116,29.456718104187686
2.2529138838248133,29.766541041077033
2.252120913677517,30.072616235257787
2.2513281216257077,30.398641418236927
2.2505355076093907,30.714539705742077
2.249743071568602,31.020308801414675
2.2489508134434053,31.31594640823722
2.248158733173886,31.60145022853407
2.247366830700164,31.876817963968445
2.2465751059623797,32.300448628515824
2.245783558900704,32.71110662698487
2.244992189455334,33.10878901653397
2.2442009975664896,33.49349285347951
2.243409983174425,33.86521519329067
2.242619146219415,34.223953090596
2.2418284866417646,34.56970359917808
2.2410380043818035,34.90246377197589
2.2402476993798883,35.222230661085824
2.239457571576406,35.52900131775766
2.238667620911764,36.01487291728223
2.2378778473264007,36.48515174858666
2.237088250760783,36.93983427224205
2.2362988311553975,37.378916947808825
2.2355095884507645,37.802396233831125
2.2347205225874283,38.210268587843885
2.233931633505958,38.602530466367256
2.233142921146954,38.97917832490893
2.232354385451036,39.34020861796532
2.2315660263588595,39.685617799017486
2.230777843811099,40.260859240255584
2.229989837748458,40.81896131243389
2.229202008111669,41.35992012270139
2.2284143548414868,41.88373177709837
2.2276268778786967,42.39039238055014
2.2268395771641067,42.87989803687475
2.226052452638555,43.35224484877729
2.2252655042429046,43.80742891785166
2.224478731918042,44.24544634458278
2.223692135604888,44.66629322834099
2.222905715244379,45.44928809416707
2.2221194707774887,46.22081899196213
2.221333402145211,46.967122872633034
2.2205475092885645,47.688194002143774
2.2197617921486006,48.384026644818505
2.2189762506663913,49.05461506335244
2.2181908847830387,49.69995351880382
2.2174056944396687,50.320036270596546
2.216620679577434,50.91485757652296
2.2158358401375167,51.48441169273668
2.215051176061119,52.396069442753635
2.2142666872894754,53.27922853206519
2.2134823737638443,54.13388247951307
2.212698235425507,54.96002480209972
2.2119142722157794,55.757649014977716
2.2111304840759956,56.526748631463306
2.210346870947518,57.26731716302585
2.209563432771738,57.979348119292005
2.2087801694900695,58.6628350080481
2.2079970810439558,59.3177713352325
2.207214167374864,60.675148144610986
2.2064314284242865,61.9656202387317
2.205648864133747,63.18917239158428
2.2048664744447866,64.34578937283818
2.2040842592989836,65.43545594782711
2.2033022186379316,66.4581568775683
2.2025203524032557,67.41387691874758
2.2017386605366096,68.30260082372548
2.200957142979665,69.12431334054027
2.200175799674128,69.87899921289743
2.1993946305617245,71.18610722137328
2.19861363558421,72.26927497273698
2.197832814683367,73.12845146930752
2.1970521678009973,73.76358569893777
2.1962716948789374,74.17462663500405
2.1954913958590425,74.36152323641846
2.1947112706831993,75.07241892660744
2.1939313192933154,76.01369806464947
2.1931515416313276,76.9317611988898
2.192371937639198,77.82660304164885
2.191592507258914,80.87721294430776
2.190813250432489,83.80626652832972
2.1900341671019627,86.61373609560813
2.189255257209397,89.2995939402093
2.1884765206968884,91.86381234833816
2.1876979575065487,94.30636359838003
2.186919567580522,96.6272199608689
2.1861413508609777,98.82635369849928
2.185363307290106,100.9037370661349
2.1845854368101314,102.85934231078363
2.1838077393632953,110.53814844158062
2.1830302148918697,117.38776462934523
2.182252863338152,123.40800180956963
2.181475684644463,128.5986708643327
2.1806986787531533,132.9595826222311
2.1799218456065947,136.49054785846425
2.179145185147186,139.1913772947696
2.1783686973173535,141.06188159944924
2.177592382059545,142.10187138737385
2.1768162393162394,142.31115721996474
2.176040269029937,141.4077689849341
2.175264471143165,140.97714209103623
2.174488845598476,141.019384413485
2.1737133923384473,141.5346038579825
2.1729381113056854,142.5229083607131
2.1721630024428156,143.98440588834816
2.171388065692495,145.91920443804162
2.1706133009974042,148.32741203742683
2.1698387083002464,151.2091367446349
2.1690642875437556,154.56448664826007
2.1682900386706843,188.60359379456014
2.1675159616238173,227.15260930690948
2.1667420563459627,262.39217624512673
2.165968322779948,293.8006601758061
2.165194760868638,322.38268599646295
2.164421370554911,348.1376083658108
2.163648151781677,371.0647817609146
2.1628751044918713,391.1635604773486
2.162102228628451,408.43329862925276
2.161329524134402,422.87335014912674
2.160556990952734,379.7806154366881
2.1597846290264817,341.0015067438354
2.159012438298707,306.537009434978
2.1582404187124924,276.38810915134786
2.1574685702109524,250.55579181137847
2.1566968927372203,229.04104361023664
2.155925386234459,211.84485102017524
2.155154050645854,198.96820079038943
2.154382885914616,190.41207994698667
2.1536118919839855,186.17747579311091
2.1528410687972195,210.66505516035517
2.152070416297608,242.74510845953887
2.151299934428464,282.4193709624439
2.1505296231331203,329.6895784274659
2.1497594823549444,384.5574670990426
2.1489895120373204,447.02477370842894
2.148219712123662,517.0932354730378
2.147450082557408,594.7645900966896


==> anc/Fig.4/R62_STAR_BESII.csv <==
sqrts,R62_cen,R62_sys,R62_stat
7.7,5.0,6.0,15.0
9.2,-8.0,5.0,9.0
11.5,4.0,6.0,6.0
14.6,-1.0,5.0,4.0
17.3,2.7,2.4,5.0
19.6,-1.4,1.5,2.9
27.0,1.5,2.7,4.0


==> anc/Fig.4/R62_STAR_FXT.csv <==
sqrts,R62_cen,yerr_sys,yerr_stat
3.0,57.0,9.0,40.0


==> anc/Fig.4/R62_STAR_extracted.csv <==
sqrts,up_STAR,down_STAR,cen_STAR
3.0,2.53124877348357,-9.470871008609832,-3.4698111175631308
3.2,1.880138221000069,-5.5238128131464865,-1.8218372960732088
3.5,1.8531932491436005,-4.744269746156886,-1.4455382485066426
3.9,1.586728240761658,-3.557700661094907,-0.9854862101666244


==> anc/Fig.4/R62_fRG.csv <==
sqrts,min_fRG,max_fRG
4536.4583,-0.26011317,0.10422491
753.18287,-0.26235299,0.10281092
409.24874,-0.26562457,0.10068027
280.27344,-0.273498,0.095220048
212.71495,-0.28157509,0.088848026
171.14049,-0.29096847,0.078077028
142.97715,-0.30137141,0.066477258
122.63696,-0.31624533,0.050664839
107.25779,-0.33210283,0.034477911
95.22192,-0.35256526,0.016268071
85.546024,-0.40001093,-0.039271655
77.597966,-0.55673365,-0.24581746
70.952869,-0.68398911,-0.40963791
65.314604,-0.68350134,-0.40527192
60.470462,-0.68256606,-0.40042181
56.263706,-0.68153966,-0.39506892
52.576303,-0.68041893,-0.38919451
49.317668,-0.67920063,-0.38277968
46.417125,-0.67788148,-0.37531085
43.818721,-0.67645818,-0.36639323
41.477585,-0.68117598,-0.37441001
39.357311,-0.71250273,-0.4525632
37.428053,-0.74681112,-0.53050988
35.66511,-0.79836851,-0.60828332
34.047865,-0.85823054,-0.68591886
32.558973,-0.91960158,-0.76345389
31.183736,-0.9823744,-0.84092795
29.90962,-1.0497263,-0.91838267
28.725867,-1.1220206,-0.99586191
27.623193,-1.1996314,-1.0734117
26.593543,-1.2733067,-1.1354714
25.629897,-1.3185112,-1.1336805
24.726104,-1.3788419,-1.1412893
23.876757,-1.5044237,-1.1589571
23.077079,-1.6400085,-1.1869675
22.322838,-1.7863717,-1.2255491
21.610267,-1.944316,-1.2796342
20.936007,-2.107552,-1.3502074
20.297048,-2.2565635,-1.4382837
19.690689,-2.4151833,-1.5449098
19.114497,-2.5600249,-1.6242386
18.566276,-2.6404629,-1.540373
18.044036,-2.7690052,-1.4710171
17.545975,-2.9072326,-1.4169037
17.07045,-3.0952749,-1.3801884
16.615966,-3.3435322,-1.3793327
16.181157,-3.6555494,-1.4152535
15.764772,-4.002221,-1.4898445
15.365664,-4.3678675,-1.61829
14.98278,-4.8864642,-1.8309202
14.615151,-4.941685,-2.0145525
14.261882,-4.9687007,-1.8104163
13.922148,-4.9219045,-1.6026102
13.595186,-5.0336792,-1.3832209
13.280289,-5.3127476,-1.1507922
12.976802,-5.7824068,-1.0280289
12.684114,-6.4623977,-0.96658163
12.401661,-7.3424583,-1.0128982
12.128914,-8.4737733,-1.3173217
11.865381,-9.8151776,-1.954506
11.610604,-10.940572,-2.1025666
11.364152,-11.811852,-2.194446
11.125625,-12.899709,-2.0981618
10.894647,-14.460537,-2.2083295
10.670864,-16.36093,-2.6193017
10.453945,-17.96661,-2.9280552
10.24358,-19.409134,-2.9460762
10.039476,-21.342924,-2.8222918
9.8413571,-24.158061,-3.2017619
9.6489644,-27.419172,-4.2851679
9.4620529,-30.564943,-5.7006996
9.2803917,-33.469508,-7.1899787
9.1037627,-36.433334,-8.6084901
8.9319596,-39.659852,-10.50148
8.7647874,-43.597328,-12.857623
8.6020612,-49.154835,-15.818717
8.443606,-55.09755,-18.993012
8.2892559,-62.064577,-23.192695
8.1388534,-70.069713,-28.376975
7.9922489,-79.805494,-35.742947
7.8493004,-90.046856,-46.012033
7.7098727,-101.38699,-45.995993
7.5738375,-110.86505,-37.616012
7.4410724,-119.17985,-27.677623
7.3114608,-127.11243,-16.353326
7.1848918,-138.25908,-4.2299283
7.0612593,-166.21363,10.717341
6.9404625,-200.55916,28.325421
6.8224049,-236.13379,49.217551
6.7069943,-268.47374,70.606732
6.5941426,-302.79768,93.118169
6.4837658,-335.93344,118.59207
6.3757833,-362.59453,146.17648
6.270118,-379.58876,173.41555
6.1666962,-385.54429,199.48723
6.065447,-371.41703,224.39299
5.9663028,-330.23365,247.5349
5.8691987,-257.02023,268.97715
5.7740722,-141.38567,286.43636
5.6808636,-24.297299,370.02763
5.5895154,180.7561,519.70677
5.4999726,316.35808,667.41891
5.412182,320.25212,821.48677
5.3260928,320.68447,973.57194
5.241656,317.45002,1261.7275
5.1588245,310.82041,1554.1089
5.0775528,301.30832,1808.3916
4.9977975,289.51699,2003.3547
4.9195163,278.53438,2117.6901
4.8426689,267.66381,2158.1945
4.7672162,261.14329,2134.5027
4.6931205,246.41524,2044.6193
4.6203456,234.09557,1882.873
4.5488565,220.94882,1683.7609
4.4786194,206.09658,1531.7219
4.4096017,192.54482,1377.9456
4.3417718,179.42692,1229.7084
4.2750995,166.64876,1088.0586
4.2095554,154.04984,951.82508
4.1451109,142.97325,843.04124
4.0817388,133.12633,758.25195
4.0194124,123.75627,701.20628
3.958106,114.81192,664.17354
3.8977949,106.4622,624.76863
3.838455,98.874661,586.53586
3.780063,91.58339,544.56352
3.7225964,85.249209,505.35937
3.6660334,79.55011,462.76726
3.6103527,74.591255,422.85272
3.5555341,69.885309,384.51587
3.5015574,65.720211,349.63743
3.4484036,61.97724,316.4081
3.396054,58.470293,286.76212
3.3444903,54.981559,259.39744
3.2936951,51.682502,235.09741
3.2436514,48.68819,212.90918
3.1943425,45.641997,193.23461
3.1457523,42.468209,175.04784
3.0978654,39.345399,158.63521
3.0506665,36.651046,143.5497
3.0041409,34.167883,129.97503
2.9582743,31.935109,117.67216
2.9130528,29.847965,106.63643
2.8684629,27.971864,96.543892
2.8244914,26.215236,88.60056
2.7811257,24.367489,80.269759
2.7383531,22.627073,73.905319
2.6961617,20.947438,67.082092
2.6545397,19.75892,63.229173
2.6134756,18.996209,58.128024
2.5729583,18.377471,54.648327
2.5329769,17.790299,51.244386
2.493521,17.205817,48.183869
2.4545801,16.582562,44.651474
2.4161443,15.806321,41.617398
2.3782038,14.970188,39.79517
2.340749,14.142385,37.267155
2.3037709,13.332778,35.002318
2.2672601,12.552425,32.681073
2.2312081,11.807067,30.561983


==> anc/Fig.4/R62_pdm_chi2_peak.csv <==
sqrts,R62_chi2_peak
5.497320302648172,-2.3025110201317625
5.495631233215237,-2.295501952461869
5.493942717394043,-2.2884928847919754
5.492254754912466,-2.2828298822689073
5.490567345498538,-2.278633589442309
5.488880488880489,-2.274498180843481
5.487194184786717,-2.2704239356507676
5.4855084329457995,-2.266411131712909
5.483823233086496,-2.262460045549022
5.482138584937735,-2.258570952348599
5.480454488228629,-2.254744125971512
5.4787709426884685,-2.250979838948015
5.477087948046717,-2.2472783624787405
5.47540550403302,-2.243639966434715
5.473723610377192,-2.2400649193573074
5.472042266809233,-2.236553488458302
5.470361473059315,-2.2331059396198443
5.468681228857786,-2.229722537394467
5.467001533935173,-2.226403545005085
5.465322388022176,-2.2231492243449757
5.463643790849673,-2.2199598359778148
5.461965742148719,-2.2168356391376487
5.460288241650541,-2.213776891728903
5.458611289086548,-2.210783850326388
5.456934884188313,-2.2078567701752823
5.455259026687598,-2.2049959051911596
5.45358371631633,-2.2022015079599684
5.451908952806619,-2.1994738297380176
5.450234735890742,-2.1968131204520236
5.448561065301155,-2.1942196286990594
5.446887940770486,-2.1916936017466027
5.445215362031543,-2.1892352855324795
5.4435433288173,-2.186844924664928
5.441871840860918,-2.1845227624225325
5.440200897895715,-2.1822690407542824
5.438530499655195,-2.180084000279538
5.436860645873031,-2.1779678802880325
5.435191336283074,-2.175920918739891
5.4335225706193455,-2.1739433522656175
5.431854348616037,-2.1720354161660715
5.430186670007517,-2.1701973444125224
5.428519534528327,-2.1684293696466037
5.4268529419131815,-2.1667317231803342
5.42518689189697,-2.165104634996111
5.423521384214745,-2.1635483337467005
5.42185641860174,-2.1620630467552626
5.420191994793361,-2.1606490000153262
5.418528112525183,-2.1593064181908117
5.416864771532957,-2.1580355246160052
5.415201971552599,-2.1568365412955828
5.4135397123202,-2.1557096889045964
5.411877993572027,-2.1546551867884776
5.410216815044513,-2.153608961685864
5.408556176474265,-2.152403867279447
5.406896077598062,-2.1512710155077817
5.405236518152847,-2.15021062450237
5.4035774978757445,-2.1492229110615297
5.40191901650404,-2.1483080906503895
5.400261073775202,-2.1474663774008858
5.398603669426856,-2.1466979841117686
5.396946803196803,-2.1460031222486107
5.3952904748230175,-2.145382001943785
5.393634684043642,-2.144834831996472
5.3919794305969875,-2.144361819872692
5.390324714221535,-2.1439631717052445
5.388670534655937,-2.143639092293763
5.387016891639013,-2.1433897851046795
5.385363784909755,-2.1432154522712485
5.383711214207324,-2.1431162945935327
5.382059179271046,-2.1430925115384123
5.380407679840419,-2.143144301239561
5.378756715655112,-2.143271860497493
5.377106286454957,-2.1434753847795167
5.375456391979965,-2.143755068219761
5.373807031970298,-2.144111103619153
5.372158206166303,-2.1445436824454465
5.3705099143084905,-2.1450529948332084
5.368862156137532,-2.145639229583811
5.367214931394279,-2.1463025741654294
5.365568239819737,-2.1470432147130776
5.363922081155091,-2.1478613360285586
5.362276455141687,-2.1487571215805
5.36063136152104,-2.149730753504331
5.358986800034835,-2.1507824126022976
5.357342770424919,-2.1519122783434734
5.3556992724333075,-2.1531205288637274
5.3540563058021835,-2.154407340965725
5.352413870273899,-2.1557728901189943
5.350771965590971,-2.1572173504598164
5.34913059149608,-2.1587408947913396
5.347489747732076,-2.1603436945834815
5.345849434041972,-2.162025919972989
5.344209650168953,-2.1637877397634284
5.342570395856365,-2.165629321425155
5.340931670847719,-2.1675508310953693
5.339293474886696,-2.169154963235794
5.337655807717138,-2.17059790582442
5.336018669083054,-2.172120063557099
5.3343820587286235,-2.173721604696561
5.332745976398178,-2.175402696166754
5.331110421836229,-2.1771635035528494
5.3294753947874405,-2.1765856829020396
5.32784089499665,-2.176059099875385
5.326206922208859,-2.175583820053306
5.3245734761692205,-2.1751599082562763
5.322940556623071,-2.1747874285448847
5.321308163315899,-2.1744664442197705
5.3196762959933555,-2.1741970178216623
5.3180449544012705,-2.1739792111313636
5.316414138285616,-2.1738130851697655
5.314783847392543,-2.1736987001978045
5.313154081468362,-2.17363611571655
5.311524840259547,-2.173625390467104
5.309896123512734,-2.1736665824306654
5.308267930974722,-2.1737597488285174
5.306640262392475,-2.173904946121998
5.305013117513116,-2.174102230012547
5.303386496083939,-2.1743516554416806
5.30176039785239,-2.174653276590977
5.300134822566083,-2.175007146882098
5.298509769972793,-2.175413318976805
5.29688523982046,-2.175871844776911
5.295261231857181,-2.1763827754243206
5.293637745831222,-2.1769461613010033
5.2920147814910035,-2.177562052029028
5.29039233858511,-2.1782304964705324
5.288770416862289,-2.1789515427277224
5.287149016071449,-2.179725238142896
5.285528135961664,-2.180551629298423
5.283907776282154,-2.1814307620167597
5.2822879367823194,-2.182362681360429
5.280668617211709,-2.183347431632033
5.279049817320036,-2.184385056374258
5.277431536857176,-2.1854755983698735
5.275813775573161,-2.18581151181579
5.274196533218186,-2.18614393434075
5.272579809542606,-2.18653490251455
5.270963604296938,-2.1869844828431733
5.269347917231856,-2.187492740940353
5.267732748098192,-2.18805974152757
5.266118096646944,-2.18868554843404
5.264503962629262,-2.1893702245967153
5.262890345796465,-2.190113832060309
5.261277245900025,-2.190916431977255
5.25966466269157,-2.1917780846077517
5.2580525959228925,-2.192698849319711
5.256441045345944,-2.1936787845888057
5.254830010712833,-2.194717947998453
5.253219491775831,-2.1958163962397914
5.2516094882873565,-2.1969741851117335
5.250000000000001,-2.198191369520905
5.248391026666503,-2.199468003481687
5.246782568039766,-2.200804140116189
5.245174623872849,-2.2021998316542817
5.243567193918969,-2.2036551294335682
5.2419602779315015,-2.205170083899392
5.2403538756639785,-2.2067447446048485
5.238747986870089,-2.208379160210762
5.237142611303685,-2.2100733784856814
5.235537748718769,-2.211827446305949
5.233933398869502,-2.2136414096556103
5.232329561510203,-2.2155153136264585
5.230726236395352,-2.217449202418027
5.229123423279581,-2.2194431193376074
5.2275211219176745,-2.2214971068002143
5.225919332064583,-2.2236112063286133
5.224318053475412,-2.2257854585533066
5.222717285905413,-2.22801990321254
5.221117029110011,-2.230314579152311
5.219517282844768,-2.2326695243263437
5.2179180468654165,-2.234312432322801
5.216319320927838,-2.23578518030605
5.214721104788069,-2.2373254997464582
5.213123398202308,-2.2389334512482573
5.211526200926902,-2.2406090943713712
5.209929512718357,-2.242352487631375
5.208333333333332,-2.244163688499545
5.206737662528645,-2.2460427534028007
5.205142500061264,-2.2479897377237585
5.203547845688315,-2.2500046958006785
5.201953699167076,-2.2520876809275263
5.20036006025498,-2.2542387453539114
5.198766928709622,-2.2564579402851312
5.19717430428874,-2.2587453158821518
5.195582186750233,-2.261100921261607
5.193990575852151,-2.2635248044958067
5.1923994713527,-2.2660170126127266
5.190808873010241,-2.2685775915960216
5.189218780583286,-2.271206586385027
5.187629193830498,-2.273904040874733
5.1860401125107005,-2.276669997915807
5.184451536382866,-2.2795044993145934
5.182863465206123,-2.282407585833103
5.181275898739748,-2.285379297189019
5.179688836743176,-2.288419672055707
5.178102278975988,-2.2915287480621873
5.176516225197927,-2.294706561793169
5.174930675168883,-2.297953148789018
5.1733456286489,-2.301268543545784
5.17176108539817,-2.304652779515186
5.170177045177046,-2.3081058891046182
5.168593507746024,-2.308823687596423
5.1670104728657575,-2.309562358082923
5.165427940297052,-2.310321855016668
5.163845909800859,-2.3107561577256743
5.162264381138292,-2.3104906193369024
5.160683354070604,-2.3102636733288566
5.1591028283592095,-2.3100753109646015
5.157522803765672,-2.309925522962498
5.155943280051696,-2.30981429949616
5.1543642569791555,-2.3097416301945124
5.152785734310057,-2.309707504141724
5.15120771180657,-2.309711909877243
5.149630189231015,-2.3097548353958257
5.148053166345851,-2.3098362681474702
5.146476642913697,-2.3099561950374774
5.144900618697326,-2.310114602426396
5.143325093459651,-2.310311476130079
5.141750066963743,-2.310546801419647
5.1401755389728185,-2.310820563021495
5.138601509250244,-2.311132745117292
5.137027977559539,-2.311483331343991
5.13545494366437,-2.3118723047938223
5.133882407328557,-2.312299648014281
5.132310368316061,-2.3127653430081523
5.130738826391001,-2.3132693712334973
5.12916778131764,-2.313811713603645
5.12759723286039,-2.314392350487209
5.126027180783819,-2.315011261708076
5.124457624852632,-2.3156684265454097
5.122888564831693,-2.316363823733653
5.121320000486008,-2.3170974314625252
5.119751931580737,-2.317869227377023
5.1181843578811845,-2.318679188577408
5.116617279152802,-2.319527291619247
5.115050695161193,-2.3204135125133503
5.113484605672106,-2.321337826725827
5.111919010451438,-2.3222491650204335
5.110353909265239,-2.3222954593176275
5.108789301879695,-2.322399028554811
5.1072251880611494,-2.3225598749048575
5.1056615675760915,-2.322777999664963
5.104098440191154,-2.3230534032566355
5.1025358056731225,-2.323386085225703
5.100973663788924,-2.3237760442423183
5.099412014305631,-2.3242232781009498
5.097850856990473,-2.3247277837203586
5.096290191610814,-2.325289557143667
5.094730017934178,-2.325908593538292
5.093170335728218,-2.3265848871959522
5.09161114476075,-2.327318431532726
5.090052444799728,-2.328109219088972
5.088494235613252,-2.3289572415293787
5.0869365169695735,-2.3298624896429567
5.085379288637079,-2.3308249533430354
5.083822550384314,-2.3318446216672584
5.082266301979958,-2.332921482777586
5.080710543192847,-2.334055523960294
5.079155273791953,-2.3352467316259813
5.077600493546397,-2.336495091309574
5.076046202225447,-2.3378005876702996
5.074492399598515,-2.339163204491706
5.072939085435156,-2.340582924681663
5.071386259505072,-2.3420597302723523
5.069833921578109,-2.3435936024202917
5.068282071424257,-2.3451845214063005
5.066730708813649,-2.3468324666355214
5.065179833516569,-2.3485374166374027
5.063629445303441,-2.3502993490657307
5.0620795439448285,-2.3521182406986023
5.060530129211449,-2.353518552499544
5.058981200874154,-2.3546205550119583
5.0574327587039445,-2.3557984113528336
5.055884802471967,-2.3570521137608074
5.054337331949507,-2.3583816532839084
5.052790346907993,-2.359787019779543
5.051243847119004,-2.3612682019144904
5.049697832354252,-2.362825187164922
5.048152302385606,-2.364457961816399
5.04660725698506,-2.366166510963836
5.045062695924765,-2.367950818511569
5.043518618977012,-2.3698108671732845
5.041975025914231,-2.371746638472056
5.040431916508997,-2.373758112740351
5.038889290534028,-2.375845269120009
5.0373471477621825,-2.378008085562255
5.035805487966464,-2.3802465388276977
5.034264310920016,-2.3825606044863186
5.032723616396129,-2.384950256917496
5.031183404168222,-2.387415469309979
5.029643674009872,-2.3899562136618977
5.028104425694786,-2.3925724607807664
5.026565658996823,-2.3952641802834838
5.025027373689975,-2.3980313405963294
5.023489569548375,-2.400873908954965
5.021952246346305,-2.4037918514044314
5.0204154038581805,-2.4067851327991647
5.018879041858564,-2.409853716802946
5.017343160122154,-2.4129975658889866
5.015807758423792,-2.41621664133985
5.014272836538462,-2.41951090324748
5.012738394241285,-2.4199370608679547
5.011204431307524,-2.4212211936884587
5.009670947512586,-2.4232491779182777
5.008137942632009,-2.4252951983687425
5.006605416441482,-2.4273591838276376
5.005073368716827,-2.4294410628159424
5.003541799234011,-2.4315407635878157
5.002010707769135,-2.433658214130571
5.000480094098444,-2.435793342164704
4.99894995799832,-2.437946075143876
4.997420299245287,-2.4401163402549266
4.995891117616007,-2.442304064417859
4.994362412887284,-2.4445091742858462
4.992834184836056,-2.4467315962452614
4.991306433239402,-2.448971256415598
4.989779157874545,-2.451228080649563
4.988252358518837,-2.453501994533015
4.986726034949782,-2.455792923384982
4.985200186945009,-2.4581007922576896
4.983674814282291,-2.460425525936512
4.982149916739545,-2.462767048939972
4.980625494094818,-2.465125285519824
4.9791015461263015,-2.4675001596609403
4.97757807261232,-2.4698915950813927
4.976055073331337,-2.4722995152324123
4.974532548061958,-2.4747238432984164
4.9730104965829245,-2.477164502196956
4.971488918673114,-2.4796214145787934
4.9699678141115395,-2.482094502827866
4.968447182677354,-2.48458368906125
4.96692702414985,-2.4870888951292014
4.965407338308457,-2.4896100426151793
4.96388812493274,-2.4921470528357483
4.962369383802397,-2.4924356337294835
4.9608511146972685,-2.4917204740377654
4.959333317397332,-2.4911056121018156
4.9578159916827,-2.4905909820546133
4.9562991373336205,-2.4901765164018106
4.95478275413048,-2.489862146021753
4.953266841853799,-2.4896478001654696
4.9517514002842375,-2.48953340645668
4.950236429202589,-2.4895188908917936
4.948721928389786,-2.4896041778399085
4.9472078976268925,-2.4897891900427953
4.945694336695112,-2.4900738486149234
4.944181245375784,-2.490458073043451
4.942668623450381,-2.4909417811882206
4.941156470700517,-2.491524889281767
4.939644786907929,-2.492207311929295
4.938133571854503,-2.492988962108711
4.936622825322252,-2.493869751170622
4.935112547093328,-2.4948495888382918
4.933602736950019,-2.495928383207689
4.93209339467474,-2.4971060407474677
4.930584520050051,-2.498382466298978
4.929076112858642,-2.499757563076229
4.927568172883333,-2.501231232665952
4.926060699907093,-2.5028033750275442
4.9245536937130066,-2.504473888493097
4.923047154084307,-2.506242669767379
4.921541080804352,-2.508109613927871
4.920035473656644,-2.5100746144247115
4.91853033242481,-2.5121375630807377
4.917025656892613,-2.514298350091483
4.915521446843953,-2.5165568640251577
4.914017702062861,-2.5180020142219797
4.912514422333504,-2.5192298993647833
4.911011607440179,-2.520568037556474
4.909509257167319,-2.522016314097108
4.908007371299489,-2.52357461245747
4.906505949621387,-2.5252428142790686
4.9050049919178464,-2.527020799374157
4.903504497973832,-2.5289084457257314
4.902004467574441,-2.5309056294875174
4.9005049005049015,-2.5330122249839673
4.899005796550576,-2.535228104710285
4.897507155496966,-2.5375531393324064
4.896008977129695,-2.5399871976869863
4.8945112612345225,-2.542530146781453
4.8930140075973405,-2.545181851793931
4.8915172160041775,-2.5479421760732968
4.890020886241189,-2.55081098113917
4.888525018094663,-2.5537881266818903
4.887029611351019,-2.5568734705625533
4.88553466579681,-2.56006686881297
4.88404018121872,-2.5633681756357083
4.882546157403563,-2.5667772434040454
4.881052594138291,-2.570293922662012
4.879559491209978,-2.5739180621243825
4.878066848405832,-2.577649508676649
4.876574665513195,-2.5814881073750495
4.875082942319541,-2.5854337014465574
4.873591678612471,-2.589486132288872
4.872100874179717,-2.5936452394704412
4.870610528809144,-2.597910860730454
4.869120642288746,-2.602282831978813
4.867631214406649,-2.606760987296177
4.866142244951109,-2.6107291542575792
4.8646537337105125,-2.614039523273339
4.863165680473373,-2.6174685167161234
4.8616780850283385,-2.6167382540245696
4.860190947164186,-2.6160705760386147
4.858704266669821,-2.615465359886026
4.85721804333428,-2.614922481586393
4.855732276946728,-2.614441816051089
4.854246967296459,-2.6140232370833227
4.852762114172902,-2.61366661737811
4.851277717365609,-2.613371828522262
4.8497937766642645,-2.613138740994403
4.848310291858679,-2.612967224165
4.846827262738797,-2.6128571462962893
4.845344689094689,-2.61280837454235
4.8438625707165555,-2.6128207749490477
4.842380907394724,-2.612894212454065
4.840899698919652,-2.613028550886901
4.8394189450819285,-2.6132236529688737
4.837938645672264,-2.6134793803130933
4.836458800481507,-2.613795593424489
4.834979409300626,-2.6141721516998064
4.8335004719207175,-2.614608913427588
4.832021988133014,-2.615105735788206
4.83054395772887,-2.6156624748538295
4.82906638049977,-2.616278985588442
4.827589256237326,-2.616955121847832
4.826112584733274,-2.6176907363796134
4.824636365779486,-2.6184856808231967
4.823160599167952,-2.6193398057098105
4.821685284690799,-2.620252960462494
4.820210422140274,-2.6212249933960967
4.818736011308752,-2.6222557517172707
4.81726205198874,-2.6226678785318827
4.815788543972867,-2.6224603642669195
4.814315487053894,-2.6223305890883712
4.812842881024698,-2.6222783819202697
4.811370725678301,-2.6223035702699153
4.809899020807834,-2.622405980227926
4.808427766206564,-2.6225854364681633
4.8069569616678836,-2.622841762247792
4.8054866069853075,-2.623174779407266
4.804016701952482,-2.6235843083703205
4.802547246363177,-2.624070168143956
4.801078240011288,-2.624632176318486
4.799609682690839,-2.62527014906748
4.798141574195975,-2.6259839011478108
4.796673914320973,-2.6267732458996167
4.795206702860232,-2.627637995246344
4.793739939608276,-2.6285779596946943
4.792273624359758,-2.629592948334674
4.7908077569094525,-2.6306827688395757
4.789342337052261,-2.6318472274659395
4.787877364583212,-2.633086129053642
4.786412839297454,-2.6343992770258065
4.784948760990269,-2.6357864733888383
4.783485129457055,-2.637247518732455
4.78202194449334,-2.6387822122296343
4.780559205894776,-2.640390351636638
4.779096913457139,-2.6420717332930246
4.777635066976331,-2.6438261521216235
4.776173666248373,-2.645653401628558
4.7747127110694185,-2.6475532739032284
4.77325220123574,-2.649525559618319
4.771792136543736,-2.651570048029791
4.770332516789931,-2.653686526976905
4.7688733417709654,-2.6558747828822016
4.7674146112836135,-2.657423756895042
4.765956325124769,-2.6584100436878644
4.764498483091448,-2.659483493564958
4.763041084980794,-2.6606438719904935
4.761584130590069,-2.6618909427600204
4.760127619716662,-2.6632244680004087
4.758671552158084,-2.6646442081698942
4.757215927711971,-2.6661499220580236
4.755760746176082,-2.6677413667857115
4.754306007348296,-2.6694182978052208
4.752851711026616,-2.671180468900118
4.751397857009171,-2.673027632185358
4.749944445094209,-2.674959538107225
4.748491475080105,-2.6769759354433265
4.7470389467653495,-2.67907657130264
4.745586859948562,-2.6812611911254756
4.744135214428482,-2.683529538683481
4.742684010003973,-2.68588135607965
4.741233246474019,-2.6883163837483215
4.739782923637724,-2.690834360455187
4.738333041294317,-2.6934350232972686
4.736883599243149,-2.696118107702921
4.735434597283694,-2.6988833474318805
4.733986035215544,-2.701730474575179
4.732537912838414,-2.704659219555226
4.731090229952142,-2.707669311125757
4.729642986356686,-2.710760476371855
4.7281961818521285,-2.7139324407099563
4.7267498162386685,-2.7171849278878204
4.7253038893166295,-2.7205176599845675
4.723858400886453,-2.7239303574106577
4.722413350748705,-2.7274227389078893
4.720968738704072,-2.7309945215494
4.719524564553362,-2.734645420739667
4.718080828097498,-2.73837515021454
4.716637529137529,-2.742112949044672
4.715194667474625,-2.7402735491641326
4.713752242910073,-2.738492611637149
4.712310255245286,-2.7367705975444276
4.710868704281787,-2.7351079815094046
4.709427589821232,-2.7335052516982645
4.707986911665386,-2.731962909819962
4.706546669616141,-2.7304814711261516
4.705106863475509,-2.7290614644112714
4.703667493045614,-2.7277034320125035
4.702228558128709,-2.7264079298097497
4.700790058527164,-2.7251755272256823
4.699351994043464,-2.724006807225708
4.69791436448022,-2.7229023663179754
4.696477169640158,-2.7218628145533903
4.695040409326124,-2.720888775525594
4.693604083341084,-2.719980886370987
4.692168191488125,-2.719139797768695
4.69073273357045,-2.7183661739406038
4.689297709391379,-2.717660692651343
4.687863118754358,-2.717024045208285
4.686428961462943,-2.716456936461553
4.684995237320819,-2.7159600848040117
4.683561946131779,-2.715534222171264
4.682129087699741,-2.715180094041662
4.680696661828738,-2.7148984594363292
4.679264668322923,-2.7146900909190865
4.6778331069865695,-2.7145557745965507
4.676401977624066,-2.714496310118053
4.674971280039919,-2.714512510675663
4.6735410140387526,-2.714605203004229
4.672111179425309,-2.7147752273813164
4.670681776004454,-2.7150234376272477
4.669252803581164,-2.7153507011050935
4.66782426196053,-2.7157578987206654
4.666396150947771,-2.7162459249225157
4.664968470348217,-2.7168156877019554
4.663541219967316,-2.7170031764644205
4.662114399610634,-2.7163763395682263
4.660688009083852,-2.7158484486413172
4.659262048192771,-2.7154203881008847
4.657836516743308,-2.7150930593249623
4.656411414541496,-2.7148673806524273
4.654986741393486,-2.714744287382992
4.653562497105544,-2.7147247317771983
4.652138681484054,-2.7148096830564503
4.650715294335518,-2.715000127402972
4.64929233546655,-2.715297067959836
4.647869804683885,-2.7157015248309615
4.64644770179437,-2.7162145350811002
4.645026026604975,-2.716837152735856
4.643604778922776,-2.7175704487816486
4.642183958554974,-2.718415511165761
4.640763565308884,-2.7193734447963043
4.639343598991931,-2.7204453715422385
4.637924059411663,-2.721632430233352
4.636504946375739,-2.722935776660285
4.6350862596919375,-2.724356583574514
4.633667999168151,-2.725896040688352
4.6322501646123815,-2.7275553546749634
4.630832755832756,-2.7293357491683357
4.629415772637511,-2.7312384647633117
4.6279992148349995,-2.733264759015572
4.62658308223369,-2.7354159064416237
4.6251673746421655,-2.737693198518834
4.623752091869122,-2.740097943685402
4.622337233723372,-2.742631467340357
4.620922800013846,-2.74529511184358
4.619508790549583,-2.7480902365158006
4.61809520513974,-2.7510182176385736
4.616682043593588,-2.7540804484542813
4.615269305720512,-2.7572569404343588
4.613856991330012,-2.758987372670422
4.612445100231704,-2.7608640330497423
4.611033632235311,-2.7628883565734985
4.609622587150676,-2.7650617979136753
4.608211964787758,-2.7673858314130655
4.606801764956624,-2.7698619510852907
4.60539198746746,-2.7724916706147633
4.603982632130559,-2.7752765233567276
4.602573698756334,-2.778218062337248
4.601165187155309,-2.781317860253174
4.599757097138121,-2.78457750947219
4.598349428515523,-2.7879986220327906
4.596942181098376,-2.7915828296442737
4.595535354697658,-2.7953317836867706
4.594128949124461,-2.7992471552112037
4.592722964189989,-2.803330634939325
4.591317399705558,-2.8075839332636874
4.589912255482595,-2.8120087802476648
4.5885075313326436,-2.8166069256254516
4.587103227067358,-2.8213801388020343
4.585699342498505,-2.826330208853232
4.584295877437968,-2.8314589445256613
4.582892831697732,-2.8367681742367856
4.5814902050899065,-2.8422597460748347
4.580087997426707,-2.847935527798884
4.5786862085204625,-2.853797406838812
4.577284838183615,-2.8598472902952987
4.575883886228715,-2.8660871049398704
4.574483352468428,-2.8725187972148465
4.57308323671553,-2.873671272230512
4.571683538782912,-2.8739636819438172
4.570284258483572,-2.874406671375006
4.568885395630622,-2.87500006483434
4.567486950037286,-2.8757436615433782
4.566088921516896,-2.876637235634993
4.5646913098829005,-2.8776805361533726
4.563294114948856,-2.878873287054009
4.56189733652843,-2.8802151872036883
4.5605009744354,-2.881705910380523
4.5591050284836605,-2.8833451052739094
4.55770949848721,-2.885132395484563
4.556314384260162,-2.8870673795245145
4.554919685616737,-2.8891496308170814
4.553525402371269,-2.891378697696906
4.552131534338205,-2.8937541034099317
4.550738081332096,-2.896275346113395
4.549345043167611,-2.8989418988758513
4.547952419659519,-2.90175320967718
4.546560210622711,-2.9047087014085298
4.54516841587218,-2.9078077718723874
4.543777035223033,-2.911049793782532
4.542386068490487,-2.9144341147640436
4.540995515489865,-2.917960057353319
4.539605376036603,-2.9216269189980735
4.538215649946248,-2.9254339720572986
4.536826337034453,-2.92710730932932
4.535437437116986,-2.9285955480774932
4.534048950009717,-2.9302482260375333
4.532660875528632,-2.9320649234889187
4.531273213489824,-2.9340451882442595
4.529885963709492,-2.936188535649262
4.528499126003954,-2.938494448582754
4.527112700189624,-2.9409623774566818
4.525726686083034,-2.9435917402160863
4.524341083500822,-2.9463819223391234
4.522955892259736,-2.949332276837064
4.521571112176633,-2.952442124254284
4.520186743068477,-2.95571075266828
4.5188027847523395,-2.9591374176896457
4.517419237045405,-2.9627213424621055
4.516036099764964,-2.96646171766247
4.514653372728414,-2.9703577015006726
4.513271055753263,-2.974408419719771
4.511889148657125,-2.978612965595907
4.510507651257726,-2.9829703999383512
4.509126563372894,-2.9874797510894844
4.507745884820575,-2.9921400149247788
4.50636561541881,-2.996950154852852
4.504985754985755,-3.001909101815413
4.503606303339676,-3.0043797878969065
4.502227260298943,-3.0070028119958643
4.500848625682034,-3.0097930146307803
4.499470399307534,-3.0127494746881585
4.498092580994136,-3.015871233983924
4.496715170560641,-3.0191572972634675
4.495338167825958,-3.022606632201597
4.493961572609103,-3.026218169402569
4.492585384729194,-3.029990802400085
4.491209604005463,-3.033923387657283
4.4898342302572445,-3.038014744566732
4.488459263303984,-3.0422636554504563
4.48708470296523,-3.0466688655599072
4.485710549060639,-3.0512290830759885
4.484336801409973,-3.0559429791090365
4.482963459833102,-3.0608091876988213
4.481590524150003,-3.0658263058145665
4.480217994180761,-3.0709928933549238
4.478845869745561,-3.076307473147997
4.477474150664698,-3.0817685309513183
4.476102836758574,-3.087374515451874
4.4747319278476985,-3.0931238382660715
4.473361423752684,-3.09901487393977
4.4719913242942475,-3.104845834056967
4.470621629293216,-3.1086258604137145
4.469252338570521,-3.1125719279213087
4.467883451947197,-3.116682433208098
4.466514969244389,-3.1209557307253335
4.465146890283342,-3.1253901327471865
4.46377921488541,-3.1299839093707353
4.462411942872052,-3.1347352885159694
4.461045074064831,-3.139642455925788
4.4596786082854205,-3.144703555166018
4.4583125453555885,-3.1499166876253843
4.456946885097217,-3.1552799125155255
4.45558162733229,-3.160791246871008
4.454216771882898,-3.1664486655492867
4.452852318571235,-3.172250101230739
4.451488267219597,-3.1781934444186724
4.450124617650391,-3.1842765434392826
4.448761369686123,-3.1904972044416815
4.447398523149406,-3.196853191397916
4.446036077862959,-3.2033422261029036
4.4446740336496005,-3.209961988174528
4.443312390332258,-3.216710115053539
4.4419511477339615,-3.2235842020036243
4.440590305677844,-3.230581802111375
4.439229863987147,-3.237700426286287
4.437869822485207,-3.2449375432607983
4.436510180995476,-3.2510779313956024
4.4351509393415,-3.2493673043765967
4.433792097346934,-3.2477695113148917
4.432433654835537,-3.246283593099309
4.431075611631168,-3.2449086147772235
4.429717967557791,-3.2436436655546053
4.428360722439477,-3.2424878587959967
4.427003876100394,-3.241440332024519
4.425647428364821,-3.240500246921866
4.424291379057131,-3.2396667893283135
4.422935728001807,-3.238939169242716
4.421580475023435,-3.2383166208224927
4.4202256199467,-3.237798402383649
4.418871162596394,-3.237383796400778
4.417517102797409,-3.2370721095070216
4.4161634403747385,-3.2368626724941327
4.414810175153485,-3.2367548403124156
4.413457306958847,-3.2367479920707587
4.41210483561613,-3.236841531036636
4.410752760950738,-3.2370348846360844
4.40940108278818,-3.2373275044537357
4.408049800954068,-3.2377188662327754
4.406698915274113,-3.2382084698749902
4.405348425574134,-3.238795839440725
4.403998331680043,-3.2394805231489125
4.402648633417865,-3.2402620933770603
4.401299330613717,-3.2411401466612575
4.399950423093824,-3.242114303696149
4.398601910684513,-3.2431842093349865
4.397253793212206,-3.244349532589586
4.395906070503435,-3.2445589334992695
4.394558742384829,-3.2436458732998528
4.3932118086831204,-3.2428538067545887
4.391865269225142,-3.2421821686968912
4.390519123837825,-3.2416304212358744
4.389173372348208,-3.2411980537563823
4.387828014583428,-3.2408845829189445
4.38648305037072,-3.240689552659829
4.385138479537427,-3.2406125341909955
4.383794301910987,-3.2406531260001286
4.382450517318938,-3.240810953850624
4.381107125588927,-3.2410856707815836
4.379764126548692,-3.2414769571078286
4.37842152002608,-3.241984520419886
4.377079305849032,-3.242608095583991
4.375737483845592,-3.2433474447421107
4.374396053843906,-3.244202357311904
4.37305501567222,-3.2451726499867553
4.371714369158879,-3.246258166735747
4.370374114132328,-3.2474587788036873
4.3690342504211115,-3.2487743847111012
4.367694777853878,-3.250204910254198
4.366355696259373,-3.2517503085049273
4.365017005466445,-3.253410559810945
4.363678705304035,-3.255185671795611
4.36234079560119,-3.257075679357996
4.3610032761870565,-3.2590806446729075
4.359666146890881,-3.261200657190824
4.358329407542008,-3.263435833637975
4.356993057969877,-3.265786318016284
4.355657098004037,-3.2682522816033823
4.35432152747413,-3.270833922952628
4.352986346209895,-3.2735314678930805
4.35165155404118,-3.2763451695295087
4.35031715079792,-3.2792753082424055
4.348983136310157,-3.2806904999409405
4.34764951040803,-3.2817722783672307
4.346316272921777,-3.282982221662
4.344983423681735,-3.284320477175238
4.343650962518338,-3.285787221259914
4.342318889262121,-3.287382659271986
4.340987203743717,-3.2891070255703974
4.339655905793856,-3.290960583517074
4.338324995243372,-3.292943625476927
4.33699447192319,-3.295056472817856
4.335664335664336,-3.2972994759107435
4.334334586297937,-3.2996730141294552
4.333005223655216,-3.302177495850848
4.331676247567495,-3.3048133584547497
4.330347657866192,-3.307581068323993
4.329019454382826,-3.310481120844388
4.3276916369490115,-3.31351404040472
4.326364205396463,-3.316680380396769
4.3250371595569925,-3.3199807232152985
4.323710499262504,-3.3234156802580643
4.32238422434501,-3.3269858919257898
4.32105833463661,-3.3306920276222054
4.3197328299695075,-3.334534785754003
4.318407710176003,-3.3385148937308733
4.317082975088492,-3.342633107965494
4.315758624539467,-3.346890213873527
4.31443465836152,-3.3512870258736136
4.313111076387338,-3.3558243873873903
4.31178787844971,-3.360503170839451
4.310465064381513,-3.365324277657422
4.309142634015731,-3.370288638271871
4.307820587185436,-3.3753972121163787
4.306498923723804,-3.380650987627488
4.305177643464105,-3.386050982244739
4.303856746239701,-3.391598242410677
4.302536231884058,-3.3972938435707913
4.301216100230736,-3.395544630611399
4.299896351113389,-3.392280134259295
4.298576984365773,-3.3891518429603065
4.297257999821732,-3.386160106240427
4.2959393973152125,-3.383305268278488
4.294621176680256,-3.380587667906128
4.293303337750999,-3.3780076386078
4.291985880361677,-3.375565508520782
4.290668804346617,-3.3732616004351574
4.289352109540243,-3.3710962317938327
4.288035795777078,-3.369069714692526
4.286719862891737,-3.3671823558797844
4.285404310718936,-3.3654344567569496
4.284089139093479,-3.363826313378194
4.28277434785027,-3.3623582164505104
4.281459936824309,-3.3610304513336966
4.2801459058506905,-3.3598432980403734
4.278832254764605,-3.3587970312359783
4.277518983401336,-3.357891920238755
4.276206091596265,-3.3571282290197786
4.274893579184867,-3.3565062162029387
4.273581446002711,-3.3560261350649263
4.272269691885466,-3.3556882335352665
4.270958316668889,-3.3554927541962916
4.269647320188836,-3.355439934283146
4.268336702281259,-3.3555300056837996
4.267026462782201,-3.355763194939035
4.265716601527803,-3.356139723242452
4.264407118354297,-3.356659806440462
4.263098013098014,-3.357323655032309
4.261789285595374,-3.358131474170031
4.260480935682897,-3.3590834636584934
4.259172963197195,-3.360179817955378
4.257865367974973,-3.3614207261711777
4.2565581498530305,-3.362806372069213
4.255251308668264,-3.3625520197959267
4.25394484425766,-3.361844251985979
4.252638756458302,-3.361294455540255
4.251333045107365,-3.3609028744459657
4.2500277100421195,-3.360669746707359
4.24872275109993,-3.360595304345667
4.247418168118254,-3.3606797733991405
4.246113960934644,-3.360923373923035
4.244810129386742,-3.3613263199896224
4.2435066733122895,-3.3618888196881658
4.242203592549115,-3.362611075124955
4.240900886935146,-3.363493282423281
4.239598556308402,-3.3645356317234394
4.238296600506991,-3.3657383071827383
4.236995019369121,-3.3671014869754985
4.235693812733088,-3.3686253432930373
4.234392980437284,-3.3703100423436854
4.233092522320195,-3.3721557443527894
4.231792438220394,-3.3741626035626973
4.230492727976553,-3.376330768232765
4.229193391427434,-3.3786603806393565
4.227894428411893,-3.381151577075848
4.226595838768878,-3.383804487852618
4.225297622337427,-3.386619237297067
4.223999778956676,-3.389595943753579
4.222702308465848,-3.3927347195835775
4.221405210704263,-3.396035671165467
4.22010848551133,-3.3994988988946675
4.21881213272655,-3.403124497183622
4.217516152189519,-3.4069125544617695
4.216220543739923,-3.4108631531755513
4.214925307217542,-3.4149763697884357
4.213630442462246,-3.4192522747808756
4.212335949313996,-3.4213626867898768
4.2110418276128465,-3.423393476173021
4.209748077198945,-3.4255935620029208
4.208454697912528,-3.4279630491424378
4.207161689593929,-3.430502036152805
4.205869052083564,-3.4332106152936115
4.2045767852219464,-3.436088872522808
4.203284888849683,-3.4391368874966863
4.201993362807466,-3.4423547335699216
4.200702206936086,-3.4457424777955246
4.199411421076417,-3.4493001809248836
4.198121005069429,-3.453027897407731
4.196830958756184,-3.45692567539217
4.195541281977833,-3.4609935567246404
4.194251974575619,-3.465231576949959
4.192963036390871,-3.4696397653113027
4.191674467265019,-3.4742181447501923
4.190386267039574,-3.47896673190652
4.189098435556143,-3.4838855371185264
4.187810972656423,-3.4889745644228123
4.186523878182199,-3.4942338115543454
4.18523715197535,-3.499663269946446
4.183950793877844,-3.505262924730781
4.182664803731737,-3.5110327547374
4.1813791813791825,-3.5169727324946707
4.180093926662415,-3.5230828242293817
4.178809039423765,-3.529362989866621
4.177524519505651,-3.535813183029863
4.176240366750585,-3.5424333510409327
4.174956581001166,-3.5492234349200102
4.173673162100081,-3.556183369385652
4.17239010989011,-3.56331308285475
4.1711074242141235,-3.560332068960956
4.169825104915079,-3.5572605251380804
4.168543151836027,-3.55435605800182
4.1672615648201035,-3.551618624064575
4.165980343710537,-3.5490481736123867
4.164699488350645,-3.5466446507049283
4.1634189985838335,-3.5444079931755024
4.162138874253602,-3.542338132631061
4.160859115203531,-3.5404349944521583
4.1595797212772965,-3.538698497793012
4.158300692318663,-3.5371285555814516
4.157022028171486,-3.5357250745189535
4.155743728679705,-3.534487955080617
4.1544657936873515,-3.533417091515179
4.153188223038544,-3.5325123718450033
4.151911016577493,-3.531773677866101
4.150634174148497,-3.5312008851481025
4.149357695595941,-3.5307938630342757
4.148081580764299,-3.530552474641515
4.146805829498137,-3.5304765768603574
4.145530441642107,-3.530566020354972
4.144255417040948,-3.530820649563158
4.142980755539491,-3.5312403026963373
4.141706456982653,-3.531824811739585
4.140432521215439,-3.532574002451596
4.139158948082944,-3.533487694364697
4.13788573743035,-3.5345657007848517
4.1366128891029295,-3.53580782879166
4.135340402946037,-3.5372138792383474
4.134068278805121,-3.5387836467517757
4.132796516525716,-3.5405169197324433
4.131525115953443,-3.542101949668842
4.130254076934015,-3.5413419200197396
4.128983399313227,-3.5407622895804303
4.127713082936964,-3.5403628639784284
4.126443127651201,-3.5401434420004105
4.1251735333019965,-3.540103815592226
4.123904299735503,-3.5402437698589027
4.122635426797951,-3.540563083064627
4.121366914335664,-3.541061526632769
4.120098762195056,-3.5417388651458714
4.11883097022262,-3.5425948563456355
4.117563538264945,-3.5436292511329484
4.116296466168698,-3.5448417935678607
4.115029753780641,-3.5462322208695967
4.11376340094762,-3.5478002634165566
4.112497407516565,-3.54954564474631
4.111231773334499,-3.5514680815555852
4.109966498248525,-3.553567283700309
4.108701582105838,-3.5558429541955623
4.107437024753717,-3.558294789215591
4.106172826039531,-3.5609224780938313
4.10490898581073,-3.56372570332288
4.103645503914855,-3.5667041405545112
4.102382380199532,-3.5698574585996656
4.101119614512471,-3.5731853194284526
4.099857206701474,-3.5766873781701634
4.098595156614427,-3.5803632831132512
4.097333464099296,-3.584212675705353
4.096072129004141,-3.5882351905532706
4.094811151177105,-3.592430455422969
4.093550530466418,-3.596798091239598
4.092290266720396,-3.6013377120874654
4.091030359787438,-3.606048925210076
4.089770809516033,-3.608668954252338
4.088511615754752,-3.611191059014741
4.087252778352254,-3.613902577644265
4.085994297157286,-3.6168031122401
4.0847361720186735,-3.6198922574324497
4.0834784027853335,-3.6231696003824947
4.082220989306267,-3.626634720782409
4.080963931430561,-3.630287190855355
4.0797072290073855,-3.63412657535548
4.078450881885996,-3.63815243156795
4.077194889915738,-3.642364309308893
4.0759392529460365,-3.6467617509254313
4.0746839708264035,-3.651344291295699
4.073429043406439,-3.6561114578287937
4.072174470535821,-3.6610627704648264
4.07092025206432,-3.66619774167489
4.069666387841786,-3.6715158764610694
4.068412877718158,-3.6770166723564315
4.067159721543458,-3.6826996194250485
4.06590691916779,-3.6885642002619816
4.064654470441344,-3.6946098899932793
4.063402375214398,-3.7008361562759746
4.062150633337313,-3.7072424592981013
4.060899244660532,-3.7138282517786783
4.059648209034583,-3.720592978967727
4.058397526310079,-3.7275360786462417
4.057147196337719,-3.7346569811262262
4.055897218968284,-3.741955109250665
4.054647594052642,-3.749429878393521
4.053398321441739,-3.75708069645978
4.05214940098661,-3.764906963885396
4.050900832538375,-3.7729080736373217
4.049652615948234,-3.7810834112134915
4.048404751067474,-3.78762069916675
4.047157237747462,-3.7927732097076383
4.045910075839654,-3.7980933382012956
4.0446632651955845,-3.794034711699858
4.043416805666876,-3.790136784061235
4.042170697105233,-3.786399235710937
4.04092493936244,-3.782821757854805
4.0396795322903705,-3.779404052479024
4.038434475740978,-3.776145832350118
4.037189769566299,-3.7730468210149453
4.035945413618459,-3.7701067528006997
4.034701407749656,-3.7673253728149008
4.033457751812182,-3.7647024369454254
4.032214445658405,-3.762237711860474
4.03097148914078,-3.759930975008589
4.0297288821118435,-3.7577820146186576
4.028486624424212,-3.7557906296998707
4.027244715930591,-3.753956630041797
4.026003156483763,-3.752279836214317
4.024761945936598,-3.7507600795676566
4.023521084142046,-3.749397202232382
4.0222805709531375,-3.7481910571193833
4.0210404062229905,-3.747141507919898
4.019800589804803,-3.746248429105498
4.018561121551854,-3.7455117059280845
4.01732200131751,-3.7449312344199157
4.016083228955211,-3.7445069213935596
4.014844804318488,-3.7442386844419464
4.013606727260951,-3.744126451938327
4.01236899763629,-3.7441701630362805
4.011131615298282,-3.7443697676697565
4.009894580100781,-3.744725226553002
4.008657891897723,-3.7452365111806287
4.007421550543132,-3.7459036038275753
4.006185555891108,-3.746726497549107
4.004949907795836,-3.7465341292082783
4.003714606111579,-3.7448031439121454
4.002479650692685,-3.7432482318238445
4.001245041393584,-3.741869312974755
4.000010778068785,-3.7406663193879224
3.998776860572882,-3.7396391950780554
3.9975432887605464,-3.7387878960515373
3.996310062486533,-3.738112390306419
3.995077181605679,-3.737612657832421
3.993844645972901,-3.7372886906109364
3.9926124554431994,-3.7371404926150156
3.9913806098716518,-3.737168079809397
3.99014910911342,-3.7373714801504634
3.9889179530237464,-3.737750733586289
3.987687141457954,-3.7383058920566086
3.986456674271448,-3.7390370194928244
3.985226551319712,-3.7399441918180054
3.9839967724583114,-3.7410274969469053
3.9827673375428936,-3.7422870347859214
3.981538246429185,-3.743722917233133
3.980309498972998,-3.745335268178299
3.9790810950302142,-3.7471242235028277
3.9778530344568086,-3.749089931079818
3.9766253171088275,-3.7512325507740134
3.975397942842403,-3.753552254441845
3.9741709115137454,-3.7560492259314
3.9729442229791445,-3.758723661082456
3.971717877094972,-3.7615757677264323
3.9704918737176795,-3.7646057656864316
3.969266212703799,-3.7678138867772315
3.9680408939099436,-3.771200374805259
3.966815917192802,-3.7747654855686346
3.9655912824091475,-3.778509486857134
3.9643669894158307,-3.7824326584521963
3.9631430380697847,-3.786535292126939
3.9619194282280223,-3.7908176916461462
3.9606961597476316,-3.794574025567184
3.959473232485785,-3.796658586611548
3.9582506462997324,-3.7989409445614997
3.9570284010468053,-3.8014213776972583
3.9558064965844144,-3.804100177519066
3.9545849327700466,-3.806977648747197
3.95336370946127,-3.8100541093219444
3.9521428265157357,-3.8133298904036117
3.95092228379117,-3.8168053363725334
3.9497020811453805,-3.8204808048290695
3.948482218436251,-3.8243566665936055
3.947262695521749,-3.8284333057065374
3.9460435122599167,-3.832711119428297
3.944824668508878,-3.8371905182393213
3.9436061641268387,-3.8418719258400813
3.9423879989720754,-3.846755779151076
3.94117017290295,-3.8518425283128237
3.9399526857779015,-3.857132636685854
3.9387355374554476,-3.8626265808507276
3.937518727794187,-3.8683248506080194
3.9363022566527928,-3.8742279489783513
3.9350861238900183,-3.880336392202337
3.9338703293646975,-3.8866507097406355
3.93265487293574,-3.893171444273915
3.9314397544621387,-3.899899151702856
3.9302249738029555,-3.9068344011482043
3.929010530817341,-3.913977774950684
3.927796425364519,-3.9213298686710503
3.9265826573037907,-3.9288912910900957
3.9253692264945403,-3.936662664208624
3.924156132796222,-3.944644623247481
3.9229433760683765,-3.952837816647495
3.9217309561706175,-3.950893099904586
3.920518872962638,-3.949111406500086
3.919307126304212,-3.9474933141253805
3.918095716055184,-3.946039410449255
3.9168846420754826,-3.942357747819226
3.9156739042251116,-3.937629579374192
3.9144635023641543,-3.9331016901391527
3.9132534363527713,-3.928774687852166
3.9120437060511972,-3.924649192833583
3.910834311319749,-3.920725837986097
3.909625252018817,-3.917005268794705
3.908416528008874,-3.913488143326709
3.9072081391504665,-3.9101751322317306
3.906000085304217,-3.9070669187416933
3.904792366330828,-3.9041641986708364
3.903584982091079,-3.9014676804157205
3.9023779324458276,-3.8989780849552083
3.9011712172560062,-3.896696145850481
3.899964836382623,-3.8946226092450242
3.898758789686768,-3.892758233864639
3.8975530770296043,-3.8911037910174398
3.8963476982723724,-3.889660064593857
3.8951426532763938,-3.8884278510666253
3.893937941903059,-3.8874079594907913
3.8927335640138407,-3.886601211503718
3.891529519470289,-3.8860084413250817
3.8903258081340266,-3.885630495756864
3.889122429866758,-3.885468234183366
3.8879193845302575,-3.8855225285711974
3.886716671986382,-3.885794263469275
3.8855142920970605,-3.886284336008845
3.8843122447243017,-3.8869936559034355
3.8831105297301898,-3.8879231454489136
3.8819091469768834,-3.8890737395234556
3.8807080963266176,-3.8904463855875333
3.8795073776417053,-3.892042043683948
3.878306990784536,-3.8938616864377913
3.877106935617575,-3.895906299056499
3.8759072120033586,-3.895398171491254
3.874707819804505,-3.8947439371242814
3.873508758883707,-3.8943229787980305
3.872310029103732,-3.894136286945887
3.871111630327426,-3.8941848653863307
3.869913562417704,-3.8944697313229044
3.8687158252375644,-3.894991915344252
3.8675184186500777,-3.895752461424089
3.8663213425183893,-3.896752426921211
3.8651245967057233,-3.897992882579494
3.8639281810753743,-3.899474912527906
3.862732095490716,-3.9011996142804755
3.8615363398151974,-3.903168098736327
3.8603409139123417,-3.9053814901796664
3.859145817645749,-3.907840926279776
3.857951050879091,-3.9105475580910203
3.856756613476117,-3.9135025500528435
3.8555625053006533,-3.916707079989768
3.8543687262165967,-3.9201623391114055
3.8531752760879243,-3.9238695320124357
3.851982154778683,-3.927829876672646
3.850789362152999,-3.9320446044568764
3.8495968980750686,-3.936514960115051
3.8484047624091686,-3.94124220178219
3.847212955019647,-3.946227600978381
3.8460214757709257,-3.951472442608808
3.844830324527503,-3.956978024963715
3.843639501153952,-3.9627456597184483
3.84244900551492,-3.968776671933424
3.841258837475129,-3.975072400054122
3.840068996899373,-3.9816341959111505
3.8388794836525233,-3.9861116574306816
3.8376902975995257,-3.989779030746659
3.836501438605399,-3.993738619788458
3.8353129065352367,-3.9979918919202895
3.834124701254204,-4.002540329716462
3.832936822627545,-4.007385430961339
3.831749270520574,-4.012528708649351
3.830562044798681,-4.017971690985013
3.829375145327331,-4.0237159213829
3.828188571972059,-4.029762958467673
3.827002324598479,-4.036114376074054
3.8258164030722743,-4.042771763246842
3.824630807259206,-4.04973672424089
3.823445537025106,-4.057010878521148
3.8222605922358808,-4.064595860762636
3.82107597275751,-4.072493320850428
3.8198916784560484,-4.080704923879681
3.818707709197622,-4.089232350155624
3.817524064848434,-4.098077295193542
3.816340745274756,-4.107241469718825
3.815157750342936,-4.11672659966691
3.8139750799193943,-4.126534426183305
3.812792733870628,-4.1366667056235995
3.8116107120632017,-4.1471252095534386
3.810429014363756,-4.157911724748575
3.8092476406390054,-4.169028053194794
3.808066590755735,-4.180476012087975
3.806885864580807,-4.1922574338340635
3.8057054619811543,-4.203045801148571
3.80452538282378,-4.210081169717568
3.803345626975764,-4.217416891171939
3.8021661943042577,-4.213063037882944
3.800987084676484,-4.209010065575857
3.799808297959743,-4.20525903086364
3.7986298340214013,-4.201810946528425
3.7974516927288997,-4.19866678152155
3.7962738739497564,-4.195827460963537
3.7950963775515576,-4.193293866144119
3.793919203401962,-4.1910668345222035
3.792742351368703,-4.18914715972589
3.791565821319583,-4.187535591552483
3.790389613122481,-4.186232835968472
3.7892137266453454,-4.1852395551095345
3.7880381617561985,-4.184556367280555
3.7868629183231324,-4.184183846955593
3.785687996214312,-4.18412252477791
3.784513395297977,-4.18437288755996
3.7833391154424367,-4.184935378283386
3.7821651565160725,-4.185810396099029
3.780991518387338,-4.186998296326917
3.7798182009247587,-4.188499390456272
3.7786452039969323,-4.190313946145505
3.777472527472527,-4.192442187222234
3.7763001712202864,-4.194884293683241
3.775128135109021,-4.196546873012162
3.773956419007613,-4.194428340069866
3.7727850227850226,-4.192650417065136
3.7716139463102745,-4.191213566225983
3.7704431894524695,-4.190118200903155
3.769272752080776,-4.189364685570148
3.7681026340644355,-4.188953335823206
3.766932835272762,-4.188884418381327
3.765763355575139,-4.189158151086235
3.7645941948410253,-4.189774702902423
3.7634253529399433,-4.190734193917112
3.7622568297414927,-4.192036695340282
3.761088625115342,-4.193682229504658
3.7599207389312337,-4.195670769865703
3.758753171058977,-4.198002241001632
3.7575859213684533,-4.200676518613406
3.7564189897296165,-4.203693429524732
3.75525237601249,-4.207052751682066
3.7540860800871694,-4.210754214154606
3.75292010182382,-4.214797497134297
3.7517544410926766,-4.219182231935836
3.750589097764047,-4.223908000996656
3.7494240717083085,-4.228974337876941
3.7482593627959084,-4.234380727259629
3.747094970897367,-4.240126604950387
3.74593089588327,-4.2446587376601705
3.7447671376242813,-4.24529752647206
3.7436036959911263,-4.246301042316625
3.742440570854607,-4.247668929449614
3.741277762085597,-4.24940077955891
3.74011526955503,-4.251496131764534
3.7389530931339228,-4.253954472618637
3.737791232693353,-4.256775236105503
3.736629688104474,-4.259957803641555
3.7354684592385055,-4.2635015040753474
3.7343075459667396,-4.267405613687578
3.7331469481605355,-4.271669356191074
3.731986665691325,-4.276291902730791
3.7308266984306098,-4.281272371883826
3.7296670462499617,-4.286609829659401
3.728507709021018,-4.292303289498901
3.727348686615489,-4.298351712275811
3.7261899789051562,-4.304754006295771
3.725031585761869,-4.311509027296552
3.7238735070575473,-4.318615578448043
3.7227157426641755,-4.3260724103523085
3.7215582924538153,-4.333878221043502
3.720401156298592,-4.342031655987948
3.7192443340707038,-4.3505313080840775
3.7180878256424172,-4.359375717662462
3.716931630886066,-4.367576825918741
3.715775749674055,-4.372404113754395
3.714620181878859,-4.377565596574152
3.7134649273730203,-4.383060004314782
3.712309986029152,-4.388886016698371
3.711155357719933,-4.395042263232339
3.7100010423181153,-4.40152732320941
3.7088470396965176,-4.408339725707631
3.7076933497280278,-4.415477949590365
3.7065399722856047,-4.4229404235062955
3.7053869072422705,-4.430725525889438
3.7042341544711217,-4.438831584959111
3.7030817138453207,-4.447256878719955
3.7019295852380996,-4.455999634961936
3.7007777685227605,-4.465058031260319
3.699626263572671,-4.474430194975723
3.6984750702612685,-4.484114203254065
3.697324188462059,-4.494108083026572
3.696173618048618,-4.504409811009812
3.6950233588945887,-4.515017313705641
3.6938734108736817,-4.525928467401279
3.6927237738596768,-4.537141098169228
3.6915744477264223,-4.548652981867321
3.6904254323478334,-4.560461844138715
3.6892767275978966,-4.572565360411857
3.688128333350661,-4.584961155900575
3.6869802494802495,-4.597646805603954
3.68583247586085,-4.591887639969856
3.6846850123667196,-4.585012563368629
3.6835378588721834,-4.5784828089628125
3.682391015251632,-4.5722961722443785
3.681244481379525,-4.566450473457213
3.680098257130393,-4.560943557597073
3.678952342378831,-4.555773294411603
3.6778067369995027,-4.550937578400342
3.6766614408671368,-4.546434328814687
3.6755164538565355,-4.542261489657949
3.6743717758425625,-4.538417029685307
3.6732274067001534,-4.534898942403834
3.6720833463043103,-4.531705246072482
3.6709395945300995,-4.528833983702088
3.6697961512526587,-4.526283223055375
3.668653016347191,-4.524051056646954
3.6675101896889677,-4.522135601743316
3.666367671153328,-4.520535000362841
3.665225460615676,-4.519247419275787
3.664083557951483,-4.518271050004309
3.6629419630362894,-4.517604108822432
3.6618006757457033,-4.51724483675608
3.660659695955399,-4.51719149958305
3.659519023541115,-4.517442387833031
3.658378658378659,-4.517995816787597
3.6572386003439057,-4.518850126480203
3.6560988493127984,-4.520003681696187
3.6549594051613443,-4.52145487197278
3.6538202677656173,-4.523202111599089
3.6526814370017604,-4.52355575193563
3.6515429127459806,-4.520929650240502
3.6504046948745548,-4.518624699265233
3.649266783263824,-4.516639149718706
3.648129177790195,-4.514971278002363
3.646991878330144,-4.513619386210217
3.6458548847602104,-4.512581802128849
3.644718196957003,-4.5118568792374045
3.643581814797196,-4.511442996707599
3.6424457381575275,-4.51133855940371
3.6413099669148057,-4.511541997882587
3.6401745009459026,-4.512051768393641
3.6390393401277574,-4.512866352878854
3.6379044843373753,-4.513984258972772
3.6367699334518258,-4.515404020002511
3.635635687348246,-4.517124194987753
3.6345017459038402,-4.5191433686407425
3.6333681089958776,-4.521460151366297
3.6322347765016945,-4.5240731792617925
3.631101748298688,-4.526981114117184
3.629969024264327,-4.530182643414984
3.6288366042761426,-4.533676480330277
3.6277044882117337,-4.5374613637307055
3.626572675948767,-4.541536058176485
3.6254411673649667,-4.545899353920404
3.624309962338131,-4.55055006690781
3.623179060746121,-4.555487038776617
3.6220484624668603,-4.560709136857307
3.620918167378345,-4.566215254172926
3.6197881753586274,-4.572004309439101
3.6186584862858324,-4.578075247064006
3.6175291000381473,-4.584427037148395
3.616400016493825,-4.591058675485585
3.6152712355311856,-4.596335001659183
3.6141427570286093,-4.599413831347149
3.6130145808645477,-4.602787026909555
3.611886706917513,-4.606453477736017
3.6107591350660853,-4.610412099520799
3.6096318651889088,-4.614661834262801
3.608504897164692,-4.619201650265583
3.607378230872207,-4.624030542137335
3.6062518661902945,-4.629147530790899
3.605125802997858,-4.634551663443758
3.604000041173867,-4.640242013618035
3.6028745805973528,-4.646217681140517
3.601749421147414,-4.652477792142619
3.600624562703214,-4.659021499060401
3.5995000051439794,-4.665847980634573
3.5983757483490035,-4.672956441910477
3.597251792197641,-4.680346114238131
3.5961281365693134,-4.688016255272163
3.595004781343506,-4.695966148971868
3.5938817263997693,-4.704195105601173
3.5927589716177186,-4.712702461728641
3.5916365168770303,-4.721487580227518
3.5905143620574482,-4.730549850275656
3.5893925070387795,-4.739888687355567
3.588270951700897,-4.749503533254403
3.5871496959237352,-4.75939385606396
3.586028739587293,-4.769559150180694
3.5849080825716344,-4.779998936305687
3.583787724756888,-4.790712761444676
3.5826676660232453,-4.801700198908035
3.5815479062509636,-4.812960848310777
3.5804284453203596,-4.824494335572593
3.579309283111818,-4.836300312917781
3.5781904195057876,-4.8483784588753025
3.5770718543827784,-4.860728478278754
3.575953587623367,-4.873350102266371
3.57483561910819,-4.883967704994587
3.5737179487179493,-4.891751013707896
3.572600576333412,-4.8834955247727505
3.571483501835408,-4.875546167325204
3.57036672510483,-4.86790250649156
3.5692502460226345,-4.860564136575189
3.5681340644698403,-4.853530681056599
3.567018180327533,-4.846801792593388
3.565902593476858,-4.8403771530202615
3.5647873037990254,-4.83425647334903
3.5636723111753077,-4.8284394937685855
3.562557615487043,-4.822925983644951
3.56144321661563,-4.817715741521236
3.5603291144425326,-4.812808595117659
3.5592153088492777,-4.808204401331545
3.558101799717451,-4.803903046237308
3.556988586928707,-4.7999044450864785
3.5558756703647605,-4.796208542307682
3.5547630499073897,-4.792815311506656
3.553650725438436,-4.789724755466234
3.552538696839801,-4.786936906146346
3.5514269639934533,-4.78445182468404
3.5503155267814224,-4.782269601393457
3.5492043850857993,-4.780390355765841
3.5480935387887405,-4.77881423646955
3.546982987772462,-4.777541421350025
3.5458727319192436,-4.7765721174298275
3.5447627711114285,-4.775906560908614
3.5436531052314235,-4.7755450171631475
3.5425437341616948,-4.775487780747288
3.5414346577847717,-4.775735175392006
3.5403258759832466,-4.776287554005368
3.5392173886397758,-4.777145298672548
3.538109195637076,-4.778308820655822
3.5370012968579285,-4.7797785603945675
3.5358936921851707,-4.78155498750527
3.5347863815017098,-4.78363860078151
3.533679364690511,-4.785860316280497
3.5325726416346024,-4.783906641571713
3.5314662122170755,-4.782272647897613
3.5303600763210796,-4.780958744627417
3.5292542338298305,-4.779965371675831
3.528148684626606,-4.779292999503047
3.527043428594741,-4.778942129114738
3.5259384656176396,-4.778913292062064
3.5248337955787585,-4.779207050441664
3.5237294183616252,-4.779823996895665
3.5226253338498235,-4.780764754611684
3.521521541927001,-4.782029977322812
3.5204180424768667,-4.783620349307623
3.519314835383189,-4.785536585390191
3.5182119205298017,-4.7877794309400565
3.5171092978005962,-4.790349661872252
3.5160069670795298,-4.793248084647297
3.514904928250619,-4.796475536271184
3.5138031811979396,-4.800032884295407
3.512701725805631,-4.8039210268169334
3.511600561957894,-4.80814089247821
3.5104996895389906,-4.812693440467177
3.509399108433245,-4.817579660517252
3.508298818525039,-4.822800572907345
3.5071988196988193,-4.82835722846185
3.5060991118390934,-4.8342507085506305
3.5049996948304276,-4.840482125089051
3.503900568557451,-4.847052620537944
3.502801732904853,-4.853963367903646
3.5017031877573848,-4.861215570737968
3.500604932999857,-4.868810463138199
3.4995069685171445,-4.876749309747121
3.498409294194178,-4.885033405752986
3.4973119099159535,-4.893664076889553
3.4962148155675234,-4.902642679436057
3.4951180110340063,-4.911970600217205
3.4940214962005762,-4.921649256603201
3.4929252709524734,-4.928701134015649
3.4918293351749914,-4.933826078478002
3.4907336887534903,-4.939283083512859
3.48963833157339,-4.945073412837504
3.4885432635201674,-4.951198359756013
3.487448484479364,-4.95765924715926
3.4863539943365778,-4.964457427524926
3.4852597929774713,-4.971594282917478
3.4841658802877644,-4.979071224988186
3.4830722561532372,-4.986889694975112
3.481978920459733,-4.995051163703105
3.4808858730931522,-5.003557131583848
3.4797931139394556,-5.012409128615787
3.478700642884666,-5.0216087143841746
3.4776084598148653,-5.031157478061064
3.4765165646161957,-5.041057038405284
3.475424957174859,-5.051309043762508
3.474333637377115,-5.061915172065166
3.473242605109289,-5.0728771308325
3.472151860257761,-5.084196657170537
3.471061402708974,-5.095875517772101
3.4699712323494265,-5.107915508916854
3.468881349065681,-5.1203184564712005
3.4677917527443594,-5.133086215888375
3.4667024432721414,-5.146220672208397
3.4656134205357696,-5.159723740058063
3.4645246844220394,-5.173597363651027
3.4634362348178143,-5.187843516787683
3.4623480716100103,-5.183375772603525
3.4612601946856087,-5.179294790389614
3.460172603931647,-5.175602168692143
3.4590852992352206,-5.172299487243498
3.4579982804834875,-5.169388306962249
3.456911547563664,-5.1668701699531985
3.455825100363026,-5.158448988915823
3.454738938768908,-5.149526013480162
3.4536530626687028,-5.141053817551312
3.4525674719498634,-5.133034387355703
3.451482166499904,-5.125469686521085
3.4503971462063947,-5.118361656076524
3.4493124109569666,-5.11171221445242
3.448227960639309,-5.105523257480476
3.4471437951411685,-5.099796658393745
3.4460599143503554,-5.094534267826589
3.4449763181547346,-5.089737913814699
3.4438930064422326,-5.085409401795094
3.442809979100831,-5.0815505146061035
3.4417272360185747,-5.078163012487393
3.4406447770835644,-5.075248633079954
3.4395626021839605,-5.0728090914260955
3.4384807112079847,-5.07084607996945
3.4373991040439105,-5.0693612685549825
3.436317780580076,-5.068356304428968
3.4352367407048754,-5.0678328122390255
3.434155984306764,-5.0677923940340746
3.433075511274253,-5.068236629264383
3.431995321495912,-5.06916707478152
3.4309154148603684,-5.0705852648383996
3.429835791256312,-5.0724927110892475
3.4287564505724886,-5.074890902589622
3.4276773926977,-5.077781305796384
3.426598617520808,-5.081165364567745
3.425520124930734,-5.085044500163234
3.4244419148164558,-5.0894201112437
3.4233639870670114,-5.093327218600444
3.4222863415714952,-5.093056583789437
3.4212089782190587,-5.093258890963401
3.4201318968989125,-5.093935531334126
3.419055097500327,-5.09508787425369
3.4179785799126288,-5.0967172672144585
3.416902344025202,-5.098825035849079
3.4158263897274885,-5.101412483930495
3.41475071690899,-5.104480893371927
3.413675325459265,-5.108031524226891
3.4126002152679282,-5.112065614689171
3.4115253862246546,-5.116584381092857
3.4104508382191745,-5.121589017912324
3.409376571141277,-5.127080697762221
3.4083025848808095,-5.133060571397493
3.4072288793276764,-5.139529767713365
3.406155454371841,-5.1464893937453455
3.4050823099033183,-5.153940534669245
3.4040094458121892,-5.161884253801161
3.402936861988586,-5.170321592597445
3.4018645583227003,-5.179253570654772
3.4007925347047836,-5.188681185710076
3.399720791025139,-5.198605413640597
3.398649327174131,-5.209027208463858
3.3975781430421814,-5.219947502337666
3.3965072385197677,-5.231367205560102
3.3954366134974254,-5.243287206569541
3.394366267865746,-5.255708371944661
3.3932962015153803,-5.268631546404419
3.392226414337032,-5.279569224383508
3.3911569062214686,-5.286823184656761
3.390087677059509,-5.294587992834318
3.389018726742029,-5.302864585585494
3.387950055159964,-5.311653877034272
3.3868816622043063,-5.320956758759323
3.385813547766102,-5.330774099794014
3.384745711736459,-5.34110674662639
3.383678154006536,-5.351955523199223
3.3826108744675527,-5.363321230909938
3.381543873010783,-5.375204648610659
3.3804771495275596,-5.387606532608204
3.3794107039092722,-5.400527616664066
3.3783445360473627,-5.413968611994465
3.377278645833333,-5.427930207270275
3.3762130331587437,-5.44241306861708
3.3751476979152057,-5.457417839615132
3.3740826399943935,-5.472945141299377
3.3730178592880313,-5.488995572159496
3.3719533556879036,-5.505569708139801
3.37088912908585,-5.522668102639327
3.3698251793737675,-5.540291286511777
3.3687615064436094,-5.558439768065552
3.367698110187381,-5.577114033063775
3.366634990497149,-5.596314544724219
3.365572147265035,-5.616041743719351
3.3645095803832157,-5.636296048176344
3.363447289743924,-5.657077853677022
3.3623852752394474,-5.671499511023564
3.361323536762133,-5.68314138827344
3.360262074204382,-5.695223741493544
3.3592008874586496,-5.7077470130180155
3.3581399764174518,-5.720711626138551
3.3570793409733533,-5.734117985104478
3.356018981018981,-5.747966475122653
3.3549588964470147,-5.73742149746952
3.35389908715019,-5.727464725603039
3.3528395530213015,-5.718096606420738
3.3517802939531918,-5.709317561514773
3.350721309838766,-5.701127987171987
3.349662600570983,-5.6935282543738746
3.3486041660428576,-5.6865187087965845
3.3475460061474602,-5.6800996708109315
3.3464881207779125,-5.674271435482364
3.345430509827397,-5.669034272571008
3.34437317318915,-5.664388426531652
3.343316110756463,-5.660334116513726
3.342259322422684,-5.656871536361329
3.3412028080812113,-5.654000854613208
3.3401465676255047,-5.651722214502774
3.339090600949077,-5.650035733958099
3.338034907945495,-5.648941505601904
3.336979488508383,-5.648439596751574
3.3359243425314165,-5.648530049419145
3.3348694699083303,-5.649212880311313
3.3338148705329123,-5.64541604925814
3.3327605442990054,-5.638034866510492
3.331706491100509,-5.631297749695116
3.330652710831375,-5.625204820350044
3.3295992033856114,-5.61975617244693
3.3285459686572807,-5.614951872391021
3.327493006540502,-5.610791959021157
3.3264403169294474,-5.607276443609774
3.325387899718344,-5.604405309862904
3.3243357548014734,-5.602178513920182
3.323283882073172,-5.600595984354835
3.322232281427832,-5.599657622173694
3.3211809527599003,-5.599363300817174
3.3201298959638765,-5.5997128661593
3.3190791109343145,-5.6007061365076884
3.3180285975658257,-5.602342902603552
3.316978355753074,-5.604622927621704
3.3159283853907793,-5.607545947170541
3.314878686373712,-5.611111669292087
3.3138292585967006,-5.615319774461933
3.3127801019546266,-5.620169915589279
3.3117312163424275,-5.625661718016922
3.310682601655093,-5.631794779521251
3.3096342577876667,-5.638568670312263
3.3085861846352485,-5.645982933033544
3.3075383820929907,-5.654037082762275
3.306490850056101,-5.662730607009239
3.3054435884198408,-5.667180660689793
3.3043965970795237,-5.667756360426135
3.303349875930521,-5.668966712056372
3.302303424868255,-5.670811300045284
3.301257243788203,-5.673289681609474
3.3002113325858975,-5.676401386717367
3.299165691156922,-5.680145918089222
3.2981203193969155,-5.684522751197113
3.297075217201571,-5.689531334264945
3.296030384466635,-5.695171088268447
3.2949858210879097,-5.701441406935163
3.293941526961246,-5.708341656744485
3.2928975019825537,-5.715871176927612
3.2918537460477926,-5.724029279467572
3.29081025905298,-5.732815249099216
3.2897670408941835,-5.742228343309214
3.288724091467523,-5.752267792336092
3.287681410669177,-5.762932799170164
3.2866389983953717,-5.7742225395535876
3.285596854542393,-5.786136161980338
3.2845549790065762,-5.79867278769621
3.2835133716843083,-5.811831510698855
3.2824720324720325,-5.825611397737716
3.281430961266246,-5.840011488314074
3.2803901579634975,-5.855030794681027
3.2793496224603906,-5.870668301843489
3.2783093546535795,-5.8869229675582515
3.277269354439773,-5.902296216608712
3.2762296217157325,-5.910985237053612
3.2751901563782755,-5.920267673087375
3.2741509583242685,-5.930142614878717
3.273112027450632,-5.940609126658284
3.272073363654341,-5.951666246718585
3.271034966832423,-5.963312987414045
3.2699968368819565,-5.97554833516099
3.268958973700077,-5.988371250437627
3.2679213771839675,-6.00178066778411
3.266884047230868,-6.015775495802449
3.2658469837380704,-6.03035461715657
3.2648101866029173,-6.045516888572297
3.2637736557228094,-6.061261140837337
3.262737390995191,-6.077586178801354
3.261701392317567,-6.094490781375853
3.260665659587493,-6.111973701534261
3.259630192702575,-6.130033666311904
3.258594991560474,-6.14866937680599
3.2575600560589013,-6.167879508175682
3.2565253860956243,-6.187662709641994
3.2554909815684567,-6.208017604487847
3.254456842375272,-6.228942790058073
3.2534229684139926,-6.250436837759372
3.25238935958259,-6.272498293060424
3.251356015779093,-6.295125675491728
3.250322936901581,-6.289161072964267
3.2492901228481847,-6.283812692243855
3.24825757351709,-6.278942575898996
3.24722528880653,-6.26309465247242
3.246193268614794,-6.247976865467025
3.245161512840222,-6.233587442023762
3.244130021381206,-6.219924576421477
3.2430987941361926,-6.206986430076935
3.2420678310036743,-6.1947711315447505
3.241037131882202,-6.183276776517492
3.2400066966703758,-6.1725014278256
3.2389765252668474,-6.162443115437424
3.237946617570322,-6.153099836459222
3.2369169734795533,-6.144469555135112
3.2358875928933513,-6.136550202847152
3.2348584757105745,-6.129339678115285
3.2338296218301337,-6.122835846597353
3.232801031150993,-6.117036541089107
3.2317727035721666,-6.1119395615241725
3.230744638992721,-6.107542674974099
3.2297168373117735,-6.103843615648328
3.228689298428495,-6.1008400848941955
3.2276620222421077,-6.098529751196947
3.2266350086518796,-6.096910250179713
3.22560825755714,-6.095979184603535
3.224581768857261,-6.0957341243673495
3.223555542451671,-6.096172606507995
3.22252957823985,-6.0972921352002025
3.2215038761213246,-6.099090181756612
3.2204784359956777,-6.101564184627757
3.2194532577625417,-6.10471154940207
3.218428341321599,-6.108529648805886
3.2174036865725877,-6.10912889872934
3.216379293415291,-6.104558574584585
3.2153551617495464,-6.100684561641333
3.214331291475242,-6.097504304664062
3.213307682492319,-6.095015215145069
3.2122843347007684,-6.093214671304472
3.211261248000628,-6.092100018090195
3.210238422291994,-6.09166856717798
3.2092158574750083,-6.091917596971385
3.2081935534498656,-6.092844352601785
3.207171510116812,-6.094446045928363
3.2061497273761423,-6.096719855538129
3.2051282051282057,-6.099662926745897
3.204106943273398,-6.103272371594305
3.2030859417121675,-6.107545268853801
3.202065200345017,-6.1124786640226425
3.201044719072494,-6.118069569326919
3.2000244977951984,-6.124314963720522
3.199004536413783,-6.1312117928851615
3.197984834828951,-6.138756969230361
3.196965392941453,-6.146947371893453
3.195946210652093,-6.155779846739609
3.194927287861725,-6.165251206361795
3.193908624471252,-6.175358230080794
3.192890220381629,-6.186097663945207
3.1918720754938628,-6.197466220731436
3.1908541897090066,-6.209460579943742
3.189836562928166,-6.222077387814158
3.1888191950524987,-6.2353132573025425
3.1878020859832104,-6.249164768096578
3.1867852356215582,-6.263628466611735
3.1857686438688475,-6.278700865991361
3.184752310626436,-6.291334200926328
3.1837362357957324,-6.29816326256354
3.1827204192781924,-6.305571513393342
3.1817048609753242,-6.3135558915717995
3.180689560788684,-6.322113304894142
3.179674518619881,-6.331240630794702
3.178659734370571,-6.340934716346956
3.1776452079424637,-6.351192378263516
3.176630939237316,-6.362010402896118
3.1756169281569337,-6.373385546235669
3.1746031746031753,-6.38531453391217
3.173589678477946,-6.397794061194775
3.172576439683206,-6.410820792991768
3.17156345812096,-6.424391363850553
3.1705507336932652,-6.438502377957718
3.169538266302226,-6.4531504091389325
3.1685260558499997,-6.468332000859023
3.167514102238791,-6.484043666221949
3.1665024053708573,-6.500281887970784
3.1654909651485004,-6.517043118487791
3.164479781474075,-6.534323779794317
3.1634688542499854,-6.552120263550856
3.1624581833786847,-6.570428931057043
3.1614477687626787,-6.589246113251618
3.1604376103045144,-6.608568110712529
3.1594277079067954,-6.628391193656788
3.158418061472174,-6.6487116019405645
3.157408670903348,-6.669525545059162
3.1563995361030712,-6.690829202147001
3.155390656974138,-6.712618721977697
3.1543820334193993,-6.73489022296394
3.153373665341751,-6.757639793157568
3.152365552644139,-6.78086349024956
3.151357695229562,-6.804557341570005
3.1503500930010615,-6.828717344088199
3.0498798076923075,-13.456893331867523
3.0488977339371037,-13.491822892529727
3.0479159056389746,-13.52809509044829
3.0469343227059094,-13.588953988301393
3.0459529850459393,-13.664574826011638
3.0449718925671454,-13.745419661242945
3.0439910451776546,-13.796984141866915
3.0430104427856395,-13.859853868798446
3.042030085299317,-13.936569288000209
3.041049972626949,-14.022580688764302
3.040070104676847,-14.114744608839178
3.039090481357364,-14.161019488929398
3.0381111025769036,-14.214463460615102
3.037131968243912,-14.276407510923109
3.036153078266879,-14.323461441345795
3.0351744325543457,-14.36383453336875
3.0341960310148934,-14.409806138939558
3.0332178735571524,-14.47103801673735
3.032239960089798,-14.543036326491535
3.03126229052155,-14.625150652786461
3.0302848647611738,-14.719556521208505
3.0293076827174823,-14.781392718327627
3.0283307442993306,-14.84013929413703
3.0273540494156226,-14.8903072956778
3.026377597975305,-14.944706846681083
3.0254013898873717,-14.99915756958947
3.0244254250608598,-15.056986782167787
3.0234497034048546,-15.122242585058027
3.0224742248284855,-15.197510032199082
3.021498989240925,-15.286754166157635
3.020523996551394,-15.389956319750373
3.019549246669157,-15.428246306874417
3.0185747395035243,-15.474971347411795
3.017600474963852,-15.528085622815842
3.0166264529595375,-15.582310232643525
3.0156526734000293,-15.645890774778193
3.014679136194816,-15.714965322546167
3.0137058412534334,-15.790103300966615
3.0127327884854638,-15.87725372776919
3.0117599778005304,-15.964268667230414
3.0107874091083047,-16.049250190468378
3.009815082318503,-16.07975695049992
3.008842997340883,-16.12303630334432
3.007871154085254,-16.173956203862776
3.006899552461462,-16.230657420085308
3.005928192379405,-16.287239012018052
3.0049570737490203,-16.355743530130283
3.003986196480294,-16.43179347454972
3.003015560483255,-16.50698726234316
3.0020451656679765,-16.593548923178194
3.0010750119445775,-16.675622414636525
3.000105099223221,-16.690626585499754
2.999135427414116,-16.717614482441004
2.9981659964275145,-16.76579609259665
2.9971968061737124,-16.830647131442266
2.9962278565630522,-16.907505047029662
2.9952591475059203,-16.98135930896841
2.9942906789127464,-17.056948013837307
2.993322450694007,-17.135868271329148
2.9923544627602205,-17.21805346776163
2.991386715021951,-17.309669335663163
2.990419207389807,-17.35621290981992
2.98945193977444,-17.403914504645872
2.9884849120865504,-17.458864028753116
2.987518124236875,-17.512116261221532
2.986551576136202,-17.564086464150698
2.9855852676953596,-17.62688033211123
2.984619198825223,-17.700865512819238
2.9836533694367118,-17.78591036370408
2.9826877794407856,-17.881806347601167
2.981722428748451,-17.978703656612893
2.9807573172707604,-18.019780838974818
2.9797924449188073,-18.064965957711603
2.978827811603732,-18.094682994033846
2.9778634172367147,-18.140297452423454
2.9768992617289833,-18.200916806657627
2.9759353449918087,-18.271054931275412
2.9749716669365056,-18.35252825809132
2.9740082274744326,-18.437036567610125
2.9730450265169917,-18.51597848423568
2.9720820639756282,-18.601517151881097
2.971119339761835,-18.639948260218354
2.970156853787143,-18.68791712233605
2.9691946059631333,-18.73872141190567
2.9682325962014238,-18.78103464132342
2.9672708244136823,-18.831479511298436
2.966309290511615,-18.895474956105346
2.9653479944069776,-19.160442477105267
2.9643869360115658,-19.31651131293738
2.963426115237217,-19.37994930968381
2.9624655319958166,-20.01049562046828
2.961505186199291,-20.620263878500843
2.96054507775961,-20.76758995651529
2.9595852065887907,-20.157841626360685
2.958625572598886,-19.867641099254296
2.9576661757019997,-19.777577739540224
2.956707015810277,-19.62971070840533
2.9557480928359032,-19.490471811881743
2.954789406691112,-19.302913512096012
2.9538309572881745,-18.75652511572661
2.9528727445394116,-17.807432095337386
2.9519147683571823,-18.44123595892687
2.9509570286538933,-19.133957772666804
2.9499995253419913,-19.479563491292225
2.9490422583339666,-19.93661879629555
2.9480852275423524,-20.35255951331931
2.947128432879728,-20.680728792931735
2.946171874258712,-20.960450870411382
2.945215551591971,-21.60286023117521
2.9442594647922062,-22.296347651602307
2.9433036137721706,-22.375206661190834
2.9423479984446574,-22.20143055392103
2.9413926187224995,-21.842821614236016
2.9404374745185793,-21.125912457113
2.939482565745814,-20.61173603236214
2.938527892317172,-20.377888789209205
2.937573454145657,-20.16228286113892
2.9366192511443217,-19.852552609395993
2.9356652832262595,-19.713454451367504
2.9347115503046046,-19.40755821218791
2.933758052292535,-18.827719601935822
2.9328047891032747,-19.620911644969468
2.931851760650086,-20.265670172511324
2.9308989668462773,-20.657302240947786
2.9299464076051973,-21.111090715927173
2.9289940828402368,-21.49834664058247
2.9280419924648324,-21.780270197273957
2.927090136392461,-22.112139502682275
2.926138514536645,-22.78186613871343
2.9251871268109433,-23.365695597469383
2.9242359731289627,-23.485031829166857
2.92328505340435,-23.288338872916217
2.9223343675507962,-22.8096713237223
2.921383915482035,-22.17509973301573
2.9204336971118385,-21.858009813909952
2.9194837123540256,-22.138212362802197
2.9185339611224563,-22.201675956158223
2.917584443331033,-21.798586275530422
2.9166351588936994,-21.753131126035335
2.9156861077244423,-22.03572945345972
2.9147372897372894,-22.54318426515584
2.9137887048463145,-22.460657835004664
2.912840352965629,-22.316592453767555
2.9118922340093905,-22.153971049947895
2.9109443478917942,-22.26540857864403
2.9099966945270817,-22.495175858923872
2.909049273829534,-22.752196712822222
2.908102085713476,-22.831009540538243
2.9071551300932748,-22.92351609309269
2.9062084068833367,-23.016707292908634
2.905261915998113,-23.10492232780405
2.904315657352094,-23.126529043204382
2.9033696308598174,-23.16441983294755
2.9024238364358568,-23.2127555425812
2.9014782739948304,-23.26994235598454
2.900532943451399,-23.336977043915585
2.899587844720262,-23.4167330228798
2.898642977716166,-23.50938842786029
2.8976983423538965,-23.576916925930256
2.8967539385482763,-23.652771216339136
2.895809766214178,-23.74311600812866
2.894865825266511,-23.784779910858422
2.893922115620229,-23.832268893747145
2.8929786371903243,-23.884262151471436
2.8920353898918325,-23.94092625983622
2.891092373639833,-24.014463252777507
2.890149588349441,-24.0938505318995
2.8892070339358207,-24.158998983508727
2.8882647103141723,-24.23444274780021
2.887322617399738,-24.32068223444455
2.886380755107806,-24.42376117853711
2.8854391233536996,-24.45609144135001
2.8844977220527883,-24.49115607263591
2.8835565511204813,-24.53192892934751
2.882615610472229,-24.58772573012222
2.8816749000235244,-24.64785767026658
2.8807344196898987,-24.717575036398735
2.8797941693869293,-24.801056575406903
2.8788541490302317,-24.891917417747614
2.877914358535462,-24.99268957611019
2.876974797818319,-25.10428979402358
2.8760354667945425,-25.130483160725632
2.8750963653799144,-25.17053843484139
2.8741574934902574,-25.22139769971424
2.873218851041432,-25.264518004653937
2.8722804379493443,-25.323048159900644
2.8713422541299405,-25.395019206561408
2.870404299499206,-25.4771421660425
2.8694665739731695,-25.575206547677414
2.868529077467899,-25.681372039009705
2.867591809899503,-25.79249074716889
2.866654771184132,-25.819580762823914
2.865717961237981,-25.846512233750545
2.8647813799772797,-25.87655677751394
2.863845027318301,-25.923171644093145
2.8629089031773596,-25.985867388055205
2.861973007470811,-26.06609025992929
2.8610373401150517,-26.164323189113052
2.8601019010265167,-26.254581299005345
2.859166690121685,-26.354854135944148
2.8582317073170733,-26.47135852946142
2.857296952529241,-26.48556225414671
2.8563624256747886,-26.512439480758168
2.8554281266703554,-26.552034524860723
2.8544940554326224,-26.598427427817214
2.8535602118783108,-26.662785789494198
2.852626595924183,-26.738883928830887
2.851693207487042,-26.80917892937915
2.850760046483731,-26.897944489282832
2.8498271128311328,-27.003674965352246
2.848894406446173,-27.12617359076073
2.847961927245815,-27.155321279021546
2.8470296751470645,-27.192035092534006
2.8460976500669677,-27.23722427049194
2.8451658519226095,-27.29962850759178
2.844234280631116,-27.35630131857629
2.8433029361096542,-27.416508186893243
2.8423718182754323,-27.49544614384658
2.8414409270456975,-27.58791768437052
2.840510262337735,-27.700091428497903
2.8395798240688754,-27.834216743231917
2.8386496121564844,-27.847392532001894
2.8377196265179725,-27.8758004770822
2.8367898670707867,-27.922602500747765
2.8358603337324158,-27.95663431064624
2.834931026420388,-28.00736550582945
2.834001945052273,-28.07557937597676
2.83307308954568,-28.166571816894777
2.8321444598182572,-28.276460066042507
2.8312160557876926,-28.39750814830606
2.830287877371717,-28.51897902376769
2.8293599244880987,-28.53956738243717
2.8284321970546458,-28.568040818499924
2.8275046949892095,-28.603156617366533
2.8265774182096752,-28.658000353686646
2.8256503666339734,-28.715472131531676
2.824723540180072,-28.779570714764994
2.8237969387659807,-28.86534471631376
2.8228705623097468,-28.96461223878461
2.8219444107294573,-29.07892393809284
2.8210184839432415,-29.211737036834577
2.8200927818692656,-29.230233989823052
2.8191673044257364,-29.26405897599426
2.8182420515309032,-29.314936657236768
2.8173170231030493,-29.35091563944272
2.8163922190605026,-29.407857718826662
2.815467639321629,-29.486726070285563
2.814543283804833,-29.571521883035643
2.8136191524285614,-29.675445034407232
2.8126952451112954,-29.794896477450003
2.8117715617715624,-29.92414887864566
2.8108481023279235,-29.94118856717432
2.809924866698982,-29.970232801457367
2.809001854803382,-30.003559368222575
2.808079066559803,-30.058265101414236
2.807156501886969,-30.124023420695735
2.806234160703638,-30.199966449489008
2.8053120429286107,-30.29727384855154
2.8043901484807274,-30.394244579407662
2.8034684772788663,-30.500886211865456
2.802547029241945,-30.6311711682079
2.8016258042889195,-30.642066640037786
2.8007048023387884,-30.670177831525702
2.7997840233105884,-30.715815008459945
2.79886346712339,-30.755329944312603
2.79794313369631,-30.816252724724233
2.797023022948501,-30.901317340868566
2.7961031347991545,-30.987051166270493
2.795183469167504,-31.09610297081303
2.794264025972818,-31.22524070610615
2.7933448051344056,-31.36326948228412
2.792425806571617,-31.378946515566827
2.7915070302038383,-31.40667062111026
2.790588475950498,-31.430215026875544
2.789670143731058,-31.47529777636041
2.7887520334650246,-31.538381813199994
2.7878341450719413,-31.62044210319502
2.786916478471389,-31.726700596972705
2.785999033582992,-31.839341439978273
2.7850818103264054,-31.96552795787233
2.7841648086213304,-32.11867213404933
2.783248028387504,-32.11630990826489
2.7823314695447023,-32.12810337030673
2.7814151320127425,-32.16247858099596
2.780499015711474,-32.202711999698934
2.7795831205607913,-32.26677714016785
2.778667446480626,-32.357487550691914
2.777751993390946,-32.45012783075849
2.776836761211762,-32.56905102470534
2.7759217498631177,-32.70955034568179
2.775006959265102,-32.84955739062825
2.774092389337836,-32.85124530195292
2.773178040001484,-32.871402589991185
2.772263911176247,-32.90075976721111
2.7713500027823637,-32.952625988151524
2.7704363147401123,-33.016328769004794
2.769522846969809,-33.09353472632547
2.7686095993918096,-33.19989202745315
2.7676965719265074,-33.316804274442426
2.7667837644943325,-33.448745320840445
2.7658711770157556,-33.60885658689057
2.764958809411285,-33.60120566479692
2.764046661601468,-33.61264471242232
2.763134733506888,-33.65030417122243
2.7622230250481694,-33.69300311658614
2.761311536145973,-33.76229668552659
2.7604002667209984,-33.86048331979798
2.759489216693983,-33.95219695342509
2.7585783859857047,-34.07133279392128
2.757667774516974,-34.21426892172813
2.756757382208646,-34.371050035806974
2.755847208981609,-34.3739997580969
2.754937254756793,-34.38975728627063
2.7540275194551636,-34.40839480492249
2.753118002997724,-34.456685631146094
2.752208705305519,-34.520088994350466
2.7512996262996263,-34.59729457226455
2.7503907659011664,-34.704188900269465
2.7494821240312945,-34.82795013574348
2.748573700611206,-34.97384481059414
2.7476654955621305,-35.14934850492128
2.7467575088053393,-35.13902136518343
2.745849740262141,-35.14995490294381
2.7449421898538806,-35.18883893889697
2.744034857501941,-35.2248173890696
2.743127743127743,-35.287685788278694
2.7422208466527462,-35.37718238613118
2.7413141679984476,-35.47804844954931
2.740407707086382,-35.61238352065522
2.7395014638381197,-35.77029749285802
2.7385954381752704,-35.9336493674507
2.737689630019483,-35.92670335269786
2.736784039292441,-35.93584895318149
2.735878665915868,-35.95509921527356
2.734973509811523,-36.00269501046026
2.7340685709012043,-36.068699878045905
2.733163849106748,-36.15854948135059
2.7322593443500236,-36.280222581912646
2.7313550565529465,-36.40905384211315
2.730450985637459,-36.56669899990533
2.729547131525549,-36.762605944306266
2.728643494139238,-36.74071062336835
2.727740073400586,-36.747756569212605
2.7268368692316916,-36.78460801787202
2.725933881554687,-36.81672277457625
2.7250311102917455,-36.88198338573755
2.7241285553650756,-36.974762461040385
2.723226216696924,-37.08404055101374
2.7223240942095766,-37.22863497009914
2.7214221878253504,-37.391759641285844
2.7205204974666053,-37.56822460604816
2.719619023055737,-37.55406148162002
2.7187177645151777,-37.553879229822414
2.717816721767399,-37.57317708344457
2.716915894734904,-37.62560234825146
2.716015283340238,-37.69041746282584
2.7151148875059836,-37.78376447063545
2.714214707154757,-37.91289513580935
2.713314742209215,-38.04184663610987
2.7124149925920475,-38.20720258535231
2.711515458225985,-38.40913377081342
2.7106161390337924,-38.3827159788977
2.709717034938274,-38.39247000976697
2.7088181458622698,-38.42444377179786
2.707919471728654,-38.45589992982305
2.7070210124603435,-38.52319733663591
2.706122767980286,-38.61597448253475
2.7052247382114714,-38.735707567884496
2.7043269230769234,-38.896087931707676
2.703429322499702,-39.067460958000645
2.7025319364029046,-39.262735105509805
2.701634764709666,-39.244531394779656
2.7007378073431583,-39.233610898186974
2.69984106422659,-39.25275059130042
2.6989445352832027,-39.308165296292486
2.6980482204362803,-39.370473383387335
2.6971521196091395,-39.473289730546234
2.6962562327251356,-39.60753961687418
2.6953605597076598,-39.745053490317716
2.694465100480139,-39.92524345596406
2.6935698549660363,-40.13727586309494
2.692674823088854,-40.1039323192641
2.6917800047721308,-40.10752242557894
2.690885399939438,-40.123396727893706
2.6899910085143866,-40.16120377904238
2.689096830420623,-40.24055741013393
2.68820286558183,-40.33459502044484
2.687309113921729,-40.464148349244205
2.6864155753640735,-40.6379248342193
2.685522249832657,-40.81115665514829
2.684629137251307,-41.027420406772286
2.6837362375438882,-41.00025851884642
2.682843550634303,-40.98909748325147
2.6819510764464902,-41.01743390994218
2.6810588149044197,-41.06754563672202
2.680166765932103,-41.127242374933026
2.6792749294535856,-41.230432721095646
2.6783833053929516,-41.356777842598696
2.6774918936743184,-41.51475154301643
2.6766006942218397,-41.72212691290308
2.675709706959707,-41.9461664162788
2.6748189318121467,-41.90619769384017
2.673928368703422,-41.90725156591298
2.673038017557833,-41.91295880922673
2.6721478782997106,-41.961479967846124
2.67125795085343,-42.046666036239046
2.6703682351433953,-42.140572265572786
2.6694787310940518,-42.28266632212075
2.668589438629877,-42.45709841814733
2.6677003576753844,-42.657160106840884
2.6668114881551275,-42.91049334590668
2.6659228299936895,-42.8614868605671
2.665034383115695,-42.83709218719421
2.6641461474458032,-42.85862227229456
2.6632581229087053,-42.89005439948998
2.6623703094291336,-42.96218710054177
2.661482706931851,-43.083117766662845
2.6605953153416615,-43.20770907700416
2.6597081345834024,-43.385418470438296
2.6588211645819437,-43.60590896160733
2.6579344052621963,-43.84840931742518
2.657047856549103,-43.80390236128974
2.656161518367645,-43.78613328293584
2.6552753906428372,-43.79326716309046
2.65438947329973,-43.847996914273345
2.6535037662634102,-43.91790682313681
2.652618269459001,-44.026107590249964
2.6517329828116587,-44.188537950853146
2.650847906246578,-44.3610070263908
2.649963039688986,-44.58784021567487
2.6490783830641482,-44.8662078299755
2.648193936297364,-44.79346634875131
2.6473096993139684,-44.768406138296584
2.646425672039333,-44.77397352632606
2.6455418543988616,-44.803888128385495
2.6446582463179977,-44.88955527999139
2.6437748477222156,-45.00310926585993
2.6428916585370303,-45.15634887811662
2.6420086786879877,-45.36798535627962
2.641125908100668,-45.593522050779725
2.6402433467006934,-45.874046569581814
2.6393609944137135,-45.82268997416793
2.638478851165418,-45.77390329641513
2.637596916881532,-45.78058397017752
2.636715191487812,-45.825930594087765
2.6358336749100517,-45.89378678737059
2.634952367074081,-46.02082719910217
2.6340712679057647,-46.17999899229957
2.6331903773310033,-46.38245016963484
2.6323096952757274,-46.650282618546704
2.631429221665908,-46.93129783892179
2.63054895642755,-46.85118261775443
2.629668899486694,-46.82259238861628
2.6287890507694134,-46.80793213275572
2.627909410201817,-46.8535244282048
2.6270299777100483,-46.94108084860512
2.6261507532202897,-47.052349363493185
2.625271736658753,-47.22897674908385
2.62439292795169,-47.43824386770252
2.623514327025381,-47.69138329774805
2.6226359338061473,-48.01405744995014
2.621757748220341,-47.92268373784143
2.620879770194353,-47.88114180788339
2.620001999654606,-47.89337965232074
2.619124436527556,-47.914228539459636
2.618247080739698,-48.0005202483918
2.6173699322175583,-48.132478756383414
2.616492990887699,-48.29704256907151
2.6156162566767196,-48.53268454549006
2.614739729511249,-48.803341489332475
2.613863409317955,-49.12729902757477
2.612987296023537,-49.05628889389122
2.6121113895547317,-48.98897878855586
2.6112356898383107,-48.979340992550966
2.610360196801075,-48.96915564344682
2.6094849103698667,-48.74625237798151
2.608609830471558,-48.71413694150961
2.607734957033057,-49.00527355670834
2.60686028998131,-49.494195362018424
2.605985829243289,-49.941089049466854
2.605111574746009,-50.29732517356069
2.6042375264165147,-50.19493225138508
2.603363684181887,-50.1564030600562
2.602490047969242,-50.12372030718259
2.6016166177057265,-50.16137336245897
2.6007433933185258,-50.2534587341875
2.5998703747348575,-50.37748067719572
2.598997561881973,-50.57995022151846
2.5981249546871603,-50.82437132303193
2.5972525530777393,-51.12515896909002
2.596380356981064,-51.51283491957346
2.595508366324525,-51.387792268942086
2.594636581035544,-51.3229146581607
2.5937650010415827,-51.31998756112186
2.592893626270128,-51.338025514108736
2.592022456648708,-51.43375819864196
2.5911514921048813,-51.57819646127037
2.5902807325662454,-51.769718755056005
2.5894101779604255,-52.04817386403646
2.588539828215084,-52.36111124986659
2.587669683257919,-52.746605318448026
2.5867997430166585,-52.64602420247963
2.5859300074190688,-52.55463995714946
2.5850604763929477,-52.53948373647352
2.5841911498661267,-52.57708973211675
2.583322027766472,-52.65196349481622
2.5824531100218846,-52.812061437062056
2.5815843965602987,-53.01535589632687
2.5807158873096814,-53.29033086526133
2.579847582198035,-53.66147428439797
2.5789794811533944,-54.051911853789825
2.578111584103829,-53.920124745773855
2.577243890977443,-53.84630805861416
2.5763764017023743,-53.805699282806074
2.5755091162067902,-53.849037573888026
2.574642034418899,-53.932177648662595
2.5737751562669366,-54.0780173316537
2.572908481679175,-54.319114908621415
2.5720420105839223,-54.59464112474978
2.571175742909514,-54.967661343268325
2.570309678584327,-55.42493503250559
2.569443817536764,-55.26204205546
2.5685781596952677,-55.18219965107773
2.5677127049883124,-55.14318875787909
2.566847453344403,-55.163325336537845
2.565982404692082,-55.27754662089636
2.5651175589599235,-55.4186361984847
2.564252916076535,-55.655477480786296
2.5633884759705587,-55.978009311796455
2.5625242385706684,-56.34845426176104
2.5616602038055727,-56.83281515679541
2.5607963716040145,-56.66851588274987
2.559932741894767,-56.55835451486391
2.5590693146066403,-56.53873381523686
2.5582060896684755,-56.54395223422083
2.5573430670091475,-56.64415042813166
2.556480246557566,-56.82532223078783
2.555617628242672,-57.05229619352838
2.5547552119934416,-57.394330355101395
2.553892997738882,-57.80507958603556
2.5530309854080353,-58.308822541948174
2.552169174929976,-58.16356858836782
2.5513075662338127,-58.022122171437765
2.550446159248688,-57.975222287903065
2.5495849539037745,-58.003771529236545
2.5487239501282803,-58.084535654881826
2.5478631478514466,-58.27881171864314
2.5470025470025472,-58.529613873193455
2.5461421475108894,-58.87570756340291
2.5452819493058123,-59.34785365768836
2.544421952316689,-59.865323349275236
2.5435621564729267,-59.683482637159365
2.542702561703965,-59.56107515522057
2.5418431679392746,-59.4870170707139
2.5409839751083614,-59.52307151703697
2.540124983140764,-59.60545514550598
2.5392661919660515,-59.79014061707768
2.53840760151383,-60.089425786687585
2.5375492117137366,-60.4374811126663
2.5366910224954395,-60.92408559953644
2.535833033788641,-61.50427013656214
2.5349752455230785,-61.28330986742813
2.5341176576285194,-61.165732252074754
2.533260270034766,-61.07509547693083
2.532403082671649,-61.092993557980186
2.5315460954690376,-61.20760862564338
2.530689308356831,-61.38051138721388
2.5298327212649614,-61.69132503772526
2.5289763341233935,-62.08296861752304
2.528120146862124,-62.59279009217026
2.5272641594111844,-63.25420947104631
2.5264083717006365,-62.990570181204376
2.525552783660576,-62.84098655308901
2.5246973952211325,-62.76348230460006
2.5238422063124655,-62.75562234598863
2.5229872168647676,-62.88316475860261
2.5221324268082657,-63.067172210135894
2.5212778360732186,-63.3826168496828
2.5204234445899174,-63.82874067060664
2.519569252288684,-64.35708926440346
2.5187152590998747,-65.0551374633556
2.5178614649538784,-65.0551374633556
2.5170078697811156,-65.0551374633556
2.516154473512042,-65.0551374633556
2.5153012760771385,-65.0551374633556
2.5144482774069257,-65.0551374633556
2.513595477431955,-64.8540340468934
2.5127428760828083,-65.17314690388044
2.511890473290101,-65.6593887147087
2.5110382689844797,-66.22714470357566
2.5101862630966245,-66.96310574938829
2.509334455557247,-66.6978399694188
2.5084828462970923,-66.47696914133128
2.507631435246936,-66.39428515523335
2.506780222337589,-66.37685657361855
2.505929207499888,-66.48264583039423
2.505078390664709,-66.74002752399996
2.504227771762958,-67.06832543000161
2.5033773507255717,-67.58200152406953
2.5025271274835177,-68.21847323436064
2.5016771019678,-68.9983914852033
2.5008272741094504,-68.72067959309875
2.499977643839536,-68.47536790617934
2.4991282110891557,-68.37434593805753
2.498278975789437,-68.3692695500215
2.497429937871542,-68.45203803957631
2.4965810972666658,-68.7164132310919
2.495732453906033,-69.07241219919466
2.494884007720904,-69.61127000522497
2.494035758642566,-70.32023194285932
2.4931877066023413,-71.15651988657939
2.492339851531583,-70.84123319870027
2.4914921933616774,-70.57411190479458
2.4906447320240432,-70.43531111368794
2.4897974674501264,-70.44338728392606
2.4889503995714097,-70.52799199279649
2.4881035283194053,-70.80825239778325
2.4872568536256594,-71.20716442638056
2.486410375421747,-71.7771319256497
2.485564093639277,-72.56217716420565
2.4847180082098883,-73.46132848497918
2.4838721190652517,-73.10263056569441
2.4830264261370725,-72.82119473462129
2.4821809293570865,-72.65312180337737
2.481335628657057,-72.66760571591767
2.480490523968785,-72.74175773379582
2.479645615224099,-73.0318449906384
2.4788009023548607,-73.47563787901741
2.4779563852929645,-74.0866746208672
2.4771120639703326,-74.94627675948136
2.476267938318924,-75.92800689531595
2.4754240082707235,-75.52048475272531
2.4745802737577525,-75.21479963759396
2.4737367347120625,-75.01439441977578
2.4728933910657327,-75.01374564900757
2.4720502427508797,-75.09691794494755
2.4712072896996466,-75.40123956327953
2.4703645318442127,-75.88899075149648
2.4695219691167827,-76.54608470054703
2.468679601449598,-77.47563342260533
2.4678374287749287,-78.55897522959528
2.466995451025077,-78.10669362570432
2.4661536681323764,-77.77278144060223
2.465312080029192,-77.54188028654629
2.46447068664792,-77.52861655077817
2.463629487920986,-77.61347031108201
2.46278848378085,-77.93319353095201
2.461947674160002,-78.46206715627768
2.461107058990964,-79.17795050706052
2.4602666382062846,-80.19551250725034
2.459426411738551,-81.38582526297226
2.4585863795203755,-80.87939032638585
2.4577465414844055,-80.50185983266192
2.456906897563318,-80.2385203763082
2.456067447689819,-80.212055569152
2.4552281917966496,-80.29567374020998
2.4543891298165788,-80.63905841038995
2.4535502616824085,-81.2087090664273
2.452711587326972,-81.99451343905224
2.451873106683131,-83.11344015478339
2.451034819683781,-84.4199353390519
2.4501967262618454,-83.85888063214867
2.449358826350283,-83.42637638373604
2.44852111988208,-83.13117473236086
2.4476836067902554,-83.092230973119
2.446846287007857,-83.16647485361224
2.446009160467965,-83.539724001634
2.4451722271036913,-84.14849021696965
2.444335486848178,-85.01657891111532
2.443498939634596,-86.25093912287342
2.4426625853961497,-87.68319727720635
2.4418264240660736,-87.06565073166725
2.4409904555776323,-86.56600760075092
2.4401546798641234,-86.24276576528595
2.439319096858871,-86.1829212719321
2.438483706495234,-86.25144946476783
2.4376485087065998,-86.66178272863978
2.4368135034263876,-87.30745800796429
2.4359786905880485,-88.27395830035458
2.435144070125059,-89.61285484075492
2.4343096419709327,-91.21585807055976
2.43347540605921,-90.53784738021766
2.4326413623234635,-89.95026597090126
2.431807510697296,-89.59250272031922
2.43097385111434,-89.48017318050147
2.4301403835082587,-89.56493754189235
2.4293071078127495,-90.0207272846425
2.4284740239615337,-90.70226977615458
2.4276411318883695,-91.78662464206943
2.426808431527041,-93.23535846648477
2.425975922811366,-95.04260348974164
2.42514360567519,-94.29913477360742
2.4243114800523906,-93.60533393085193
2.423479545876878,-93.21229812135583
2.4226478030825858,-93.03232533722628
2.421816251603486,-93.13667874623506
2.4209848913735756,-93.62425078766
2.420153722326885,-94.36046856485575
2.419322744397475,-95.58138606352514
2.4184919575194326,-97.14769353949539
2.4176613616268785,-99.19269206249244
2.416830956653966,-98.31677897568626
2.4160007425348726,-97.55715330071455
2.4151707192038114,-97.12713755407796
2.414340886595023,-96.86562401802654
2.4135112446427778,-96.99449225615996
2.4126817932813798,-97.46617939077024
2.411852532445159,-98.31525291895856
2.411023462068479,-99.69118465316362
2.410194582085729,-101.39465629026792
2.409365892431335,-103.71851670903449
2.4085373930397465,-102.67193825121093
2.407709083845447,-101.8548551037144
2.4068809647829505,-101.32753058576485
2.4060530357867975,-101.01931256710236
2.4052252967915617,-101.1723671764123
2.404397747731846,-101.62094269145868
2.403570388542282,-102.5965087750136
2.4027432191575353,-104.04739714944137
2.4019162395122944,-106.01271649706902
2.401089449541284,-108.65223711304849
2.400262849179258,-107.41670471578303
2.3994364383609965,-106.5266960309377
2.3986102170213144,-105.83339900931144
2.3977841850950514,-105.52122524312674
2.3969583425170815,-105.62797552767718
2.396132689222306,-106.12443153643608
2.395307225145657,-107.24325840051118
2.3944819502220973,-108.78689662445336
2.393656864386616,-111.04986107897612
2.3928319675742356,-113.92129180547386
2.3920072597200077,-112.60137257209259
2.391182740759012,-111.57652051695104
2.3903584106263605,-110.74282428994827
2.389534269257191,-110.41346096739541
2.3887103165866757,-110.4108246312413
2.3878865525500137,-111.00876783052743
2.387062977082434,-112.16324020950267
2.3862395901191964,-113.94424800594415
2.3854163915955886,-116.52290121770864
2.3845933814469285,-119.70461827620159
2.3837705596085645,-118.27638738214897
2.382947926015874,-116.97922522568238
2.3821254806042638,-116.09233197449203
2.3813032233091707,-115.61685032320126
2.3804811540660595,-115.60949597910574
2.3796592728104278,-116.29956260510217
2.378837579477798,-117.48758024520669
2.378016074003728,-119.563354598456
2.3771947563238,-122.34233995927333
2.3763736263736264,-126.06481003514332
2.3755526840888517,-124.37463839527847
2.3747319294051468,-122.89735666541505
2.373911362258215,-121.91771965392002
2.3730909825837867,-121.22008800177585
2.3722707903176214,-121.25182252775056
2.371450785395509,-121.84562973652154
2.3706309677532693,-123.27471698354836
2.3698113373267526,-125.55028775125098
2.3689918940518324,-128.71985671471253
2.368172637864419,-133.0407768537153
2.367353568700447,-130.97626189938515
2.366534686495882,-129.37074855685063
2.3657159911867205,-128.03615298919914
2.3648974827089844,-127.31855627820354
2.364079160998728,-127.22359361065115
2.3632610259920326,-127.87562587370255
2.3624430776250094,-129.50632169604765
2.3616253158338014,-131.96727786622608
2.360807740554576,-135.68973994968277
2.3599903517235328,-140.43882823682932
2.3591731492769004,-138.23120525844345
2.3583561331509344,-136.2503992570819
2.3575393032819236,-134.72120422665515
2.35672265960618,-133.84589730704468
2.3559062020600487,-133.59295634083279
2.3550899305799033,-134.37861870184122
2.354273845102146,-136.00592306426
2.353457945563209,-138.93693740766946
2.352642231899551,-143.04313706790873
2.3518267040476615,-148.6051006203175
2.351011361944057,-146.02777547701993
2.350196205525287,-143.67495389168394
2.3493812347279284,-141.95513168384937
2.3485664494885805,-140.68308862187118
2.3477518497438816,-140.44601764606145
2.346937435430493,-141.07797019905848
2.346123206485105,-143.016891768183
2.3453091628444382,-146.24246136129656
2.3444953044452426,-150.9883622130411
2.3436816312242934,-157.4466937637566
2.3428681431183986,-154.3457285272358
2.3420548400643937,-151.73140883906174
2.3412417219991437,-149.41601965590814
2.340428788859538,-148.0320977033246
2.3396160405824986,-147.47593620689045
2.3388034771049777,-148.20423879601117
2.3379910983639527,-150.27647572321146
2.3371789042964313,-153.93778138004072
2.3363668948394483,-159.46177654088422
2.3355550699300704,-166.77446187250592
2.3347434295053877,-163.3779637179715
2.333931973502525,-160.02804462615788
2.3331207018586326,-157.4314308401766
2.332309614510887,-155.52216527221532
2.3314987113964967,-154.82842806991417
2.3306879924526984,-155.4543025228368
2.329877457616756,-157.72502829096044
2.3290671068259625,-161.94121821057766
2.3282569400176394,-168.1405837990149
2.327446957129137,-176.87310425812154
2.326637158097832,-172.64033519584828
2.3258275428611337,-168.87675815008177
2.3250181113564756,-165.5240724024694
2.3242088635213216,-163.24040422885665
2.3233997992931634,-162.13579909934373
2.3225909186095213,-162.68841676940926
2.321782221407944,-165.17580545838118
2.3209737076260097,-169.8442203079157
2.320165377201323,-177.19187614463954
2.3193572300715157,-187.1106415194531
2.3185492661742515,-182.42568563260193
2.3177414854472214,-177.69401948938022
2.316933887828142,-173.75433803024922
2.31612647325476,-170.69681365086325
2.315319241664851,-169.21669192472535
2.314512192996218,-169.53632168785003
2.3137053271866908,-172.1865811159089
2.312898644174132,-177.53710693579202
2.3120921438964253,-185.8503418796476
2.311285826291489,-197.72863083276098
2.310479691297265,-191.96883416855587
2.309673738851728,-186.49385519297314
2.308867968892876,-181.40475996681045
2.308062381358737,-177.63621726469142
2.307256976187367,-175.3776100383957
2.3064517533168503,-175.47011149596108
2.305646712685301,-178.16572154030447
2.304841854230857,-184.17924317979515
2.304037177891687,-193.86399718142525
2.3032326836059873,-207.67409618515603
2.302428371311982,-201.21714618832763
2.301624240947923,-194.3916572732891
2.3008202924520917,-188.2906153080553
2.3000165257627945,-183.2454649770069
2.299212940818368,-180.3030167904796
2.298409537557175,-179.74506331706758
2.2976063159176077,-182.62394943293927
2.2968032758380863,-189.19917073674577
2.296000417257057,-200.4532040381169
2.2951977401129944,-216.63373008805212
2.294395244344403,-208.93843613018095
2.293592929889812,-200.76545953736962
2.2927907966877807,-193.02248340049027
2.291988844676896,-186.56797309642602
2.29118707379577,-182.2489701718459
2.2903854839830444,-181.02364552390196
2.2895840751773906,-183.60380143722205
2.288782847317506,-191.07271582320672
2.287981800342112,-203.8393794178978
2.2871809341899634,-223.131951390033
2.28638024879984,-213.96633550042634
2.285579744110549,-204.19782355694477
2.284779420060928,-194.29473381270242
2.283979276589837,-185.99556151717564
2.283179313636167,-179.74054005178618
2.282379531138836,-177.45339879842058
2.2815799290367913,-179.43040530230473
2.2807805072690064,-187.57734028289906
2.2799812657744787,-202.28431236813336
2.2791822044922387,-224.8426628271526
2.278383323361341,-214.4485240414528
2.2775846223208713,-202.30942484543684
2.2767861013099377,-190.13109764147487
2.2759877602676797,-178.84290589617078
2.2751895991332614,-170.53050277904785
2.2743916178458767,-165.91623303000068
2.273593816344745,-167.4596083358905
2.2727961945691173,-175.41027509601912
2.271998752458264,-192.53861985579562
2.27120148995149,-218.63956011555152
2.2704044069881255,-207.0927962053723
2.2696075035075256,-191.99260435745109
2.2688107794490775,-176.81196939806154
2.268014234752191,-161.598907504808
2.2672178693563048,-150.10377931780667
2.2664216832008863,-142.5251113440036
2.265625676225428,-142.38935820347734
2.264829848369453,-150.3468248818692
2.2640341995725053,-169.12768426527262
2.2632387297741627,-200.0591221107567
2.2624434389140267,-186.61298212753215
2.261648326931727,-169.09003208669074
2.2608533937669217,-148.96719664824087
2.2600586393592916,-129.70733741801374
2.2592640636485495,-112.41031593873696
2.258469666574433,-101.4731018925971
2.2576754480767067,-97.23517134895427
2.2568814080951647,-105.08729470685107
2.2560875465696237,-124.25380220100038
2.2552938634399307,-160.86570232907934
2.25450035864596,-145.39776562944422
2.2537070321276116,-125.2988397511923
2.2529138838248133,-98.73754049633433
2.2521209136775178,-73.98779021929577
2.2513281216257077,-48.617390995527636
2.2505355076093907,-32.36377937422633
2.249743071568602,-22.23832773317973
2.2489508134434053,-28.018075223334197
2.248158733173887,-47.31402252725451
2.247366830700164,-88.6862290174393
2.2465751059623797,-73.39535885907264
2.245783558900704,-8.98153095084333
2.244992189455334,64.79603947057768
2.2442009975664905,72.0276438161618
2.243409983174425,63.74184666000251
2.242619146219415,78.7869520757173
2.2418284866417646,95.80652371245549
2.2410380043818035,97.23325951185687
2.240247699379889,78.15045728891126
2.239457571576406,34.89461406608692
2.238667620911764,46.83544463238897
2.2378778473264007,76.28394984166928
2.237088250760783,115.41560896204446
2.2362988311553975,163.0631922491042
2.2355095884507645,208.87749984214804
2.2347205225874283,252.40246187710125
2.233931633505958,280.6140409227511
2.233142921146954,294.7726555055972
2.2323543854510373,279.1661087362319
2.2315660263588595,237.6497205109495
2.230777843811099,241.88852905925523
2.229989837748458,276.3905066193679
2.229202008111669,322.7431004393593
2.2284143548414876,388.05812396051095
2.2276268778786967,450.354635916385
2.2268395771641067,517.777891993663
2.226052452638555,563.8397815699881
2.2252655042429046,599.4847581321845
2.224478731918043,593.4904489468581
2.223692135604888,560.7261655311754
2.222905715244379,549.9750606842264
2.2221194707774887,587.9919546509988
2.221333402145211,641.4462418345172
2.2205475092885654,729.5300178983277
2.2197617921486006,814.4449352524637
2.2189762506663913,916.1957972463707
2.2181908847830387,990.4069626168354
2.2174056944396687,1060.7513255444894
2.216620679577434,1075.49207954828
2.2158358401375167,1063.7032346584379
2.215051176061119,1026.7856401703068
2.2142666872894754,1063.9508249635867
2.2134823737638443,1123.200550837009
2.2126982354255085,1239.059612630392
2.2119142722157794,1354.8769404111117
2.2111304840759956,1504.3080732093133
2.210346870947518,1622.5758001088896
2.209563432771738,1746.4991576236848
2.2087801694900704,1801.622135650165
2.2079970810439558,1830.5065749274422
2.207214167374864,1751.6155765483716
2.2064314284242865,1778.0629946955528
2.205648864133747,1840.3668982326228
2.204866474444788,1986.932915770163
2.2040842592989836,2145.011528308508
2.2033022186379316,2357.565055350309
2.2025203524032557,2544.2388655216882
2.2017386605366096,2747.0040565673444
2.2009571429796657,2876.05620663171
2.200175799674128,2975.1935834894
2.1993946305617245,2834.230864748591
2.19861363558421,2830.270675027855
2.197832814683367,2891.8175293206114
2.197052167800998,3066.096666520887
2.1962716948789374,3282.2355367415853
2.1954913958590425,3572.819833387888
2.1947112706831993,3864.3625147614134
2.1939313192933154,4177.026256157368
2.1931515416313285,4434.88498662811
2.192371937639198,4645.826861285915
2.191592507258914,4420.766395315724
2.190813250432489,4350.68573368788
2.1900341671019627,4408.122365127305
2.189255257209398,4594.860394891422
2.1884765206968884,4891.151122471097
2.1876979575065487,5268.813329055143
2.186919567580522,5717.752333635909
2.1861413508609777,6174.315461859502
2.185363307290107,6645.694136451287
2.1845854368101314,7023.160931314578
2.1838077393632953,6695.042696254502
2.1830302148918697,6499.836848427003
2.182252863338152,6553.3577297204365
2.181475684644464,6716.485015742346
2.1806986787531533,7123.146501193145
2.1799218456065947,7582.5386547592125
2.179145185147186,8259.80606594296
2.1783686973173535,8891.055915278994
2.177592382059545,9688.106066894674
2.1768162393162394,10308.065682007522
2.176040269029937,9830.729744506349
2.175264471143165,9459.997829869963
2.174488845598476,9453.505031405508
2.173713392338448,9591.47899542356
2.1729381113056854,10052.454171457352
2.1721630024428156,10657.929345429802
2.171388065692495,11512.758507474637
2.1706133009974042,12473.564129059107


==> anc/Fig.4/R62_pdm_iso_sigma.csv <==
sqrts,R62_iso_sigma
4.17239010989011,1.6024568479869938
4.1711074242141235,1.6027542053727613
4.169825104915079,1.6030543545516056
4.168543151836027,1.6033572960072426
4.1672615648201035,1.6036630302236257
4.165980343710537,1.603971557684943
4.164699488350645,1.60428287887562
4.1634189985838335,1.604596994280317
4.162138874253602,1.604913904383932
4.160859115203531,1.6052336096715978
4.1595797212772965,1.6055561106286846
4.158300692318663,1.6058814077407984
4.157022028171486,1.6062095014937807
4.155743728679705,1.6065403923737096
4.1544657936873515,1.6068740808669013
4.153188223038544,1.6072105674599046
4.151911016577493,1.6075498526395073
4.150634174148497,1.6078919368927325
4.149357695595941,1.6082368207068392
4.148081580764299,1.6085845045693228
4.146805829498137,1.6089349889679156
4.145530441642107,1.6092882743905854
4.144255417040948,1.6096443613255358
4.142980755539491,1.6100032502612072
4.141706456982653,1.610364941686277
4.140432521215439,1.610729436089657
4.139158948082944,1.6110967339604965
4.13788573743035,1.6114668357881807
4.1366128891029295,1.61183974206233
4.135340402946037,1.6122154532728032
4.134068278805121,1.612593969909694
4.132796516525716,1.6129752924633318
4.131525115953443,1.6133594214242828
4.130254076934015,1.6137463572833486
4.128983399313227,1.6141361005315695
4.127713082936964,1.6145286516602189
4.126443127651201,1.614924011160809
4.1251735333019965,1.6153221795250852
4.123904299735503,1.6157231572450317
4.122635426797951,1.6160868503805836
4.121366914335664,1.61642738291664
4.120098762195056,1.6167703357416996
4.11883097022262,1.6171157092789905
4.117563538264945,1.6174635039519443
4.116296466168698,1.6178137201841978
4.115029753780641,1.6181663583995909
4.11376340094762,1.618521419022167
4.112497407516565,1.618878902476175
4.111231773334499,1.619238809186065
4.109966498248525,1.6196011395764942
4.108701582105838,1.6199658940723214
4.107437024753717,1.6203330730986112
4.106172826039531,1.6207026770806297
4.10490898581073,1.6210747064438484
4.103645503914855,1.621449161613944
4.102382380199532,1.621826043016795
4.101119614512471,1.6222053510784844
4.099857206701474,1.6225870862253
4.098595156614427,1.6229712488837316
4.097333464099296,1.6233578394804755
4.096072129004141,1.6237468584424304
4.094811151177105,1.6241383061966987
4.093550530466418,1.6245321831705875
4.092290266720396,1.624928489791607
4.091030359787438,1.6253272264874727
4.089770809516033,1.625728393686103
4.088511615754752,1.6261319918156198
4.087252778352254,1.6265380213043503
4.085994297157286,1.6269464825808237
4.0847361720186735,1.6273573760737758
4.0834784027853335,1.6277707022121441
4.082220989306267,1.6281864614250712
4.080963931430561,1.6286046541419021
4.0797072290073855,1.6290252807921877
4.078450881885996,1.6294483418056818
4.077194889915738,1.6298738376123425
4.0759392529460365,1.6303017686423311
4.0746839708264035,1.6307321353260138
4.073429043406439,1.6311649380939597
4.072174470535821,1.631600177376943
4.07092025206432,1.6320378536059412
4.069666387841786,1.6324779672121355
4.068412877718158,1.6329205186269116
4.067159721543458,1.6333655082818577
4.06590691916779,1.6338129366087686
4.064654470441344,1.634262804039641
4.063402375214398,1.6346623782654424
4.062150633337313,1.6350480326284427
4.060899244660532,1.6354357961858565
4.059648209034583,1.63582566931049
4.058397526310079,1.636217652375326
4.057147196337719,1.6366117457535245
4.055897218968284,1.6370079498184216
4.054647594052642,1.6374062649435308
4.053398321441739,1.637806691502543
4.05214940098661,1.6382092298693256
4.050900832538375,1.638613880417922
4.049652615948234,1.6390206435225536
4.048404751067474,1.6394295195576172
4.047157237747462,1.6398405088976884
4.045910075839654,1.6402536119175184
4.0446632651955845,1.6406012024065286
4.043416805666876,1.6409519558824306
4.042170697105233,1.6413058729065018
4.04092493936244,1.6416629540402854
4.0396795322903705,1.6420231998455883
4.038434475740978,1.6423866108844822
4.037189769566299,1.6427531877193031
4.035945413618459,1.643122930912652
4.034701407749656,1.643495841027394
4.033457751812182,1.64387191862666
4.032214445658405,1.6442511642738435
4.03097148914078,1.6446335785326047
4.0297288821118435,1.6450191619668668
4.028486624424212,1.6454079151408183
4.027244715930591,1.645799838618913
4.026003156483763,1.6461949329658672
4.024761945936598,1.646593198746664
4.023521084142046,1.6469946365265495
4.0222805709531375,1.6473992468710361
4.0210404062229905,1.6478070303458991
4.019800589804803,1.6482179875171796
4.018561121551854,1.6486321189511821
4.01732200131751,1.6490494252144763
4.016083228955211,1.6494699068738978
4.014844804318488,1.6498935644965442
4.013606727260951,1.65032039864978
4.01236899763629,1.6507504099012336
4.011131615298282,1.6511835988187962
4.009894580100781,1.6516199659706268
4.008657891897723,1.6520595119251467
4.007421550543132,1.6525022372510423
4.006185555891108,1.6529348983470318
4.004949907795836,1.6533101849084315
4.003714606111579,1.6536881732880784
4.002479650692685,1.6540688639685677
4.001245041393584,1.6544522574327212
4.000010778068785,1.6548383541635838
3.998776860572882,1.6552271546444282
3.9975432887605464,1.6556186593587519
3.996310062486533,1.6560128687902769
3.995077181605679,1.6564097834229505
3.993844645972901,1.656809403740947
3.9926124554431994,1.6572117302286637
3.9913806098716518,1.6576167633707255
3.99014910911342,1.6580245036519818
3.9889179530237464,1.658434951557507
3.987687141457954,1.6588481075726014
3.986456674271448,1.6592639721827898
3.985226551319712,1.6596825458738236
3.9839967724583114,1.660103829131679
3.9827673375428936,1.6605278224425575
3.981538246429185,1.660954526292886
3.980309498972998,1.6613839411693163
3.9790810950302142,1.6618160675587268
3.9778530344568086,1.6622509059482202
3.9766253171088275,1.6626884568251252
3.975397942842403,1.6631287206769956
3.9741709115137454,1.6635716979916098
3.9729442229791445,1.664017389256973
3.971717877094972,1.6644657949613149
3.9704918737176795,1.664916915593091
3.969266212703799,1.6653707516409817
3.9680408939099436,1.6658273035938926
3.966815917192802,1.6662865719409563
3.9655912824091475,1.6667485571715286
3.9643669894158307,1.6672132597751919
3.9631430380697847,1.6676806802417534
3.9619194282280223,1.6681508190612455
3.9606961597476316,1.668623676723928
3.959473232485785,1.6690992537202836
3.9582506462997324,1.6695775505410213
3.9570284010468053,1.6700585676770752
3.9558064965844144,1.670542305619605
3.9545849327700466,1.6710287648599962
3.95336370946127,1.6715179458898592
3.9521428265157357,1.67200984920103
3.95092228379117,1.6725044752855696
3.9497020811453805,1.6730018246357634
3.948482218436251,1.6734360379332225
3.947262695521749,1.673861057406925
3.9460435122599167,1.6742884000555163
3.944824668508878,1.674718066298123
3.9436061641268387,1.6751500565540636
3.9423879989720754,1.6755843712428518
3.94117017290295,1.6760210107841929
3.9399526857779015,1.6764599755979848
3.9387355374554476,1.676901266104318
3.937518727794187,1.677344882723476
3.9363022566527928,1.677790825875937
3.9350861238900183,1.6782390959823699
3.9338703293646975,1.6786896934636366
3.93265487293574,1.6791426187407925
3.9314397544621387,1.6795978722350857
3.9302249738029555,1.6800554543679576
3.929010530817341,1.680515365561042
3.927796425364519,1.680977606236165
3.9265826573037907,1.6814421768153467
3.9253692264945403,1.6819090777207983
3.924156132796222,1.6823783093749265
3.9229433760683765,1.6828498722003287
3.9217309561706175,1.6832466511553645
3.920518872962638,1.6836471130389437
3.919307126304212,1.6840512585193994
3.918095716055184,1.6844590882653714
3.9168846420754826,1.6848706029458027
3.9156739042251116,1.6852858032299405
3.9144635023641543,1.6857046897873378
3.9132534363527713,1.6861272632878508
3.9120437060511972,1.6865535244016419
3.910834311319749,1.686983473799176
3.909625252018817,1.6874171121512245
3.908416528008874,1.6878544401288618
3.9072081391504665,1.6882954584034677
3.906000085304217,1.6887401676467275
3.904792366330828,1.6891885685306294
3.903584982091079,1.689640661727466
3.9023779324458276,1.6900964479098362
3.9011712172560062,1.6905559277506415
3.899964836382623,1.69101910192309
3.898758789686768,1.6914859711006933
3.8975530770296043,1.6919565359572668
3.8963476982723724,1.6924307971669321
3.8951426532763938,1.6929087554041127
3.893937941903059,1.6933904113435414
3.8927335640138407,1.6938116358543431
3.891529519470289,1.6942177761723047
3.8903258081340266,1.6946270285672171
3.889122429866758,1.6950393936062296
3.8879193845302575,1.69545487185675
3.886716671986382,1.695873463886442
3.8855142920970605,1.696295170263226
3.8843122447243017,1.6967199915552804
3.8831105297301898,1.6971479283310387
3.8819091469768834,1.6975789811591937
3.8807080963266176,1.6980131506086937
3.8795073776417053,1.6984504372487434
3.878306990784536,1.6988908416488062
3.877106935617575,1.6993343643786003
3.8759072120033586,1.6997810060081036
3.874707819804505,1.700230767107548
3.873508758883707,1.7006836482474246
3.872310029103732,1.70113964999848
3.871111630327426,1.701598772931718
3.869913562417704,1.7020610176184
3.8687158252375644,1.7025263846300442
3.8675184186500777,1.7029948745384254
3.8663213425183893,1.7034664879155752
3.8651245967057233,1.703941225333782
3.8639281810753743,1.7044190873655927
3.862732095490716,1.704900074583809
3.8615363398151974,1.705384187561491
3.8603409139123417,1.7058714268719546
3.859145817645749,1.7063617930887736
3.857951050879091,1.706855286785779
3.856756613476117,1.7073519085370576
3.8555625053006533,1.7078516589169537
3.8543687262165967,1.708354538500069
3.8531752760879243,1.7088605478612606
3.851982154778683,1.7093696875756452
3.850789362152999,1.7098819582185938
3.8495968980750686,1.7103973603657356
3.8484047624091686,1.7109158945929568
3.847212955019647,1.7114375614764
3.8460214757709257,1.7119623615924655
3.844830324527503,1.7124902955178096
3.843639501153952,1.7130213638293466
3.84244900551492,1.7135555671042466
3.841258837475129,1.7140929059199366
3.840068996899373,1.7146333808541026
3.8388794836525233,1.7151769924846858
3.8376902975995257,1.715640032060598
3.836501438605399,1.7161024695967033
3.8353129065352367,1.7165675581718869
3.834124701254204,1.7170352982737063
3.832936822627545,1.717505690389936
3.831749270520574,1.7179787350085693
3.830562044798681,1.718454432617816
3.829375145327331,1.718932783706104
3.828188571972059,1.7194137887620808
3.827002324598479,1.7198974482746097
3.8258164030722743,1.7203837627327727
3.824630807259206,1.72087273262587
3.823445537025106,1.7213643584434182
3.8222605922358808,1.7218586406751542
3.82107597275751,1.7223555798110308
3.8198916784560484,1.722855176341219
3.818707709197622,1.7233574307561084
3.817524064848434,1.7238623435463052
3.816340745274756,1.7243699152026353
3.815157750342936,1.724880146216141
3.8139750799193943,1.7253930370780826
3.812792733870628,1.7259085882799388
3.8116107120632017,1.726426800313405
3.810429014363756,1.7269476736703964
3.8092476406390054,1.727471208843045
3.808066590755735,1.7279974063237005
3.806885864580807,1.7285262666049304
3.8057054619811543,1.7290577901795197
3.80452538282378,1.729591977540473
3.803345626975764,1.7301288291810113
3.8021661943042577,1.7305985907701529
3.800987084676484,1.7310726770090397
3.799808297959743,1.7315510886991896
3.7986298340214013,1.7320338266424757
3.7974516927288997,1.7325208916411232
3.7962738739497564,1.733012284497711
3.7950963775515576,1.7335080060151717
3.793919203401962,1.7340080569967904
3.792742351368703,1.7345124382462072
3.791565821319583,1.7350211505674142
3.790389613122481,1.7355341947647576
3.7892137266453454,1.7360515716429363
3.7880381617561985,1.7365732820070037
3.7868629183231324,1.7370993266623662
3.785687996214312,1.7376297064147834
3.784513395297977,1.7381274515469238
3.7833391154424367,1.738574208569294
3.7821651565160725,1.7390245474223596
3.780991518387338,1.7394784687711065
3.7798182009247587,1.7399359732808117
3.7786452039969323,1.740397061617045
3.777472527472527,1.7408617344456694
3.7763001712202864,1.7413299924328405
3.775128135109021,1.7418018362450074
3.773956419007613,1.7422772665489106
3.7727850227850226,1.7427562840115842
3.7716139463102745,1.7432388893003552
3.7704431894524695,1.7437250830828412
3.769272752080776,1.744214866026956
3.7681026340644355,1.7447082388009045
3.766932835272762,1.7452052020731827
3.765763355575139,1.7457057565125824
3.7645941948410253,1.746209902788185
3.7634253529399433,1.746717641569368
3.7622568297414927,1.7472289735257984
3.761088625115342,1.7477438993274381
3.7599207389312337,1.7482624196445402
3.758753171058977,1.7487845351476523
3.7575859213684533,1.7493102465076134
3.7564189897296165,1.7498395543955554
3.75525237601249,1.7503724594829033
3.7540860800871694,1.750908962441375
3.75292010182382,1.7514490639429794
3.7517544410926766,1.751992764660021
3.750589097764047,1.7525400652650953
3.7494240717083085,1.7530909664310903
3.7482593627959084,1.7536454688311878
3.747094970897367,1.7542035731388603
3.74593089588327,1.7547652800278766
3.7447671376242813,1.7553305901722942
3.7436036959911263,1.7558995042464671
3.742440570854607,1.7564720229250386
3.741277762085597,1.757048146882946
3.74011526955503,1.7576278767954212
3.7389530931339228,1.7582112133379866
3.737791232693353,1.758798157186458
3.736629688104474,1.7593887090169436
3.7354684592385055,1.7599828695058441
3.7343075459667396,1.7605806393298549
3.7331469481605355,1.7611820191659622
3.731986665691325,1.761777304107968
3.7308266984306098,1.762287593958186
3.7296670462499617,1.762800872757266
3.728507709021018,1.7633171410647386
3.727348686615489,1.7638363994403743
3.7261899789051562,1.7643586484441887
3.725031585761869,1.7648838886364397
3.7238735070575473,1.7654121205776288
3.7227157426641755,1.7659433448285016
3.7215582924538153,1.7664775619500457
3.720401156298592,1.7670147725034913
3.7192443340707038,1.767554977050314
3.7180878256424172,1.7680981761522303
3.716931630886066,1.7686443703712016
3.715775749674055,1.769193560269432
3.714620181878859,1.7697457464093689
3.7134649273730203,1.7703009293537018
3.712309986029152,1.7708591096653643
3.711155357719933,1.7714202879075345
3.7100010423181153,1.7719844646436316
3.7088470396965176,1.772551640437319
3.7076933497280278,1.773121815852503
3.7065399722856047,1.7736949914533329
3.7053869072422705,1.7742711678042025
3.7042341544711217,1.7748503454697477
3.7030817138453207,1.7754325250148475
3.7019295852380996,1.7760177070046241
3.7007777685227605,1.7766058920044436
3.699626263572671,1.7771970805799155
3.6984750702612685,1.7777912732968912
3.697324188462059,1.7783884707214663
3.696173618048618,1.7789886734199793
3.6950233588945887,1.7795918819590115
3.6938734108736817,1.780198096905389
3.6927237738596768,1.7808073188261797
3.6915744477264223,1.7814195482886943
3.6904254323478334,1.7820347858604881
3.6892767275978966,1.782653032109358
3.688128333350661,1.7832742876033465
3.6869802494802495,1.783898552910737
3.68583247586085,1.7844505119654877
3.6846850123667196,1.7850076579075598
3.6835378588721834,1.7855699917175378
3.682391015251632,1.7861375143764278
3.681244481379525,1.7867102268656525
3.680098257130393,1.7872829591714914
3.678952342378831,1.7877631763335677
3.6778067369995027,1.7882476244679517
3.6766614408671368,1.7887363043739288
3.6755164538565355,1.7892292168511257
3.6743717758425625,1.789726362699511
3.6732274067001534,1.7902277427193962
3.6720833463043103,1.7907333577114342
3.6709395945300995,1.7912432084766223
3.6697961512526587,1.7917572958162973
3.668653016347191,1.79227562053214
3.6675101896889677,1.7927981834261728
3.666367671153328,1.79332498530076
3.665225460615676,1.7938560269586097
3.664083557951483,1.7943913092027712
3.6629419630362894,1.794930832836636
3.6618006757457033,1.7954745986639373
3.660659695955399,1.7960226074887509
3.659519023541115,1.7965748601154972
3.658378658378659,1.7971313573489351
3.6572386003439057,1.7976920999941686
3.6560988493127984,1.7982570888566423
3.6549594051613443,1.7988263247421428
3.6538202677656173,1.7993998084568013
3.6526814370017604,1.7999775408070893
3.6515429127459806,1.8005595225998203
3.6504046948745548,1.8011457546421517
3.649266783263824,1.8017362377415813
3.648129177790195,1.8023309727059516
3.646991878330144,1.802929960343444
3.6458548847602104,1.8035332014625856
3.644718196957003,1.8041406968722429
3.643581814797196,1.804752447381626
3.6424457381575275,1.8053684538002885
3.6413099669148057,1.8059887169381243
3.6401745009459026,1.8066132376053696
3.6390393401277574,1.807242016612604
3.6379044843373753,1.807875054770748
3.6367699334518258,1.8085123528910663
3.635635687348246,1.8091539117851645
3.6345017459038402,1.8097997322649904
3.6333681089958776,1.8104498151428343
3.6322347765016945,1.8111041612313288
3.631101748298688,1.8117627713434494
3.629969024264327,1.8124256462925126
3.6288366042761426,1.8130643514366942
3.6277044882117337,1.813624443592598
3.626572675948767,1.8141880221830364
3.6254411673649667,1.814755087871812
3.624309962338131,1.8153256413230068
3.623179060746121,1.8158996832009835
3.6220484624668603,1.8164772141703869
3.620918167378345,1.8170582348961402
3.6197881753586274,1.8176427460434506
3.6186584862858324,1.818230748277804
3.6175291000381473,1.8188222422649674
3.616400016493825,1.8194172286709887
3.6152712355311856,1.8200157081621962
3.6141427570286093,1.820617681405201
3.6130145808645477,1.8212231490668924
3.611886706917513,1.821832111814442
3.6107591350660853,1.8224445703153014
3.6096318651889088,1.8230605252372025
3.608504897164692,1.8236799772481609
3.607378230872207,1.8243029270164703
3.6062518661902945,1.8249293752107054
3.605125802997858,1.8255593224997224
3.604000041173867,1.8261927695526576
3.6028745805973528,1.8268297170389298
3.601749421147414,1.8274701656282366
3.600624562703214,1.8281141159905578
3.5995000051439794,1.8287615687961527
3.5983757483490035,1.829412524715562
3.597251792197641,1.8300669844196085
3.5961281365693134,1.8307249485793935
3.595004781343506,1.8313864178663006
3.5938817263997693,1.8320513929519942
3.5927589716177186,1.832719874508418
3.5916365168770303,1.8333918632077988
3.5905143620574482,1.8340673597226431
3.5893925070387795,1.8347463647257374
3.588270951700897,1.83542887889015
3.5871496959237352,1.836114902889229
3.586028739587293,1.8368044373966057
3.5849080825716344,1.8374974830861897
3.583787724756888,1.8381940406321724
3.5826676660232453,1.8388941107090253
3.5815479062509636,1.8395976939915009
3.5804284453203596,1.8403047911546344
3.579309283111818,1.8410154028737395
3.5781904195057876,1.84164722561743
3.5770718543827784,1.8422494528043178
3.575953587623367,1.84285454928412
3.57483561910819,1.8434625156068765
3.5737179487179493,1.8440733523228559
3.572600576333412,1.844617081676321
3.571483501835408,1.8451658920171454
3.57036672510483,1.8457197843221207
3.5692502460226345,1.8462787595684487
3.5681340644698403,1.8468428187337345
3.567018180327533,1.8474119627959897
3.565902593476858,1.847986192733634
3.5647873037990254,1.8485655095254914
3.5636723111753077,1.8491499141507943
3.562557615487043,1.8497394075891802
3.56144321661563,1.850333990820693
3.5603291144425326,1.8509336648257837
3.5592153088492777,1.851538430585309
3.558101799717451,1.8521482890805332
3.556988586928707,1.8527632412931252
3.5558756703647605,1.853383288205161
3.5547630499073897,1.854008430799124
3.553650725438436,1.8546386700579016
3.552538696839801,1.8552740069647908
3.5514269639934533,1.855914442503493
3.5503155267814224,1.8565599776581156
3.5492043850857993,1.8572106134131734
3.5480935387887405,1.8578663507535866
3.546982987772462,1.8585271906646836
3.5458727319192436,1.8591931341321972
3.5447627711114285,1.8598641821422681
3.5436531052314235,1.8605403356814423
3.5425437341616948,1.8612215957366718
3.5414346577847717,1.8619079632953173
3.5403258759832466,1.862599439345143
3.5392173886397758,1.863296024874322
3.538109195637076,1.863997720871432
3.5370012968579285,1.864704528325457
3.5358936921851707,1.8654164482257896
3.5347863815017098,1.8661334815622264
3.533679364690511,1.8668556293249714
3.5325726416346024,1.8675828925046347
3.5314662122170755,1.8683152720922322
3.5303600763210796,1.869052769079189
3.5292542338298305,1.8697424884141587
3.528148684626606,1.870366329129156
3.527043428594741,1.8709941991104624
3.5259384656176396,1.8716260991375395
3.5248337955787585,1.8722620299901709
3.5237294183616252,1.8729019924484596
3.5226253338498235,1.873545987292831
3.521521541927001,1.8741940153040315
3.5204180424768667,1.8748460772631275
3.519314835383189,1.8755021739515092
3.5182119205298017,1.8761623061508852
3.5171092978005962,1.8768264746432874
3.5160069670795298,1.8774946802110672
3.514904928250619,1.8781669236368976
3.5138031811979396,1.8788432057037747
3.512701725805631,1.8795235271950135
3.511600561957894,1.8802078888942506
3.5104996895389906,1.8808962915854444
3.509399108433245,1.8815887360528734
3.508298818525039,1.8822852230811393
3.5071988196988193,1.8829857534551635
3.5060991118390934,1.8836903279601884
3.5049996948304276,1.884398947381778
3.503900568557451,1.885111612505817
3.502801732904852,1.8858283241185145
3.5017031877573848,1.886549083006394
3.500604932999857,1.8872738899563073
3.4995069685171445,1.8880027457554238
3.498409294194178,1.8887356511912328
3.497311909915952,1.88947260705155
3.4962148155675234,1.8902136141245054
3.4951180110340063,1.8909586731985555
3.4940214962005762,1.8917077850624766
3.4929252709524734,1.8924609505053642
3.49182933517499,1.8932181703166386
3.4907336887534903,1.8939794452860368
3.48963833157339,1.8947447762036216
3.4885432635201674,1.8955141638597734
3.487448484479364,1.8962876090451952
3.4863539943365764,1.8970651125509135
3.4852597929774713,1.8978466751682697
3.4841658802877644,1.8986322976889332
3.4830722561532372,1.8994219809048913
3.481978920459733,1.9002157256084513
3.4808858730931513,1.900962197444227
3.4797931139394556,1.9016335694511015
3.478700642884666,1.902308246757163
3.4776084598148653,1.9029862300058153
3.4765165646161957,1.903667519840726
3.475424957174857,1.9043521169058277
3.474333637377115,1.905040021845311
3.473242605109289,1.9057312353036338
3.472151860257761,1.906425757925514
3.471061402708974,1.9071235903559327
3.469971232349425,1.9078247332401372
3.468881349065681,1.9085291872236305
3.4677917527443594,1.909236952952185
3.4667024432721414,1.9099480310718333
3.4656134205357696,1.9106624222288688
3.464524684422038,1.911380127069853
3.4634362348178143,1.9121011462416024
3.4623480716100103,1.912742123029676
3.4612601946856087,1.9133893059579135
3.460172603931647,1.9140426962408794
3.4590852992352197,1.9147022950936328
3.4579982804834875,1.915368103731716
3.456911547563664,1.9160401233711675
3.455825100363026,1.9167183552285127
3.454738938768908,1.9174028005207664
3.4536530626687014,1.918093460465437
3.4525674719498634,1.9187903362805172
3.451482166499904,1.9194934291844963
3.4503971462063947,1.9202027403963482
3.4493124109569666,1.9209182711355393
3.448227960639307,1.9216400226220278
3.4471437951411685,1.9223679960762567
3.4460599143503554,1.9231021927191645
3.4449763181547346,1.923842613772176
3.4438930064422326,1.924589260457208
3.44280997910083,1.9253421339966679
3.4417272360185747,1.9261012356134495
3.4406447770835644,1.926866566530941
3.4395626021839605,1.9276381279730177
3.4384807112079847,1.9284159211640461
3.4373991040439096,1.9291999473288848
3.436317780580076,1.929990207692876
3.4352367407048754,1.9307867034818598
3.434155984306764,1.931589435922161
3.433075511274253,1.9323128370390954
3.431995321495911,1.9329871300128003
3.4309154148603684,1.9336664132858035
3.429835791256312,1.934350687838189
3.4287564505724886,1.9350399546504329
3.4276773926977,1.9357342147034027
3.4265986175208067,1.9364334689783644
3.425520124930734,1.937137718456971
3.4244419148164558,1.9378469641212754
3.4233639870670114,1.9385612069537197
3.4222863415714952,1.9392804479371408
3.421208978219058,1.9400046880547719
3.4201318968989125,1.9407339282902334
3.419055097500327,1.9414681696275455
3.4179785799126288,1.942207413051119
3.416902344025202,1.9429516595457579
3.4158263897274876,1.9437009100966627
3.41475071690899,1.944455165689422
3.413675325459265,1.9452144273100238
3.4126002152679282,1.9459786959448466
3.4115253862246546,1.9467479725806616
3.4104508382191736,1.9475222582046376
3.409376571141277,1.9483015538043302
3.4083025848808095,1.9490858603676962
3.4072288793276764,1.9498751788830802
3.406155454371841,1.950669510339222
3.4050823099033174,1.9514688557252582
3.4040094458121892,1.9522732160307124
3.402936861988586,1.9530825922455077
3.4018645583227003,1.9538969853599584
3.4007925347047836,1.9547163963647702
3.399720791025138,1.9555408262510479
3.398649327174131,1.9563702760102832
3.3975781430421814,1.9572047466343665
3.3965072385197677,1.9580442391155795
3.3954366134974254,1.9588887544465967
3.394366267865745,1.95973829362049
3.3932962015153803,1.9605928576307183
3.392226414337032,1.9614524474711406
3.3911569062214686,1.9623170641360053
3.390087677059509,1.9631867086199553
3.389018726742028,1.9640613819180297
3.387950055159964,1.9649410850256555
3.3868816622043063,1.9658142650282624
3.385813547766102,1.9665563217394475
3.384745711736459,1.9673023916064905
3.3836781540065353,1.9680524754221618
3.3826108744675527,1.968806573979543
3.381543873010783,1.9695646880720368
3.3804771495275596,1.970326818493357
3.3794107039092722,1.9710929660375343
3.3783445360473614,1.971863131498918
3.377278645833333,1.9726373156721666
3.3762130331587437,1.9734155193522613
3.3751476979152057,1.9741977433344946
3.3740826399943935,1.9749839884144746
3.3730178592880304,1.9757742553881295
3.3719533556879036,1.9765685450516952
3.37088912908585,1.9773668582017316
3.3698251793737675,1.9781691956351086
3.3687615064436094,1.9789755581490134
3.36769811018738,1.9797859465409515
3.366634990497149,1.980600361608738
3.365572147265035,1.9814188041505096
3.3645095803832157,1.9822412749647156
3.363447289743924,1.9830677748501204
3.3623852752394465,1.983898304605808
3.361323536762133,1.9847328650311713
3.360262074204382,1.9855714569259257
3.3592008874586496,1.9864140810900985
3.3581399764174518,1.9872607383240317
3.3570793409733524,1.9881114294283881
3.356018981018981,1.9889661552041387
3.3549588964470147,1.9897803524242503
3.35389908715019,1.9906018763919164
3.3528395530213015,1.9914307285651611
3.351780293953191,1.9922669104025825
3.350721309838766,1.9931104233633443
3.349662600570983,1.9939612689071873
3.3486041660428576,1.9948194484944188
3.3475460061474602,1.9956849635859184
3.346488120777911,1.9965578156431387
3.345430509827397,1.9974380061280979
3.34437317318915,1.9983255365033918
3.343316110756463,1.999220408232183
3.342259322422684,2.0001226227782043
3.3412028080812104,2.001032181605765
3.3401465676255047,2.0018245843896025
3.339090600949077,2.0025907131592695
3.338034907945495,2.003362581030692
3.336979488508383,2.0041401891468604
3.3359243425314156,2.0049235386512145
3.3348694699083303,2.0057126306876367
3.3338148705329123,2.006507466400463
3.3327605442990054,2.007308046934475
3.331706491100509,2.008114373434901
3.330652710831374,2.0089264470474224
3.3295992033856114,2.0097442689181593
3.3285459686572807,2.0105678401936897
3.327493006540502,2.0113971620210327
3.3264403169294474,2.012232235547657
3.325387899718343,2.013073061921483
3.3243357548014734,2.013919642290872
3.323283882073172,2.0147719778046396
3.322232281427832,2.015630069612046
3.3211809527599003,2.0164939188627993
3.3201298959638743,2.0173635267070593
3.3190791109343145,2.018238894295427
3.3180285975658257,2.0191200227789574
3.316978355753074,2.020006913309151
3.3159283853907793,2.020899567037955
3.314878686373711,2.021797985117769
3.3138292585967006,2.022702168701433
3.3127801019546266,2.0236121189422427
3.3117312163424275,2.0245278369939377
3.310682601655093,2.0254493240107045
3.309634257787666,2.026376581147183
3.3085861846352485,2.0273096095584524
3.3075383820929907,2.0282484104000487
3.306490850056101,2.02919298482795
3.3054435884198408,2.0301433339985837
3.304396597079523,2.0310994590688276
3.303349875930521,2.0320613611960026
3.302303424868255,2.0330290415378824
3.301257243788203,2.034002501252686
3.3002113325858975,2.03498174149908
3.2991656911569205,2.035966763436183
3.2981203193969155,2.0369575682235532
3.297075217201571,2.0379541570212063
3.296030384466635,2.0389565309895996
3.2949858210879097,2.039838456002734
3.293941526961245,2.0406849651499765
3.2928975019825537,2.041536033128762
3.2918537460477926,2.042391660851978
3.29081025905298,2.043251849232865
3.2897670408941835,2.044116599185019
3.288724091467522,2.044985911622394
3.287681410669177,2.0458597874592925
3.2866389983953717,2.046738227610378
3.285596854542393,2.0476212329906662
3.2845549790065762,2.0485088045155266
3.283513371684307,2.0494009431006885
3.2824720324720325,2.050297649662229
3.281430961266246,2.0511989251165867
3.2803901579634975,2.052104770380552
3.2793496224603906,2.053015186371269
3.2783093546535786,2.0539301740062417
3.277269354439773,2.054849734203322
3.2762296217157325,2.055773867880724
3.2751901563782755,2.0567025759570114
3.2741509583242685,2.057635859351104
3.2731120274506305,2.0585737189822813
3.272073363654341,2.0595161557701678
3.271034966832423,2.0604631706347534
3.2699968368819565,2.0614147644963774
3.268958973700077,2.0623709382757336
3.2679213771839666,2.0633316928938754
3.266884047230868,2.064297029272204
3.2658469837380704,2.065266948332482
3.2648101866029173,2.066241450996825
3.2637736557228094,2.067220538187701
3.26273739099519,2.0682042108279384
3.261701392317567,2.0691924698407127
3.260665659587493,2.070185316149562
3.259630192702575,2.0711827506783753
3.258594991560474,2.072184774351396
3.2575600560589004,2.0731913880932273
3.2565253860956243,2.07420259282882
3.2554909815684567,2.075218389483487
3.254456842375272,2.07623877898289
3.2534229684139926,2.07726376225305
3.252389359582589,2.0782933402203434
3.251356015779093,2.0793275138114957
3.250322936901581,2.0801953024858864
3.2492901228481847,2.0810645235891037
3.24825757351709,2.0819402821688104
3.247225288806528,2.0828225795440014
3.246193268614794,2.0837114170341726
3.245161512840222,2.08460679595933
3.244130021381206,2.085508717639981
3.2430987941361926,2.086417183397139
3.2420678310036735,2.087332194552327
3.241037131882202,2.0882537524275633
3.2400066966703758,2.0891818583453814
3.2389765252668474,2.0901165136288142
3.237946617570322,2.091057719601401
3.2369169734795524,2.092005477587189
3.2358875928933513,2.0929597889107243
3.2348584757105745,2.093920654897065
3.2338296218301337,2.0948880768717695
3.232801031150993,2.095862056160903
3.2317727035721657,2.0968425940910387
3.230744638992721,2.097829691989248
3.2297168373117735,2.098823351183115
3.228689298428495,2.0998235730007235
3.2276620222421077,2.1008303587706645
3.2266350086518787,2.1018437098220373
3.22560825755714,2.102863627484438
3.224581768857261,2.103890113087977
3.223555542451671,2.1049231679632645
3.22252957823985,2.1059627934414156
3.2215038761213237,2.107008990854056
3.2204784359956777,2.108061761533308
3.2194532577625417,2.1091211068118074
3.218428341321599,2.1101870280226898
3.2174036865725877,2.1112595264995964
3.21637929341529,2.112338603576678
3.2153551617495464,2.113424260588583
3.214331291475242,2.1145164988704725
3.213307682492319,2.1156153197580077
3.2122843347007684,2.1167207245873567
3.211261248000627,2.117832714695195
3.210238422291994,2.1189512914186963
3.2092158574750083,2.120076456095548
3.2081935534498656,2.1212082100639384
3.207171510116812,2.12226764888717
3.2061497273761415,2.123226556757859
3.2051282051282057,2.124190562355966
3.204106943273398,2.125159666715034
3.2030859417121675,2.126133870869
3.202065200345017,2.12711317585219
3.201044719072493,2.12809758269933
3.2000244977951984,2.12908709244553
3.199004536413783,2.1300817061263024
3.197984834828951,2.1310814247775465
3.196965392941453,2.1320862494355572
3.195946210652092,2.133096181137025
3.194927287861725,2.134111220919026
3.193908624471252,2.1351313698190393
3.192890220381629,2.1361566288749305
3.1918720754938628,2.137186999124959
3.1908541897090057,2.138222481607782
3.189836562928166,2.139263077362443
3.1888191950524987,2.1403087874283853
3.1878020859832104,2.1413596128454406
3.1867852356215582,2.1424155546538355
3.185768643868846,2.1434766138941934
3.184752310626436,2.144542791607522
3.1837362357957324,2.145614088835232
3.1827204192781924,2.1466905066191213
3.1817048609753242,2.1477720460013816
3.180689560788683,2.148858708024602
3.179674518619881,2.1499504937317586
3.178659734370571,2.151047404166225
3.1776452079424637,2.1521494403717676
3.176630939237316,2.1532566033925424
3.1756169281569324,2.154368894273106
3.1746031746031753,2.155486314058399
3.173589678477946,2.156608863793763
3.172576439683206,2.157736544524928
3.17156345812096,2.158869357298019
3.170550733693264,2.160007303159556
3.169538266302226,2.1611503831564463
3.1685260558499997,2.1622985983359975
3.167514102238791,2.1634519497459066
3.1665024053708573,2.164610438434263
3.165490965148498,2.1657740654495545
3.164479781474075,2.166919095187671
3.1634688542499854,2.1679064457462474
3.1624581833786847,2.1688978284939098
3.1614477687626787,2.1698932442514978
3.160437610304513,2.1708926938401656
3.1594277079067954,2.1718961780813717
3.158418061472174,2.172903697796894
3.157408670903348,2.173915253808814
3.1563995361030712,2.174930846939529
3.155390656974137,2.1759504780117487
3.1543820334193993,2.176974147848487
3.153373665341751,2.1780018572730775
3.152365552644139,2.179033607109159
3.151357695229562,2.1800693981806827
3.1503500930010606,2.1811092313119156
3.149342745861733,2.1821531073274265
3.148335653714719,2.1843316824579944
3.147328816463213,2.1865214348454836
3.1463222340104537,2.188722366780565
3.145315906259731,2.190934480554769
3.1443098331143875,2.193157778460459
3.1433040144778066,2.1953922627908664
3.142298450253426,2.1976379358400613
3.141293140344734,2.1998947999029648
3.14028808465526,2.202162857275357
3.1392832830885933,2.2044421102538503
3.13827873554836,2.2067325611359254
3.1372744419382435,2.209034212219902
3.1362704021619736,2.211347065804951
3.1352666161233254,2.2136711241911025
3.134263083726129,2.2160063896792175
3.1332598048742564,2.2183528645710275
3.132256779471634,2.2207105511691014
3.131254007422233,2.2230794517768584
3.130251488630071,2.2254595686985796
3.1292492229992233,2.2278509042393755
3.1282472104338024,2.2302534607052262
3.127245450837978,2.2326672404029506
3.1262439441159624,2.235092245640218
3.1252426901720183,2.2375284787255585
3.1242416889104585,2.239975941968332
3.123240940235641,2.242434637678769
3.1222404440519744,2.2448884339833204
3.121240200263914,2.2471426642184786
3.120240208775963,2.249404381991323
3.1192404694926763,2.251673588839817
3.1182409823186523,2.2539502863025134
3.1172417471585394,2.256234475918523
3.1162427639170365,2.2585261592275265
3.115244032498884,2.260825337769786
3.1142455528088795,2.263132013086114
3.113247324751861,2.2654461867179125
3.112249348232717,2.267767860207141
3.1112516231563854,2.2700970350963314
3.1102541494278477,2.2724337129285948
3.1092569269521415,2.2747778952475928
3.108259955634342,2.2771295835975764
3.107263235379578,2.2794887795233567
3.1062667660930283,2.281855484570313
3.105270547679912,2.2842297002844063
3.104274580045505,2.2866114282121486
3.1032788630951234,2.28900066990064
3.1022833967341326,2.2913974268975403
3.10128818086795,2.29380170075108
3.1002932154020337,2.296213493010068
3.0992985002418965,2.2986328052238667
3.0983040352930926,2.301059638942426
3.097309820461229,2.303493995716255
3.0963158556519557,2.305935877096432
3.095322140770971,2.3083852846346185
3.0943286757240247,2.310842219883024
3.0933354604169083,2.3133066843944485
3.0923424947554645,2.315778679722251
3.091349778645583,2.3182582074203597
3.0903573119931953,2.3207452690432837
3.0893650947042905,2.3232398661460847
3.0883731266848966,2.3257420002844107
3.0873814078410913,2.3282516730144707
3.0863899380790007,2.330768885893041
3.0853987173047934,2.3332936404774833
3.084407745424695,2.3358259383257054
3.0834170223449666,2.338365780996207
3.0824265479719224,2.3409131700480454
3.0814363222119256,2.343468107040848
3.0804463449713793,2.345964755327048
3.079456616156742,2.3482772924956237
3.078467135674513,2.350594609044209
3.0774779034312396,2.352916705957452
3.0764889193335208,2.3552435842203643
3.075500183287993,2.3575752448183342
3.0745116952013505,2.359911688737097
3.073523454980326,2.362252916962771
3.072535462531701,2.364598930481827
3.0715477177623085,2.3669497302811053
3.070560220579019,2.369305317347818
3.0695729708887605,2.3716656926695254
3.0685859685984984,2.3740308572341706
3.0675992136152495,2.376400812030052
3.0666127058460777,2.3787755580458327
3.0656264451980877,2.3811550962705517
3.064640431578441,2.3835394276935937
3.0636546648943344,2.385928553304727
3.0626691450530186,2.388322474094076
3.061683871961789,2.390721191052129
3.060698845527985,2.3931247051697495
3.0597140656589974,2.395533017438149
3.058729532262256,2.3979461288489206
3.0577452452452447,2.400364040394013
3.0567612045154897,2.4027867530657407
3.0557774099805615,2.405214267856793
3.054793861548083,2.4076465857602045
3.0538105591257168,2.4100837077693966
3.052827502621175,2.4125256348781416
3.0518446919422164,2.414972368080579
3.0508621269966434,2.4174239083712235
3.0498798076923075,2.4198802567449365
3.0488977339371037,2.4214729875017267
3.0479159056389746,2.4230746864668467
3.0469343227059094,2.4246853555019405
3.0459529850459375,2.426304996469337
3.0449718925671454,2.4279336112320244
3.0439910451776546,2.42957120165368
3.0430104427856395,2.431217769598649
3.042030085299317,2.4328733169319507
3.041049972626948,2.434537845519286
3.040070104676847,2.4362113572270183
3.039090481357364,2.437724375569873
3.0381111025769036,2.4391596597108447
3.037131968243912,2.4406017429401277
3.036153078266878,2.4420506266680864
3.0351744325543457,2.443506312305588
3.0341960310148934,2.4449688012640247
3.0332178735571524,2.4464380949552993
3.032239960089798,2.447914194791828
3.0312622905215485,2.449397102186547
3.0302848647611738,2.4508868185528976
3.0293076827174823,2.452405262346749
3.0283307442993306,2.453931074074336
3.0273540494156226,2.45546425526673
3.026377597975304,2.4570048074555633
3.0254013898873717,2.4585527321730107
3.0244254250608598,2.460108030951818
3.0234497034048546,2.4616707053252775
3.0224742248284855,2.46324075682724
3.021498989240924,2.4648181869921166
3.020523996551394,2.4664029973548653
3.019549246669157,2.468011470144465
3.0185747395035243,2.469628274994115
3.017600474963852,2.471253413638735
3.016626452959536,2.4728868878138783
3.0156526734000293,2.4745286992557123
3.014679136194816,2.476178849701042
3.0137058412534334,2.4778373408872936
3.0127327884854638,2.4795041745525177
3.0117599778005295,2.481179352435401
3.0107874091083047,2.4828628762752416
3.009815082318503,2.4845750215548543
3.008842997340883,2.486296574196538
3.007871154085254,2.488027536162853
3.0068995524614612,2.4897679094170746
3.005928192379405,2.4915176959231666
3.0049570737490203,2.493276897645814
3.003986196480294,2.495045516550397
3.003015560483255,2.4968235546030004
3.002045165667975,2.498611013770423
3.0010750119445775,2.5004078960201532
3.000105099223221,2.5022391208025256
2.999135427414116,2.503980391042821
2.9981659964275145,2.5055413455261655
2.997196806173711,2.5071090186942295
2.9962278565630522,2.508683411947393
2.9952591475059203,2.5102645266865546
2.9942906789127464,2.5118523643131128
2.993322450694007,2.5134469262289745
2.9923544627602197,2.5150482138365606
2.991386715021951,2.516656228538786
2.990419207389807,2.51829451522591
2.98945193977444,2.519940388870869
2.9884849120865504,2.5215938510578977
2.987518124236873,2.523254903371812
2.986551576136202,2.524923547397982
2.9855852676953596,2.5265997847223636
2.984619198825223,2.5282836169314757
2.9836533694367118,2.529975045612406
2.9826877794407842,2.5316740723528213
2.981722428748451,2.5333806987409466
2.9807573172707604,2.5351176943896503
2.9797924449188073,2.53686320776184
2.978827811603732,2.538617240639622
2.9778634172367138,2.5403797948057503
2.9768992617289833,2.5421508720436026
2.9759353449918087,2.5439304741372073
2.9749716669365056,2.5457186028712235
2.9740082274744326,2.5475152600309485
2.9730450265169894,2.5493204474023266
2.9720820639756282,2.5511341667719227
2.971119339761835,2.5529907958377476
2.970156853787143,2.554857366137734
2.9691946059631333,2.556733879755979
2.968232596201423,2.558620338777329
2.9672708244136823,2.560516745287359
2.966309290511615,2.5624231013723975
2.9653479944069776,2.564339409119508
2.9643869360115658,2.5662656706164952
2.963426115237216,2.568201887951915
2.9624655319958166,2.5701480632150457
2.961505186199291,2.572125582523644
2.96054507775961,2.574113881757698
2.9595852065887907,2.576034638213814
2.9586255725988853,2.5777286214676542
2.9576661757019997,2.5794294923976437
2.956707015810277,2.5811372524463816
2.9557480928359032,2.582851903056975
2.954789406691112,2.5845734456730494
2.953830957288173,2.586301881738757
2.9528727445394116,2.588037212698753
2.9519147683571823,2.5898154893961953
2.9509570286538933,2.591601498493839
2.9499995253419913,2.593395241613848
2.9490422583339653,2.5951967203789734
2.9480852275423524,2.5970059364125317
2.947128432879728,2.598822891338433
2.946171874258712,2.6006475867811596
2.945215551591971,2.6024800243657724
2.9442594647922053,2.6043202057179204
2.9433036137721706,2.6061681324638184
2.9423479984446574,2.608058656002224
2.9413926187224995,2.6099580700087257
2.9404374745185793,2.611866376352282
2.9394825657458132,2.6137835769025224
2.938527892317172,2.6157096735297256
2.937573454145657,2.617644668104849
2.9366192511443217,2.6195885624995037
2.9356652832262595,2.6215413585859646
2.9347115503046033,2.623503058237178
2.933758052292535,2.62547366332674
2.9328047891032747,2.6274884230952
2.931851760650086,2.6295134098326214
2.9308989668462773,2.6315486256930694
2.929946407605196,2.6335940728313747
2.9289940828402368,2.635649753403114
2.9280419924648324,2.637715669564638
2.927090136392461,2.6397918234730486
2.926138514536645,2.641878217286209
2.9251871268109424,2.6439748531627507
2.9242359731289627,2.6460817332620468
2.92328505340435,2.6482355978967185
2.9223343675507962,2.6504009580710455
2.921383915482035,2.652577816210517
2.9204336971118376,2.6546340527289805
2.9194837123540256,2.6564896533696203
2.9185339611224563,2.658351966688443
2.917584443331033,2.660220994097617
2.9166351588936994,2.6620967370098136
2.9156861077244414,2.6639791968382185
2.9147372897372894,2.665868374996506
2.9137887048463145,2.667808047134566
2.912840352965629,2.669755613781768
2.9118922340093905,2.671711076601843
2.9109443478917933,2.6736744372591215
2.9099966945270817,2.6756456974185068
2.909049273829534,2.6776248587455096
2.908102085713476,2.6796119229062216
2.9071551300932748,2.6816068915673212
2.906208406883336,2.6836097663960903
2.905261915998113,2.6856205490603817
2.904315657352094,2.687681922943065
2.9033696308598174,2.689752397569278
2.9024238364358568,2.691831974860921
2.901478273994829,2.6939206567405787
2.900532943451399,2.696018445131496
2.899587844720262,2.698125341957612
2.898642977716166,2.7002413491435315
2.8976983423538965,2.702366468614538
2.8967539385482755,2.7045007022965986
2.895809766214178,2.7066440521163435
2.894865825266511,2.708842923300308
2.893922115620229,2.7110523012014425
2.8929786371903243,2.7132721880428345
2.8920353898918316,2.7155025860483564
2.891092373639833,2.717743497442642
2.890149588349441,2.7199949244511226
2.8892070339358207,2.722256869299994
2.8882647103141723,2.724529334216231
2.8873226173997373,2.7268123214275963
2.886380755107806,2.7291058331626123
2.8854391233536996,2.7314631386838704
2.8844977220527883,2.733832677744246
2.8835565511204813,2.73621445293692
2.8826156104722283,2.7386084668559856
2.8816749000235244,2.740733300249077
2.8807344196898987,2.742776164470255
2.8797941693869293,2.7448255575303233
2.8788541490302317,2.7468814808086357
2.8779143585354605,2.7489439356850442
2.876974797818319,2.7510129235398733
2.8760354667945425,2.7531403266892904
2.8750963653799144,2.7552756660050823
2.8741574934902574,2.7574189431670666
2.8732188510414307,2.7595701598556612
2.8722804379493443,2.761729317751857
2.8713422541299405,2.7638964185372554
2.870404299499206,2.766071463894039
2.8694665739731695,2.7682544555049815
2.8685290774678975,2.770445395053459
2.867591809899503,2.7726442842234205
2.866654771184132,2.77490852985125
2.865717961237981,2.7771818939135406
2.8647813799772797,2.7794643783443145
2.8638450273183,2.781755985078282
2.8629089031773596,2.784056716050812
2.861973007470811,2.7863665731979665
2.8610373401150517,2.7886855584564745
2.8601019010265167,2.7910136737637385
2.859166690121684,2.793350921057852
2.8582317073170733,2.7956973022775613
2.857296952529241,2.7981128139963514
2.8563624256747886,2.800539129548499
2.8554281266703554,2.802976251230129
2.8544940554326215,2.8054241813381733
2.8535602118783108,2.8078829221703425
2.852626595924183,2.8103524760251624
2.851693207487042,2.812832845201944
2.850760046483731,2.8153240320007984
2.8498271128311314,2.8178260387226395
2.848894406446173,2.8203388676691623
2.847961927245815,2.822929714107689
2.8470296751470645,2.8255333840588555
2.8460976500669677,2.8281498802530964
2.845165851922608,2.8307792054217993
2.844234280631116,2.833275024691649
2.8433029361096542,2.8355233090636633
2.8423718182754323,2.8377779029606867
2.8414409270456975,2.840038807720966
2.8405102623377343,2.8423060246832326
2.8395798240688754,2.8445795551866726
2.8386496121564844,2.846929144197815
2.8377196265179725,2.8492862531863765
2.8367898670707867,2.8516508837502914
2.8358603337324144,2.8540230374880653
2.834931026420388,2.8564027159987426
2.834001945052273,2.8587899208819505
2.83307308954568,2.861184653737864
2.8321444598182572,2.8635869161672196
2.8312160557876918,2.865996709771324
2.830287877371717,2.8684140361520263
2.8293599244880987,2.870914219578154
2.8284321970546458,2.8734239762732963
2.8275046949892095,2.8759433082769696
2.8265774182096743,2.8784722176294073
2.8256503666339734,2.881010706371534
2.824723540180072,2.8835587765449966
2.8237969387659807,2.886116430192142
2.8228705623097468,2.888683669356023
2.8219444107294565,2.891260496080412
2.8210184839432415,2.893846912409767
2.8200927818692656,2.8965161280984613
2.8191673044257364,2.8991964505886125
2.8182420515309032,2.901887882250969
2.817317023103048,2.904590425457109
2.8163922190605026,2.9073040825794045
2.815467639321629,2.910028855991065
2.814543283804833,2.912764748066107
2.8136191524285614,2.915511761179358
2.812695245111294,2.918269897706482
2.8117715617715624,2.9210391600239296
2.8108481023279235,2.9239079020821217
2.809924866698982,2.926790033994864
2.809001854803382,2.929685558625618
2.8080790665598023,2.9325944788388347
2.807156501886969,2.9354293130729396
2.806234160703638,2.9379213340887245
2.8053120429286107,2.940419091227189
2.8043901484807274,2.9429225857089456
2.8034684772788654,2.9454318187550523
2.802547029241945,2.947946791586976
2.8016258042889195,2.9505554455185647
2.8007048023387884,2.953171620067785
2.7997840233105884,2.9557953168392284
2.798863467123389,2.9584265374380623
2.79794313369631,2.9610652834699898
2.797023022948501,2.9637115565412975
2.7961031347991545,2.966365358258818
2.795183469167504,2.969026690229946
2.7942640259728173,2.971695554062647
2.7933448051344056,2.9743719513654256
2.792425806571617,2.977150612258488
2.7915070302038383,2.979938446498122
2.790588475950498,2.9827354560462895
2.7896701437310565,2.985541642865641
2.7887520334650246,2.9883570089194817
2.7878341450719413,2.99118155617182
2.786916478471389,2.9940152865873237
2.785999033582992,2.996858202131345
2.7850818103264046,2.9997103047699185
2.7841648086213304,3.0025715964697395
2.783248028387504,3.005544002946498
2.7823314695447023,3.0085279568755157
2.7814151320127425,3.011523460732109
2.7804990157114733,3.014530516992457
2.7795831205607913,3.0175491281335582
2.778667446480626,3.020579296633285
2.777751993390946,3.0236210249703386
2.776836761211762,3.0266743156242666
2.775921749863117,3.029739171075478
2.775006959265102,3.032815593805203
2.774092389337836,3.0360093952576865
2.773178040001484,3.039217236137435
2.772263911176247,3.0424391194596265
2.7713500027823623,3.0456750482404744
2.7704363147401123,3.0487979767294746
2.769522846969809,3.0515752762922266
2.7686095993918096,3.054357771627093
2.7676965719265074,3.057145463843003
2.7667837644943316,3.0599383540492933
2.7658711770157556,3.062736443355674
2.764958809411285,3.065655901854769
2.764046661601468,3.068582338676882
2.763134733506888,3.071515755316056
2.7622230250481685,3.0744561532668744
2.761311536145973,3.077403534024418
2.7604002667209984,3.0803578990843095
2.759489216693983,3.083319249942681
2.7585783859857047,3.0862875880961864
2.757667774516973,3.089262915042015
2.756757382208646,3.0922452322778504
2.755847208981609,3.095355990519124
2.754937254756793,3.0984757647770627
2.7540275194551636,3.101604556987511
2.7531180029977227,3.1047423690869893
2.752208705305519,3.1078892030126615
2.7512996262996263,3.111045060702382
2.7503907659011664,3.1142099440946533
2.7494821240312945,3.117383855128646
2.7485737006112045,3.1205667957442094
2.7476654955621305,3.123758767881834
2.7467575088053393,3.127088827146155
2.745849740262141,3.1304304478209213
2.7449421898538806,3.1337836323944037
2.74403485750194,3.1371483833557345
2.743127743127743,3.1405247031948638
2.7422208466527462,3.1439125944026127
2.7413141679984476,3.147312059470634
2.740407707086382,3.150723100891424
2.7395014638381188,3.154145721158344
2.7385954381752704,3.157579922765567
2.737689630019483,3.1611651952249296
2.736784039292441,3.1647650890653525
2.735878665915868,3.1683796074399915
2.7349735098115215,3.1720087535030816
2.7340685709012043,3.1753583697993495
2.733163849106748,3.17848013825634
2.7322593443500236,3.181606034132031
2.7313550565529465,3.184736058308354
2.730450985637458,3.187870211667576
2.729547131525549,3.1910084950922606
2.728643494139238,3.1943005488982457
2.727740073400586,3.1975987532560035
2.7268368692316916,3.200903109486129
2.725933881554686,3.204213618909694
2.7250311102917455,3.2075302828482086
2.7241285553650756,3.210853102623673
2.723226216696924,3.214182079558534
2.7223240942095766,3.217517214975701
2.7214221878253495,3.220858510198566
2.7205204974666053,3.224205966550952
2.719619023055737,3.233974565760167
2.7187177645151777,3.243206520808498
2.717816721767399,3.251901715381631
2.7169158947349032,3.260060033127273
2.716015283340238,3.267681357655053
2.7151148875059836,3.274765572536637
2.714214707154757,3.2813125613056466
2.713314742209215,3.2873222074576827
2.7124149925920467,3.292794394450356
2.711515458225985,3.2977290057032187
2.7106161390337924,3.2831610920404235
2.709717034938274,3.2710165498289863
2.7088181458622698,3.2612959047786987
2.707919471728653,3.2539996827709112
2.7070210124603435,3.249128409858642
2.706122767980286,3.2466826122664583
2.7052247382114714,3.246662816390557
2.7043269230769234,3.24906954879873
2.703429322499701,3.253903336230385
2.7025319364029046,3.261164705596501
2.701634764709666,3.2806002691206
2.7007378073431583,3.2959272047021972
2.69984106422659,3.307144620144924
2.6989445352832018,3.3141256187920902
2.6980482204362803,3.3176596402960543
2.6971521196091395,3.3211962742317245
2.6962562327251356,3.324735521154976
2.6953605597076598,3.3282773816218993
2.6944651004801377,3.3318218561888187
2.6935698549660363,3.3353689454122413
2.692674823088854,3.3391105885834316
2.6917800047721308,3.3428570132215234
2.690885399939438,3.3466082203544465
2.689991008514385,3.3503642110105187
2.689096830420623,3.354124986218399
2.68820286558183,3.35789054700714
2.687309113921729,3.3616608944061466
2.6864155753640735,3.3654360294451937
2.6855222498326556,3.3692159531544394
2.684629137251307,3.373000666564383
2.6837362375438882,3.37699436576071
2.682843550634303,3.3809959063686637
2.6819510764464902,3.385005290083421
2.6810588149044188,3.3890225186007643
2.680166765932103,3.393047593617026
2.6792749294535856,3.3970805168291522
2.6783833053929516,3.4011212899346575
2.6774918936743184,3.4051699146316365
2.6766006942218383,3.409226392618786
2.675709706959707,3.4132907255953553
2.6748189318121467,3.417578155554383
2.673928368703422,3.4218769902698734
2.673038017557833,3.426187232215236
2.6721478782997106,3.430508883864731
2.67125795085343,3.4348419476934176
2.6703682351433953,3.4391864261772236
2.6694787310940518,3.443542321792889
2.668589438629877,3.4479096370179847
2.6677003576753835,3.452288374330938
2.6668114881551275,3.456678536210971
2.6659228299936895,3.461316328477033
2.665034383115695,3.465969895941188
2.6641461474458032,3.4706392420325765
2.6632581229087045,3.474796801747164
2.6623703094291336,3.4788389369092836
2.661482706931851,3.4828813431609444
2.6605953153416615,3.486924020549278
2.6597081345834024,3.490966969121475
2.6588211645819437,3.495010188924796
2.6579344052621963,3.4990536800065284
2.657047856549103,3.503346277823934
2.656161518367645,3.5076418621798156
2.6552753906428372,3.5119404337141438
2.6543894732997293,3.51624199306715
2.6535037662634102,3.5205465408792747
2.652618269459001,3.52485407779124
2.6517329828116587,3.5291646044439964
2.650847906246578,3.5334781214787347
2.649963039688985,3.537794629536915
2.6490783830641482,3.5421141292602067
2.648193936297364,3.54670314293271
2.6473096993139684,3.5512985756612774
2.646425672039333,3.5559004288366873
2.6455418543988607,3.560508703850224
2.6446582463179977,3.5651234020936236
2.6437748477222156,3.5697445249591415
2.6428916585370303,3.5743720738394984
2.6420086786879877,3.5790060501279015
2.641125908100667,3.5836464552180645
2.6402433467006934,3.588293290504147
2.6393609944137135,3.593228815666671
2.638478851165418,3.598175139874546
2.637596916881532,3.603132265477979
2.6367151914878106,3.6081001948279945
2.6358336749100517,3.6130789302763624
2.634952367074081,3.618068474175686
2.6340712679057647,3.62306882887934
2.6331903773310033,3.6280799967414836
2.6323096952757266,3.633101980117096
2.631429221665908,3.6381347813619045
2.63054895642755,3.643487995427958
2.629668899486694,3.6488574191780194
2.6287890507694134,3.6536840595982434
2.627909410201816,3.658355805843683
2.6270299777100483,3.663024460101732
2.6261507532202897,3.667690021683324
2.625271736658753,3.672352489899195
2.62439292795169,3.677011864059907
2.6235143270253802,3.681668143475873
2.6226359338061473,3.686321327457289
2.621757748220341,3.691299017409996
2.620879770194353,3.6962768444836587
2.620001999654606,3.7012548086963424
2.619124436527555,3.7062329100661917
2.618247080739698,3.7112111486113593
2.6173699322175583,3.7161895243500935
2.616492990887699,3.7211680373006684
2.6156162566767196,3.7261466874814126
2.614739729511248,3.731125474910725
2.613863409317955,3.7361043996070196
2.612987296023537,3.7414313390880185
2.6121113895547317,3.746762592743324
2.6112356898383107,3.7520981615072855
2.610360196801074,3.7574380463146215
2.6094849103698667,3.762782248100353
2.608609830471558,3.768130767799883
2.607734957033057,3.7734836063489325
2.60686028998131,3.778840764683569
2.6059858292432883,3.7842022437402214
2.605111574746009,3.789568044455624
2.6042375264165147,3.795312484196659
2.603363684181887,3.8010665250202367
2.602490047969242,3.8068301690222843
2.6016166177057265,3.812603418299466
2.6007433933185258,3.818386274949114
2.5998703747348575,3.824178741069309
2.598997561881973,3.8299808187588202
2.5981249546871603,3.8357925101171277
2.5972525530777384,3.841613817244439
2.596380356981064,3.8474447422416365
2.595508366324525,3.8536961634834848
2.594636581035544,3.85919481857615
2.5937650010415827,3.8646629315716146
2.5928936262701265,3.870123170599415
2.592022456648708,3.875575533917366
2.5911514921048813,3.8810200197828215
2.5902807325662454,3.8864566264526177
2.5894101779604255,3.8918853521830905
2.588539828215084,3.8973061952301045
2.587669683257919,3.902719153848986
2.5867997430166585,3.90855815587885
2.5859300074190688,3.914393068182337
2.5850604763929477,3.9202238898483186
2.5841911498661254,3.9260506199654595
2.583322027766472,3.9318732576221422
2.5824531100218846,3.9376918019065656
2.5815843965602987,3.9435062519066633
2.5807158873096814,3.949316606710137
2.579847582198034,3.9551228654044808
2.5789794811533944,3.960925027076905
2.578111584103829,3.9671862838942333
2.577243890977443,3.9734485758510987
2.5763764017023743,3.979711903163741
2.5755091162067902,3.9859762660485485
2.574642034418899,3.9922416647219827
2.5737751562669366,3.9985080994006736
2.572908481679175,4.004775570301344
2.5720420105839223,4.0110440776408405
2.571175742909514,4.017313621636156
2.570309678584327,4.0235842025043596
2.569443817536764,4.030355155906151
2.5685781596952677,4.037133707460509
2.5677127049883124,4.043919858829844
2.566847453344402,4.050713611677188
2.565982404692082,4.057514967666082
2.5651175589599235,4.064323928460705
2.564252916076535,4.071140495725772
2.5633884759705587,4.077964671126584
2.5625242385706675,4.084796456329035
2.5616602038055727,4.091307396535381
2.5607963716040145,4.097814685485193
2.559932741894767,4.104307054516086
2.5590693146066403,4.110784500326906
2.5582060896684746,4.117247019615556
2.5573430670091475,4.123694609078916
2.556480246557566,4.130127265412945
2.555617628242672,4.136544985312602
2.5547552119934416,4.1429477654718765
2.5538929977388807,4.149335602583804
2.5530309854080353,4.155708493340408
2.552169174929976,4.16264914980553
2.5513075662338127,4.169579423779741
2.550446159248688,4.17649931296055
2.5495849539037736,4.183408815044836
2.5487239501282803,4.1903079277287665
2.5478631478514466,4.197196648707909
2.5470025470025472,4.204074975677138
2.5461421475108894,4.210942906330675
2.545281949305811,4.217800438362117
2.544421952316689,4.224647569464343
2.5435621564729267,4.232107391938099
2.542702561703965,4.239563024766838
2.5418431679392746,4.247014467014094
2.5409839751083605,4.254461717743207
2.540124983140764,4.261904776017232
2.5392661919660515,4.26934364089905
2.53840760151383,4.276778311451283
2.5375492117137366,4.284208786736322
2.536691022495438,4.291635065816362
2.535833033788641,4.29905714775331
2.5349752455230785,4.307154226120403
2.5341176576285194,4.31525585649974
2.533260270034766,4.3233620398866455
2.5324030826716477,4.3314727772768515
2.5315460954690376,4.3395880696664095
2.530689308356831,4.347707918051795
2.5298327212649614,4.355832323429827
2.5289763341233935,4.363960544673096
2.5281201468621233,4.371111409864832
2.5272641594111844,4.378233378066049
2.5264083717006365,4.386070364508046
2.525552783660576,4.393882002206138
2.5246973952211325,4.401668285541375
2.5238422063124646,4.409429208893176
2.5229872168647676,4.417164766639225
2.5221324268082657,4.424874953155595
2.5212778360732186,4.432559762816655
2.5204234445899174,4.440219189995102
2.519569252288683,4.447853229062
2.5187152590998747,4.455461874386679
2.5178614649538784,4.4638377781332235
2.5170078697811156,4.4721937767048106
2.516154473512042,4.480529865683387
2.5153012760771376,4.488846040649646
2.5144482774069257,4.497142297182921
2.513595477431955,4.505418630861314
2.5127428760828083,4.513675037261602
2.511890473290101,4.521911511959262
2.511038268984479,4.530128050528517
2.5101862630966245,4.538324648542232
2.509334455557247,4.547356200771994
2.5084828462970923,4.556375703821911
2.507631435246936,4.5653831550114905
2.5067802223375875,4.574378551659535
2.505929207499888,4.583361891084025
2.505078390664709,4.5923331706022505
2.504227771762958,4.601292387530713
2.5033773507255717,4.610239539185163
2.5025271274835177,4.6191746228806325
2.5016771019678,4.628097635931336
2.5008272741094504,4.637948377840949
2.499977643839536,4.647798612654695
2.4991282110891557,4.6576483402500966
2.4982789757894355,4.667497560504756
2.497429937871542,4.677346273296243
2.4965810972666658,4.687194478502238
2.495732453906033,4.696120275444551
2.494884007720904,4.704829391160841
2.4940357586425645,4.713493404672044
2.4931877066023413,4.722112305959428
2.492339851531583,4.731712535254172
2.4914921933616774,4.741271578010875
2.4906447320240432,4.750789425077591
2.4897974674501255,4.760266067299678
2.4889503995714097,4.769701495519699
2.4881035283194053,4.779095700577564
2.4872568536256594,4.788448673310411
2.486410375421747,4.797760404552655
2.485564093639276,4.807030885136028
2.4847180082098883,4.816260105889453
2.4838721190652517,4.826548453679556
2.4830264261370725,4.836802264360326
2.4821809293570865,4.847021530249926
2.4813356286570563,4.857206243664299
2.480490523968785,4.867356396917039
2.479645615224099,4.877471982319555
2.4788009023548607,4.887552992180939
2.4779563852929645,4.897599418808019
2.4771120639703317,4.9076112545054
2.476267938318924,4.917588491575341
2.4754240082707235,4.928729137548377
2.4745802737577525,4.9398455935089025
2.4737367347120625,4.95093785406977
2.4728933910657327,4.962005913842328
2.4720502427508797,4.973049767436271
2.4712072896996466,4.98406940945983
2.4703645318442127,4.995064834519622
2.4695219691167827,5.006036037220717
2.468679601449598,5.016983012166668
2.4678374287749287,5.027905753959385
2.466995451025077,5.040133089184659
2.4661536681323764,5.052352184989965
2.465312080029192,5.064563039533431
2.464470686647919,5.076765650972766
2.463629487920986,5.087861481951206
2.46278848378085,5.098760588905658
2.461947674160002,5.109589862100253
2.461107058990964,5.1203492859820186
2.460266638206283,5.131038844993389
2.459426411738551,5.141658523572075
2.4585863795203755,5.153656430011171
2.4577465414844055,5.165588679645594
2.456906897563318,5.177455257846569
2.4560674476898177,5.189256149981036
2.4552281917966496,5.200991341411483
2.4543891298165788,5.212660817496146
2.4535502616824085,5.224264563588852
2.452711587326972,5.235802565039082
2.4518731066831303,5.247274807192016
2.451034819683781,5.258681275388389
2.4501967262618454,5.271588439039003
2.449358826350283,5.284438028533797
2.44852111988208,5.297230031034339
2.4476836067902545,5.309964433698452
2.446846287007857,5.322641223680066
2.446009160467965,5.335260388129416
2.4451722271036913,5.3478219141928935
2.444335486848178,5.360325789013095
2.443498939634595,5.372771999728871
2.4426625853961497,5.385160533475192
2.4418264240660736,5.399213444311224
2.4409904555776323,5.413223082665088
2.4401546798641234,5.427189438878686
2.43931909685887,5.441112503291161
2.438483706495234,5.454992266238746
2.4376485087065998,5.468828718054942
2.4368135034263876,5.482621849070394
2.4359786905880485,5.496371649612915
2.435144070125058,5.510078110007568
2.4343096419709327,5.523741220576494
2.43347540605921,5.539296875783894
2.4326413623234635,5.554618920156564
2.431807510697296,5.568748946252054
2.4309738511143393,5.582770112130834
2.4301403835082587,5.59668239348479
2.4293071078127495,5.610485765998686
2.4284740239615337,5.624180205350004
2.4276411318883695,5.637765687208996
2.426808431527041,5.651242187238765
2.425975922811366,5.664609681095067
2.42514360567519,5.679970344981349
2.4243114800523906,5.69522611804528
2.423479545876878,5.710376976851128
2.4226478030825844,5.725422897956279
2.421816251603486,5.7403638579110625
2.4209848913735756,5.755199833258983
2.420153722326885,5.769930800536535
2.419322744397475,5.784556736273258
2.4184919575194317,5.799077616991831
2.4176613616268785,5.81349341920785
2.416830956653966,5.830100510643343
2.4160007425348726,5.846613163300562
2.4151707192038114,5.863031356063285
2.4143408865950216,5.879355067809155
2.4135112446427778,5.895584277409451
2.4126817932813798,5.911718963729357
2.411852532445159,5.927759105627759
2.411023462068479,5.94370468195733
2.4101945820857282,5.959555671564575
2.409365892431335,5.975312053289659
2.4085373930397465,5.993529591992884
2.407709083845447,6.011673600873788
2.4068809647829505,6.029744063478891
2.4060530357867966,6.047740963349981
2.4052252967915617,6.065664284023913
2.404397747731846,6.083514009032862
2.403570388542282,6.101290121904129
2.4027432191575353,6.118992606160208
2.4019162395122935,6.13662144531887
2.401089449541284,6.153236972474626
2.400262849179258,6.172060244515411
2.3994364383609965,6.190710741537242
2.3986102170213144,6.209188424855599
2.3977841850950505,6.2274932557746245
2.3969583425170815,6.245625195586857
2.396132689222306,6.263584205573557
2.395307225145657,6.281370247004443
2.3944819502220973,6.298983281137804
2.393656864386615,6.31642326922056
2.3928319675742356,6.333690172488055
2.3920072597200077,6.353942807781615
2.391182740759012,6.37402559389638
2.3903584106263605,6.393938492775763
2.38953426925719,6.413681466352049
2.3887103165866757,6.433254476546145
2.3878865525500137,6.452657485267894
2.387062977082434,6.47189045441583
2.3862395901191964,6.490953345877271
2.3854163915955877,6.509846121528405
2.3845933814469285,6.528568743234035
2.3837705596085645,6.550614714502285
2.382947926015874,6.572505132601969
2.3821254806042638,6.594239962655233
2.3813032233091698,6.615819169774086
2.3804811540660595,6.637242719060132
2.3796592728104278,6.6585105756049
2.378837579477798,6.679622704489601
2.378016074003728,6.7005790707851896
2.377194756323799,6.721379639552487
2.3763736263736264,6.742024375841919
2.3755526840888517,6.766468778020449
2.3747319294051468,6.79079123971386
2.373911362258215,6.81499173356261
2.3730909825837854,6.839070232199282
2.3722707903176214,6.86302670824832
2.371450785395509,6.886861134326377
2.3706309677532693,6.910059657955816
2.3698113373267526,6.93195847475689
2.3689918940518315,6.953585461084087
2.368172637864419,6.974940555914419
2.367353568700447,7.000514234882639
2.366534686495882,7.0258051510357635
2.3657159911867205,7.050813240883246
2.3648974827089835,7.075538440915996
2.364079160998728,7.099980687606054
2.3632610259920326,7.124139917406999
2.3624430776250094,7.148016066753624
2.3616253158338014,7.171609072062075
2.360807740554575,7.194918869729933
2.3599903517235328,7.217945396135921
2.3591731492769004,7.245648800279764
2.3583561331509344,7.273069705185499
2.3575393032819236,7.300208047378028
2.3567226596061785,7.327063763363784
2.3559062020600487,7.353636789630372
2.3550899305799033,7.379927062647012
2.354273845102146,7.405934518864188
2.353457945563209,7.431659094713806
2.3526422318995497,7.457100726609256
2.3518267040476615,7.482259350945137
2.351011361944057,7.512709857907403
2.350196205525287,7.542900132913136
2.3493812347279284,7.572830117451607
2.3485664494885796,7.602499752995136
2.3477518497438816,7.631908980998745
2.346937435430493,7.661057742900575
2.346123206485105,7.689945980121599
2.3453091628444382,7.718573634065665
2.3444953044452412,7.746940646119696
2.3436816312242934,7.775046957653322
2.3428681431183986,7.8093613901650585
2.3420548400643937,7.843478286906283
2.3412417219991437,7.877397603436551
2.3404287888595365,7.910764571503975
2.3396160405824986,7.942486510785501
2.3388034771049777,7.973753293403792
2.3379910983639527,8.004564816915922
2.3371789042964313,8.034920978849055
2.3363668948394483,8.064821676700488
2.3355550699300704,8.094266807937363
2.3347434295053877,8.130599337450008
2.333931973502525,8.166448577094304
2.3331207018586326,8.2018144180505
2.332309614510886,8.236696751467216
2.3314987113964967,8.271095468461032
2.3306879924526984,8.305010460116998
2.329877457616756,8.338441617488247
2.3290671068259625,8.371388831596121
2.3282569400176385,8.40385199343036
2.327446957129137,8.435830993948624
2.326637158097832,8.47556593973318
2.3258275428611337,8.51481236123447
2.3250181113564756,8.553570148380885
2.3242088635213203,8.591839191068901
2.3233997992931634,8.629619379162678
2.3225909186095213,8.666910602494601
2.321782221407944,8.70371275086483
2.3209737076260097,8.740025714041481
2.3201653772013215,8.775849381760755
2.3193572300715157,8.811183643726565
2.3185492661742515,8.85549858913264
2.3177414854472214,8.899369913219665
2.316933887828142,8.942797515970467
2.3161264732547586,8.985781297339054
2.315319241664851,9.028321157250083
2.314512192996218,9.070416995599555
2.3137053271866908,9.112068712254256
2.312898644174132,9.153276207051952
2.3120921438964244,9.194039379801595
2.311285826291489,9.234358130282821
2.310479691297265,9.285183937586067
2.309673738851728,9.334357858389737
2.308867968892876,9.38272229468758
2.3080623813587358,9.43027706382178
2.307256976187367,9.477021983081002
2.3064517533168503,9.522956869701256
2.305646712685301,9.568081540865224
2.304841854230857,9.61239581370252
2.3040371778916855,9.655899505289874
2.3032326836059873,9.698592432650589
2.302428371311982,9.75333652811017
2.301624240947923,9.80720418408215
2.3008202924520917,9.86019520268195
2.300016525762793,9.912309385967859
2.299212940818368,9.963546535940365
2.298409537557175,10.01390645454294
2.2976063159176077,10.063388943661483
2.2968032758380863,10.111993805124467
2.296000417257056,10.159720840703223
2.2951977401129944,10.206569852111278
2.294395244344403,10.267270690419043
2.293592929889812,10.327087151624701
2.2927907966877807,10.386019035923788
2.291988844676895,10.444066143454323
2.29118707379577,10.50122827429606
2.2903854839830444,10.557505228471445
2.2895840751773906,10.612896805944867
2.288782847317506,10.667402806622963
2.287981800342111,10.721023030354825
2.2871809341899634,10.773757276931303
2.28638024879984,10.843109542170616
2.285579744110549,10.911714201891865
2.284779420060928,10.979571087094268
2.2839792765898355,11.046680028728636
2.283179313636167,11.113040857696623
2.282379531138836,11.178653404851747
2.2815799290367913,11.24351750099857
2.2807805072690064,11.306894915247854
2.279981265774478,11.368569567017998
2.2791822044922387,11.428884047801828
2.278383323361341,11.509189990641044
2.2775846223208713,11.587935130822599
2.2767861013099377,11.665119115227402
2.275987760267679,11.740741590634771
2.2751895991332614,11.814802203721543
2.2743916178458767,11.887300601063187
2.273593816344745,11.95823642913298
2.2727961945691173,12.027609334302229
2.2719987524582628,12.09541896284071
2.27120148995149,12.161664960915687
2.2704044069881255,12.250908034696872
2.2696075035075256,12.338450404665313
2.2688107794490775,12.42429168580434
2.2680142347521897,12.508431492986855
2.2672178693563048,12.59086944097424
2.2664216832008863,12.671605144417688
2.265625676225428,12.750638217857169
2.264829848369453,12.827968275721789
2.2640341995725053,12.903594932330153
2.2632387297741627,12.977517801889455
2.2624434389140267,13.07856736846824
2.261648326931727,13.178000695025625
2.2608533937669217,13.27581741544845
2.2600586393592907,13.37201716351895
2.2592640636485495,13.466599572913484
2.258469666574433,13.559564277204114
2.2576754480767067,13.650910909857403
2.2568814080951647,13.740639104234901
2.2560875465696224,13.828748493593418
2.2552938634399307,13.915238711084019
2.25450035864596,14.03642909574272
2.2537070321276116,14.156647161743956
2.2529138838248133,14.27589268875513
2.252120913677517,14.394048793287684
2.2513281216257077,14.50933807771196
2.2505355076093907,14.621800550262662
2.249743071568602,14.731435569968305
2.2489508134434053,14.83824249567367
2.248158733173886,14.942220686040109
2.247366830700164,15.043369499544445
2.2465751059623797,15.185514262870681
2.245783558900704,15.32441338665919
2.244992189455334,15.46006613468403
2.2442009975664896,15.592471770509063
2.243409983174425,15.721629557486148
2.242619146219415,15.847538758757395
2.2418284866417646,15.970198637253343
2.2410380043818035,16.08960845569376
2.2402476993798883,16.205767476588022
2.239457571576406,16.31867496223366
2.238667620911764,16.478458470974417
2.2378778473264007,16.63506155441834
2.237088250760783,16.78848349070983
2.2362988311553975,16.9387235577878
2.2355095884507645,17.085781033383817
2.2347205225874283,17.229655195024506
2.233931633505958,17.370345320029625
2.233142921146954,17.507850685512864
2.232354385451036,17.6421705683823
2.2315660263588595,17.77330424533889
2.230777843811099,17.96363607180295
2.229989837748458,18.151693609049214
2.229202008111669,18.337476340652078
2.2284143548414868,18.520983750040003
2.2276268778786967,18.702215320493323
2.2268395771641067,18.88117053514701
2.226052452638555,19.057848876988565
2.2252655042429046,19.232249828858727
2.224478731918042,19.404372873452274
2.223692135604888,19.574217493315878
2.222905715244379,19.813333062027468
2.2221194707774887,20.046147969581973
2.221333402145211,20.273221462867134
2.2205475092885645,20.494552236964033
2.2197617921486006,20.710138986580557
2.2189762506663913,20.91998040605472
2.2181908847830387,21.124075189352208
2.2174056944396687,21.32242203006718
2.216620679577434,21.51501962142316
2.2158358401375167,21.70186665627073
2.215051176061119,21.957907365254652
2.2142666872894754,22.209724461325457
2.2134823737638443,22.45731698413077
2.212698235425507,22.700683973047056
2.2119142722157794,22.939824467176493
2.2111304840759956,23.17473750535096
2.210346870947518,23.40542212612891
2.209563432771738,23.63187736779661
2.2087801694900695,23.854102268368923
2.2079970810439558,24.072095865586824
2.207214167374864,24.467689599408246
2.2064314284242865,24.848775746819353
2.205648864133747,25.2153510063082
2.2048664744447866,25.56741207542696
2.2040842592989836,25.904955650787215
2.2033022186379316,26.227978428065782
2.2025203524032557,26.53647710200021
2.2017386605366096,26.83044836639057
2.200957142979665,27.109888914100548
2.200175799674128,27.374795437053905
2.1993946305617245,27.706803655926784
2.19861363558421,27.977922874095963
2.197832814683367,28.188139225340738
2.1970521678009973,28.33743883950683
2.1962716948789374,28.425807842503858
2.1954913958590425,28.45323235630831
2.1947112706831993,28.610329920911443
2.1939313192933154,28.831721754300666
2.1931515416313276,29.054286336630813
2.192371937639198,29.278023935584912
2.191592507258914,30.114369835927988
2.190813250432489,30.922955635483515
2.1900341671019627,31.70377500883293
2.189255257209397,32.45682162877109
2.1884765206968884,33.1820891662967
2.1876979575065487,33.87957129062403
2.186919567580522,34.549261669173966
2.1861413508609777,35.19115396757736
2.185363307290106,35.805241849677586
2.1845854368101314,36.39151897752317
2.1838077393632953,38.4409849154985
2.1830302148918697,40.24790851169541
2.182252863338152,41.81223446361486
2.181475684644463,43.13390745313264
2.1806986787531533,44.21287214648165
2.1799218456065947,45.0490731942736
2.179145185147186,45.64245523148261
2.1783686973173535,45.99296287745204
2.177592382059545,46.10054073589477
2.1768162393162394,45.965133394890394
2.176040269029937,45.34502886196244
2.175264471143165,44.929975491726005
2.174488845598476,44.72002007085165
2.1737133923384473,44.71520939922384
2.1729381113056854,44.91559028994135
2.1721630024428156,45.321209569316395
2.171388065692495,45.93211407687473
2.1706133009974042,46.748350665354245
2.1698387083002464,47.76996620071096
2.1690642875437556,48.99700756210696
2.1682900386706843,58.87498505417819
2.1675159616238173,69.92614420775615
2.1667420563459627,79.79171465129036
2.165968322779948,88.48522499568759
2.165194760868638,96.32595722407312
2.164421370554911,103.31371662844022
2.163648151781677,109.44830844597853
2.1628751044918713,114.7295378591182
2.162102228628451,119.15720999554335
2.161329524134402,122.73112992813974
2.160556990952734,114.38001359401076
2.1597846290264817,107.05560274778726
2.159012438298707,100.7581319227868
2.1582404187124924,95.48783571823253
2.1574685702109524,91.24494879931811
2.1566968927372203,88.02970589712788
2.155925386234459,85.84234180869606
2.155154050645854,84.68309139698168
2.154382885914616,84.55218959086997
2.1536118919839855,85.4498713851781
2.1528410687972195,90.17685814766052
2.152070416297608,97.00476617910442
2.151299934428464,105.93407565136683
2.1505296231331203,116.96526687095724
2.1497594823549444,130.0988202789058
2.1489895120373204,145.33521645094388
2.148219712123662,162.67493609734885
2.147450082557408,182.11846006300206


==> anc/Fig.5/frg_R42_muB0.dat <==
#T_MeV R42
1.000000000000000000e+00 -1.257499509625381595e-02
2.000000000000000000e+00 -4.842808336152884530e-02
3.000000000000000000e+00 -7.777457209148970485e-02
4.000000000000000000e+00 -1.959653077723066128e-01
5.000000000000000000e+00 -2.758412802748688719e-01
6.000000000000000000e+00 -4.634737330958617618e-01
7.000000000000000000e+00 -4.691722762059062912e-01
8.000000000000000000e+00 -2.329283576206500506e+00
9.000000000000000000e+00 -1.017180746278988357e+00
1.000000000000000000e+01 -1.239392612196694055e+00
1.100000000000000000e+01 -1.298788867201789987e+00
1.200000000000000000e+01 -1.876751766322005244e+00
1.300000000000000000e+01 -1.629078143189870653e+00
1.400000000000000000e+01 -2.493112532811933679e+00
1.500000000000000000e+01 -2.306173675774619625e+00
1.600000000000000000e+01 -3.360960665746938414e+00
1.700000000000000000e+01 -3.300657656858805744e+00
1.800000000000000000e+01 -3.873612599398783995e+00
1.900000000000000000e+01 2.996410147933131984e+00
2.000000000000000000e+01 -5.053754734428199669e+00
2.100000000000000000e+01 -8.782489581681742763e+00
2.200000000000000000e+01 -5.178592335909375066e+00
2.300000000000000000e+01 -1.008911654529221602e+00
2.400000000000000000e+01 -3.057604090538300845e+00
2.500000000000000000e+01 -1.294220502128275108e+01
2.600000000000000000e+01 -9.377569449324530737e+00
2.700000000000000000e+01 -8.476957360617221937e+00
2.800000000000000000e+01 -9.885401088197879105e+00
2.900000000000000000e+01 -1.460194663721657982e+01
3.000000000000000000e+01 -9.675071866979944701e+00
3.100000000000000000e+01 -1.119348126542931787e+01
3.200000000000000000e+01 1.223065098106684090e+01
3.300000000000000000e+01 3.380883134349371630e+03
3.400000000000000000e+01 4.323097069232958667e+00
3.500000000000000000e+01 2.540058023505647800e+00
3.600000000000000000e+01 3.017145917966934210e+00
3.700000000000000000e+01 1.372429535814041479e+00
3.800000000000000000e+01 1.561761775806706165e+00
3.900000000000000000e+01 1.128615035885017992e+00
4.000000000000000000e+01 1.106329756937042941e+00
4.100000000000000000e+01 1.066594506370336370e+00
4.200000000000000000e+01 1.035667196290484204e+00
4.300000000000000000e+01 1.021580574314582268e+00
4.400000000000000000e+01 1.013131122749178381e+00
4.500000000000000000e+01 1.009791377379323896e+00
4.600000000000000000e+01 1.004949222800780584e+00
4.700000000000000000e+01 1.003482961392511141e+00
4.800000000000000000e+01 1.002511137545218922e+00
4.900000000000000000e+01 1.003062266645758260e+00
5.000000000000000000e+01 1.001906816384309007e+00
5.100000000000000000e+01 1.001952142634272569e+00
5.200000000000000000e+01 1.534746777322367084e+00
5.300000000000000000e+01 8.192144848335780605e-01
5.400000000000000000e+01 3.027721152351277589e-01
5.500000000000000000e+01 1.000237930673413489e+00
5.600000000000000000e+01 1.000134018800534763e+00
5.700000000000000000e+01 1.000110242796436344e+00
5.800000000000000000e+01 1.000112203807428823e+00
5.900000000000000000e+01 1.000079602988270144e+00
6.000000000000000000e+01 1.000060351232778810e+00
6.100000000000000000e+01 1.000048128778289414e+00
6.200000000000000000e+01 1.000038558480902617e+00
6.300000000000000000e+01 1.000047092981462660e+00
6.400000000000000000e+01 1.000040117039603826e+00
6.500000000000000000e+01 1.000034757808603736e+00
6.600000000000000000e+01 1.000042059866586230e+00
6.700000000000000000e+01 1.000041038779042379e+00
6.800000000000000000e+01 1.000045775471744225e+00
6.900000000000000000e+01 1.000048784467158836e+00
7.000000000000000000e+01 1.000053912356421382e+00
7.100000000000000000e+01 1.000063725285886829e+00
7.200000000000000000e+01 1.000071777893408065e+00
7.300000000000000000e+01 1.000085026286774870e+00
7.400000000000000000e+01 1.000099111702221100e+00
7.500000000000000000e+01 1.000115431631148244e+00
7.600000000000000000e+01 1.000136295127581842e+00
7.700000000000000000e+01 1.000158161867976681e+00
7.800000000000000000e+01 1.000210099325528512e+00
7.900000000000000000e+01 1.000215612559693490e+00
8.000000000000000000e+01 1.000251653559987686e+00
8.100000000000000000e+01 1.000291575991056892e+00
8.200000000000000000e+01 1.000327948917993037e+00
8.300000000000000000e+01 1.000392026764831854e+00
8.400000000000000000e+01 1.000507526723734220e+00
8.500000000000000000e+01 1.000071215317627660e+00
8.600000000000000000e+01 9.998599632644263879e-01
8.700000000000000000e+01 1.000687480960296361e+00
8.800000000000000000e+01 1.000765973314026391e+00
8.900000000000000000e+01 1.000869646112148237e+00
9.000000000000000000e+01 1.000980907555446553e+00
9.100000000000000000e+01 1.001107172723797678e+00
9.200000000000000000e+01 1.001245441723980667e+00
9.300000000000000000e+01 1.001392284232238250e+00
9.400000000000000000e+01 1.001566628283504956e+00
9.500000000000000000e+01 1.001735757286126960e+00
9.600000000000000000e+01 1.001938867273834521e+00
9.700000000000000000e+01 1.003311856366382981e+00
9.800000000000000000e+01 1.002890674226934120e+00
9.900000000000000000e+01 1.002626300520122804e+00
1.000000000000000000e+02 1.002907544948063112e+00
1.010000000000000000e+02 1.003198721478728794e+00
1.020000000000000000e+02 1.003514585315041341e+00
1.030000000000000000e+02 1.003853744519367375e+00
1.040000000000000000e+02 1.004217232053659092e+00
1.050000000000000000e+02 1.004598166417140392e+00
1.060000000000000000e+02 1.005051274521091997e+00
1.070000000000000000e+02 1.005455844478713168e+00
1.080000000000000000e+02 1.005974216671793764e+00
1.090000000000000000e+02 1.006411344631787275e+00
1.100000000000000000e+02 1.006932511831766464e+00
1.110000000000000000e+02 1.007451220394568692e+00
1.120000000000000000e+02 1.008039624422344627e+00
1.130000000000000000e+02 1.008649987839601803e+00
1.140000000000000000e+02 1.009259011383081495e+00
1.150000000000000000e+02 1.009929931857137086e+00
1.160000000000000000e+02 1.010601597578261179e+00
1.170000000000000000e+02 1.011334344032388088e+00
1.180000000000000000e+02 1.012051329581073578e+00
1.190000000000000000e+02 1.012772907794965427e+00
1.200000000000000000e+02 1.013522054794477212e+00
1.210000000000000000e+02 1.014347433789569930e+00
1.220000000000000000e+02 1.015212119950388292e+00
1.230000000000000000e+02 1.015918891624787435e+00
1.240000000000000000e+02 1.016676547673331266e+00
1.250000000000000000e+02 1.017416951106822287e+00
1.260000000000000000e+02 1.018197839586862719e+00
1.270000000000000000e+02 1.018917166934956597e+00
1.280000000000000000e+02 1.019603548257909331e+00
1.290000000000000000e+02 1.020237466057313469e+00
1.300000000000000000e+02 1.020744226253874176e+00
1.310000000000000000e+02 1.021179357428180667e+00
1.320000000000000000e+02 1.021508062666571348e+00
1.330000000000000000e+02 1.021676294274622476e+00
1.340000000000000000e+02 1.021654554624968902e+00
1.350000000000000000e+02 1.021413651309152515e+00
1.360000000000000000e+02 1.020940056774656712e+00
1.370000000000000000e+02 1.020170830008494400e+00
1.380000000000000000e+02 1.018902259521934583e+00
1.390000000000000000e+02 1.017296126554257052e+00
1.400000000000000000e+02 1.015145827561931835e+00
1.410000000000000000e+02 1.012363333684758171e+00
1.420000000000000000e+02 1.008921455431848857e+00
1.430000000000000000e+02 1.004708063519104355e+00
1.440000000000000000e+02 9.996200128738208512e-01
1.450000000000000000e+02 9.934700217679748313e-01
1.460000000000000000e+02 9.862134103645329164e-01
1.470000000000000000e+02 9.776976298816870692e-01
1.480000000000000000e+02 9.677965126657784856e-01
1.490000000000000000e+02 9.563563406120624277e-01
1.500000000000000000e+02 9.433891674921199844e-01
1.510000000000000000e+02 9.287145737218620578e-01
1.520000000000000000e+02 9.122261119899698345e-01
1.530000000000000000e+02 8.938214157266664017e-01
1.540000000000000000e+02 8.735953923927909370e-01
1.550000000000000000e+02 8.513493080077574326e-01
1.560000000000000000e+02 8.271658618464973189e-01
1.570000000000000000e+02 8.009808032803917843e-01
1.580000000000000000e+02 7.730296280377100260e-01
1.590000000000000000e+02 7.432538971292844687e-01
1.600000000000000000e+02 7.119583308070462913e-01
1.610000000000000000e+02 6.793950586679655679e-01
1.620000000000000000e+02 6.459119554740414548e-01
1.630000000000000000e+02 6.119366772265281140e-01
1.640000000000000000e+02 5.779582972922249207e-01
1.650000000000000000e+02 5.445939312040594116e-01
1.660000000000000000e+02 5.121667714131246107e-01
1.670000000000000000e+02 4.811075353223764339e-01
1.680000000000000000e+02 4.519840645819442893e-01
1.690000000000000000e+02 4.247666048629899493e-01
1.700000000000000000e+02 3.996949821572113870e-01
1.710000000000000000e+02 3.767853393131744832e-01
1.720000000000000000e+02 3.559210893600452397e-01
1.730000000000000000e+02 3.370738224857269261e-01
1.740000000000000000e+02 3.201446458404665907e-01
1.750000000000000000e+02 3.048300730818240822e-01
1.760000000000000000e+02 2.911007367288799275e-01
1.770000000000000000e+02 2.787421302604887186e-01
1.780000000000000000e+02 2.676210998339197955e-01
1.790000000000000000e+02 2.575692559792681080e-01
1.800000000000000000e+02 2.484722398985516889e-01
1.810000000000000000e+02 2.402220384762796257e-01
1.820000000000000000e+02 2.327081733190900503e-01
1.830000000000000000e+02 2.258430680685241110e-01
1.840000000000000000e+02 2.195575844948805810e-01
1.850000000000000000e+02 2.137848942615502845e-01
1.860000000000000000e+02 2.084536595309574580e-01
1.870000000000000000e+02 2.035400634176963430e-01
1.880000000000000000e+02 1.989819457070648168e-01
1.890000000000000000e+02 1.947443507718418509e-01
1.900000000000000000e+02 1.907930043772182171e-01
1.910000000000000000e+02 1.871009351575302071e-01
1.920000000000000000e+02 1.836400674165895863e-01
1.930000000000000000e+02 1.803902978254991463e-01
1.940000000000000000e+02 1.773396094772096143e-01
1.950000000000000000e+02 1.744658737236549351e-01
1.960000000000000000e+02 1.717521438169780090e-01
1.970000000000000000e+02 1.691832013858490802e-01
1.980000000000000000e+02 1.667504088492645087e-01
1.990000000000000000e+02 1.644427014249177088e-01
2.000000000000000000e+02 1.622521038254804704e-01
2.010000000000000000e+02 1.601668535826869244e-01
2.020000000000000000e+02 1.581801840804548942e-01
2.030000000000000000e+02 1.562874207226316314e-01
2.040000000000000000e+02 1.544809071260283273e-01
2.050000000000000000e+02 1.527528100413023671e-01
2.060000000000000000e+02 1.511016593003858266e-01
2.070000000000000000e+02 1.495191387230790925e-01
2.080000000000000000e+02 1.480032548033716477e-01
2.090000000000000000e+02 1.465497982277661759e-01
2.100000000000000000e+02 1.451539691089699657e-01
2.110000000000000000e+02 1.438132299821065774e-01
2.120000000000000000e+02 1.425242245259377427e-01
2.130000000000000000e+02 1.412848106913215940e-01
2.140000000000000000e+02 1.400903599445465775e-01
2.150000000000000000e+02 1.389405135914279499e-01
2.160000000000000000e+02 1.378324618962227799e-01
2.170000000000000000e+02 1.367633783939825043e-01
2.180000000000000000e+02 1.357315001092489204e-01
2.190000000000000000e+02 1.347349400376595951e-01
2.200000000000000000e+02 1.337719255665817675e-01
2.210000000000000000e+02 1.328416330875814844e-01
2.220000000000000000e+02 1.319412404530659333e-01
2.230000000000000000e+02 1.310699002393782564e-01
2.240000000000000000e+02 1.302264786711985478e-01
2.250000000000000000e+02 1.294093659956610520e-01
2.260000000000000000e+02 1.286172798494627512e-01
2.270000000000000000e+02 1.278496223991914538e-01
2.280000000000000000e+02 1.271046009106533425e-01
2.290000000000000000e+02 1.263817412197693335e-01
2.300000000000000000e+02 1.256797095047884616e-01
2.310000000000000000e+02 1.249979694854522205e-01
2.320000000000000000e+02 1.243354275375468249e-01
2.330000000000000000e+02 1.236912017960009463e-01
2.340000000000000000e+02 1.230648097304365279e-01
2.350000000000000000e+02 1.224552741582183718e-01
2.360000000000000000e+02 1.218618090724026548e-01
2.370000000000000000e+02 1.212841784305463966e-01
2.380000000000000000e+02 1.207213656019034687e-01
2.390000000000000000e+02 1.201728494839078565e-01
2.400000000000000000e+02 1.196384040077685534e-01
2.410000000000000000e+02 1.191169881394609775e-01
2.420000000000000000e+02 1.186081294684369070e-01
2.430000000000000000e+02 1.181115743329589907e-01
2.440000000000000000e+02 1.176270535417209134e-01
2.450000000000000000e+02 1.171537893079542259e-01
2.460000000000000000e+02 1.166910917302446116e-01
2.470000000000000000e+02 1.162394136888991736e-01
2.480000000000000000e+02 1.157977804051369547e-01
2.490000000000000000e+02 1.153657348427328116e-01
2.500000000000000000e+02 1.149432150179592743e-01


==> anc/Fig.5/hotqcd2017_R42_muB0.dat <==
#T_MeV R42 errR42
1.300000000000000000e+02 9.977700000000000458e-01 4.375799999999999829e-02
1.350000000000000000e+02 9.841499999999999693e-01 4.703299999999999842e-02
1.400000000000000000e+02 9.565000000000000169e-01 4.885199999999999959e-02
1.450000000000000000e+02 9.111500000000000155e-01 4.839600000000000152e-02
1.500000000000000000e+02 8.449999999999999734e-01 4.525099999999999956e-02
1.550000000000000000e+02 7.572100000000000497e-01 3.948200000000000320e-02
1.600000000000000000e+02 6.509099999999999886e-01 3.199400000000000160e-02
1.650000000000000000e+02 5.332900000000000418e-01 2.477199999999999888e-02
1.700000000000000000e+02 4.156000000000000250e-01 2.065000000000000169e-02
1.750000000000000000e+02 3.118299999999999961e-01 2.093300000000000022e-02
1.800000000000000000e+02 2.331699999999999884e-01 2.326699999999999949e-02
1.850000000000000000e+02 1.841500000000000081e-01 2.467600000000000002e-02
1.900000000000000000e+02 1.619099999999999984e-01 2.415499999999999939e-02
1.950000000000000000e+02 1.569299999999999862e-01 2.239000000000000018e-02
2.000000000000000000e+02 1.608700000000000130e-01 2.085400000000000101e-02


==> anc/Fig.5/hotqcd2020_R42_muB0.dat <==
#T_MeV R42 errR42
1.300000000000000000e+02 1.051064859632139470e+00 1.525190160149164642e-01
1.305000000000000000e+02 1.034512625757878501e+00 1.419718833678781378e-01
1.310000000000000000e+02 1.019409987788418182e+00 1.332141067770483134e-01
1.315000000000000000e+02 1.005710029791459625e+00 1.254794264284133098e-01
1.320000000000000000e+02 9.933407325194228976e-01 1.185162535434057807e-01
1.325000000000000000e+02 9.821812061059840282e-01 1.121889012873685532e-01
1.330000000000000000e+02 9.720700216358987289e-01 1.063981420700441521e-01
1.335000000000000000e+02 9.628933899597080792e-01 1.010709759451090400e-01
1.340000000000000000e+02 9.546006440373751012e-01 9.615871312659057812e-02
1.345000000000000000e+02 9.470476775746402565e-01 9.160724461274921682e-02
1.350000000000000000e+02 9.402042895842134262e-01 8.738537589478095891e-02
1.355000000000000000e+02 9.339704604691572154e-01 8.345465567842157151e-02
1.360000000000000000e+02 9.282582702271821029e-01 7.978941657402245646e-02
1.365000000000000000e+02 9.230541378053225277e-01 7.636704361834795174e-02
1.370000000000000000e+02 9.182837143363459242e-01 7.316717226037383615e-02
1.375000000000000000e+02 9.138554995476283471e-01 7.016725069370667589e-02
1.380000000000000000e+02 9.097900339466074016e-01 6.735306827235176819e-02
1.385000000000000000e+02 9.059677452239688344e-01 6.470998474392475330e-02
1.390000000000000000e+02 9.024148262793419972e-01 6.222530604689872902e-02
1.395000000000000000e+02 8.990786703494099141e-01 5.988430533031736253e-02
1.400000000000000000e+02 8.958760366323786917e-01 5.767640262710933136e-02
1.405000000000000000e+02 8.928218275041202023e-01 5.559132383417826617e-02
1.410000000000000000e+02 8.898400299609438013e-01 5.361778956605966345e-02
1.415000000000000000e+02 8.869317490923619429e-01 5.174888831006754786e-02
1.420000000000000000e+02 8.840790631557571277e-01 4.997718161389975988e-02
1.425000000000000000e+02 8.812181569358109590e-01 4.829306534374653431e-02
1.430000000000000000e+02 8.783560147174600541e-01 4.669397932026748271e-02
1.435000000000000000e+02 8.754345307068365223e-01 4.517322978422382701e-02
1.440000000000000000e+02 8.724339504571193560e-01 4.372672986504039239e-02
1.445000000000000000e+02 8.693497991370331412e-01 4.235109142441007002e-02
1.450000000000000000e+02 8.661347646333503736e-01 4.104433876662375025e-02
1.455000000000000000e+02 8.627869803233699786e-01 3.980348016658427635e-02
1.460000000000000000e+02 8.592536386838657281e-01 3.862989851293745225e-02
1.465000000000000000e+02 8.555395567278060165e-01 3.751980694270580508e-02
1.470000000000000000e+02 8.516062965248328842e-01 3.647574884005264084e-02
1.475000000000000000e+02 8.474231030374459461e-01 3.549630826772112724e-02
1.480000000000000000e+02 8.430087898073244101e-01 3.458095097753430963e-02
1.485000000000000000e+02 8.382785514640368474e-01 3.372856729742558513e-02
1.490000000000000000e+02 8.332638152328061265e-01 3.293816246873547404e-02
1.495000000000000000e+02 8.279289555157244296e-01 3.220638107602485228e-02
1.500000000000000000e+02 8.222346025718280105e-01 3.152939038247739439e-02
1.505000000000000000e+02 8.161891324393686364e-01 3.090360155223044469e-02
1.510000000000000000e+02 8.097575277165474095e-01 3.032251501417294534e-02
1.515000000000000000e+02 8.029236599891717008e-01 2.977699513602448736e-02
1.520000000000000000e+02 7.956914451827242774e-01 2.925995427366413770e-02
1.525000000000000000e+02 7.880277470267416096e-01 2.876327395904120995e-02
1.530000000000000000e+02 7.799244682965613684e-01 2.827621739106621346e-02
1.535000000000000000e+02 7.714077244868177141e-01 2.779182093563909925e-02
1.540000000000000000e+02 7.624749928551014522e-01 2.730102151967030502e-02
1.545000000000000000e+02 7.531075027995519644e-01 2.679890411937824179e-02
1.550000000000000000e+02 7.432973664959765525e-01 2.627728999100435725e-02
1.555000000000000000e+02 7.330375548982700495e-01 2.573488193831369175e-02
1.560000000000000000e+02 7.224028827561961297e-01 2.517267062566513197e-02
1.565000000000000000e+02 7.113889128373136472e-01 2.459268229112134690e-02
1.570000000000000000e+02 7.000169204737732853e-01 2.399929181794297622e-02
1.575000000000000000e+02 6.883471760797342798e-01 2.340179265922093244e-02
1.580000000000000000e+02 6.762825218171438779e-01 2.280544715209640097e-02
1.585000000000000000e+02 6.639692332345163983e-01 2.222426937193001245e-02
1.590000000000000000e+02 6.514251968503936840e-01 2.166827585569765929e-02
1.595000000000000000e+02 6.386669763121227694e-01 2.114913973479501039e-02
1.600000000000000000e+02 6.257403882755995239e-01 2.067549569724787262e-02
1.605000000000000000e+02 6.127116104868912672e-01 2.025396602640096300e-02
1.610000000000000000e+02 5.995208256542572389e-01 1.988626584529731497e-02
1.615000000000000000e+02 5.862897372623021575e-01 1.957414498940224928e-02
1.620000000000000000e+02 5.730502537708199728e-01 1.931420110571291024e-02
1.625000000000000000e+02 5.597999859145009749e-01 1.909842431531387150e-02
1.630000000000000000e+02 5.465954050114527618e-01 1.891853301175403998e-02
1.635000000000000000e+02 5.335067068163152904e-01 1.876602387125959892e-02
1.640000000000000000e+02 5.204846112311015682e-01 1.862704689745468822e-02
1.645000000000000000e+02 5.075975496071379878e-01 1.849363071392073898e-02
1.650000000000000000e+02 4.948613484032067245e-01 1.835567612069216939e-02
1.655000000000000000e+02 4.823353876094712556e-01 1.820737864483567767e-02
1.660000000000000000e+02 4.699698930241496542e-01 1.804098269764806833e-02
1.665000000000000000e+02 4.578397873955960540e-01 1.785561724858407764e-02
1.670000000000000000e+02 4.459609853695135628e-01 1.765000266605484119e-02
1.675000000000000000e+02 4.343220862686936190e-01 1.742428718133795171e-02
1.680000000000000000e+02 4.229227761485825909e-01 1.718153098556074454e-02
1.685000000000000000e+02 4.117870952150797237e-01 1.692705867433351441e-02
1.690000000000000000e+02 4.009263132731727408e-01 1.666873741753341007e-02
1.695000000000000000e+02 3.903382213812677803e-01 1.641385959200940617e-02
1.700000000000000000e+02 3.800444756554307024e-01 1.617253322867550150e-02
1.705000000000000000e+02 3.700150619858649237e-01 1.595487155888450012e-02
1.710000000000000000e+02 3.602822233694716880e-01 1.577360590275430491e-02
1.715000000000000000e+02 3.508237700261334080e-01 1.563861368749280140e-02
1.720000000000000000e+02 3.416343069390511689e-01 1.556145614762091331e-02
1.725000000000000000e+02 3.327273741147604991e-01 1.555305391995384472e-02
1.730000000000000000e+02 3.240895274937828363e-01 1.562170403855718710e-02
1.735000000000000000e+02 3.157107641741988546e-01 1.577412652813820274e-02
1.740000000000000000e+02 3.076091679339560958e-01 1.601501698395980597e-02
1.745000000000000000e+02 2.997630204125599218e-01 1.634512481625786245e-02
1.750000000000000000e+02 2.921581196581196638e-01 1.676339967897625891e-02
1.755000000000000000e+02 2.848073763976471939e-01 1.725564293082799613e-02
1.760000000000000000e+02 2.776644408223355454e-01 1.793048858759734715e-02
1.765000000000000000e+02 2.707815924032140331e-01 1.856355945815996167e-02
1.770000000000000000e+02 2.641273951320559088e-01 1.930126656870730095e-02
1.775000000000000000e+02 2.576907258893686992e-01 2.010770698614386745e-02
1.780000000000000000e+02 2.514648836259697484e-01 2.097398233748414345e-02
1.785000000000000000e+02 2.454434870755194953e-01 2.189401748798373501e-02
1.790000000000000000e+02 2.396204570623175212e-01 2.286143701799783420e-02
1.795000000000000000e+02 2.339899999999999758e-01 2.387206780922711269e-02
1.800000000000000000e+02 2.285352406496796440e-01 2.492063549133961137e-02


==> anc/Fig.5/hrg_R42_muB0.dat <==
#T_MeV R42
5.000000000000000000e+00 9.999999999999998890e-01
6.000000000000000000e+00 1.000000000000000000e+00
7.000000000000000000e+00 1.000000000000000000e+00
8.000000000000000000e+00 1.000000000000000000e+00
9.000000000000000000e+00 9.999999999999998890e-01
1.000000000000000000e+01 9.999999999999997780e-01
1.100000000000000000e+01 9.999999999999998890e-01
1.200000000000000000e+01 9.999999999999997780e-01
1.300000000000000000e+01 9.999999999999997780e-01
1.400000000000000000e+01 9.999999999999997780e-01
1.500000000000000000e+01 9.999999999999998890e-01
1.600000000000000000e+01 1.000000000000000000e+00
1.700000000000000000e+01 9.999999999999997780e-01
1.800000000000000000e+01 9.999999999999998890e-01
1.900000000000000000e+01 1.000000000000000222e+00
2.000000000000000000e+01 1.000000000000000000e+00
2.100000000000000000e+01 9.999999999999998890e-01
2.200000000000000000e+01 1.000000000000000000e+00
2.300000000000000000e+01 9.999999999999998890e-01
2.400000000000000000e+01 1.000000000000000000e+00
2.500000000000000000e+01 1.000000000000000666e+00
2.600000000000000000e+01 1.000000000000001998e+00
2.700000000000000000e+01 1.000000000000005107e+00
2.800000000000000000e+01 1.000000000000018874e+00
2.900000000000000000e+01 1.000000000000059730e+00
3.000000000000000000e+01 1.000000000000172973e+00
3.100000000000000000e+01 1.000000000000473621e+00
3.200000000000000000e+01 1.000000000001214140e+00
3.300000000000000000e+01 1.000000000002941647e+00
3.400000000000000000e+01 1.000000000006761258e+00
3.500000000000000000e+01 1.000000000014815482e+00
3.600000000000000000e+01 1.000000000031072034e+00
3.700000000000000000e+01 1.000000000062590155e+00
3.800000000000000000e+01 1.000000000121478161e+00
3.900000000000000000e+01 1.000000000227814434e+00
4.000000000000000000e+01 1.000000000413866275e+00
4.100000000000000000e+01 1.000000000730020489e+00
4.200000000000000000e+01 1.000000001252881132e+00
4.300000000000000000e+01 1.000000002096061991e+00
4.400000000000000000e+01 1.000000003424228456e+00
4.500000000000000000e+01 1.000000005470973452e+00
4.600000000000000000e+01 1.000000008561095610e+00
4.700000000000000000e+01 1.000000013137842814e+00
4.800000000000000000e+01 1.000000019795593831e+00
4.900000000000000000e+01 1.000000029318400818e+00
5.000000000000000000e+01 1.000000042724667360e+00
5.100000000000000000e+01 1.000000061318126798e+00
5.200000000000000000e+01 1.000000086745099770e+00
5.300000000000000000e+01 1.000000121057851299e+00
5.400000000000000000e+01 1.000000166783672650e+00
5.500000000000000000e+01 1.000000226999123720e+00
5.600000000000000000e+01 1.000000305408684342e+00
5.700000000000000000e+01 1.000000406426895472e+00
5.800000000000000000e+01 1.000000535262897339e+00
5.900000000000000000e+01 1.000000698006138000e+00
6.000000000000000000e+01 1.000000901711925350e+00
6.100000000000000000e+01 1.000001154485396615e+00
6.200000000000000000e+01 1.000001465562444958e+00
6.300000000000000000e+01 1.000001845386117250e+00
6.400000000000000000e+01 1.000002305677023084e+00
6.500000000000000000e+01 1.000002859496339491e+00
6.600000000000000000e+01 1.000003521300086406e+00
6.700000000000000000e+01 1.000004306983448776e+00
6.800000000000000000e+01 1.000005233914062819e+00
6.900000000000000000e+01 1.000006320953333638e+00
7.000000000000000000e+01 1.000007588465030128e+00
7.100000000000000000e+01 1.000009058310575849e+00
7.200000000000000000e+01 1.000010753830661736e+00
7.300000000000000000e+01 1.000012699812976136e+00
7.400000000000000000e+01 1.000014922446080590e+00
7.500000000000000000e+01 1.000017449259592128e+00
7.600000000000000000e+01 1.000020309051077305e+00
7.700000000000000000e+01 1.000023531800177778e+00
7.800000000000000000e+01 1.000027148570682201e+00
7.900000000000000000e+01 1.000031191401373087e+00
8.000000000000000000e+01 1.000035693186622998e+00
8.100000000000000000e+01 1.000040687547796736e+00
8.200000000000000000e+01 1.000046208696626637e+00
8.300000000000000000e+01 1.000052291291771533e+00
8.400000000000000000e+01 1.000058970289838367e+00
8.500000000000000000e+01 1.000066280792158979e+00
8.600000000000000000e+01 1.000074257888637463e+00
8.700000000000000000e+01 1.000082936499970598e+00
8.800000000000000000e+01 1.000092351219526998e+00
8.900000000000000000e+01 1.000102536156130428e+00
9.000000000000000000e+01 1.000113524778954766e+00
9.100000000000000000e+01 1.000125349765658367e+00
9.200000000000000000e+01 1.000138042854841203e+00
9.300000000000000000e+01 1.000151634703803527e+00
9.400000000000000000e+01 1.000166154752522019e+00
9.500000000000000000e+01 1.000181631094654300e+00
9.600000000000000000e+01 1.000198090356297254e+00
9.700000000000000000e+01 1.000215557583123083e+00
9.800000000000000000e+01 1.000234056136420469e+00
9.900000000000000000e+01 1.000253607598477368e+00
1.000000000000000000e+02 1.000274231687637405e+00
1.010000000000000000e+02 1.000295946183274776e+00
1.020000000000000000e+02 1.000318766860835762e+00
1.030000000000000000e+02 1.000342707437026801e+00
1.040000000000000000e+02 1.000367779525110912e+00
1.050000000000000000e+02 1.000393992600250526e+00
1.060000000000000000e+02 1.000421353974710437e+00
1.070000000000000000e+02 1.000449868782708585e+00
1.080000000000000000e+02 1.000479539974630239e+00
1.090000000000000000e+02 1.000510368320261190e+00
1.100000000000000000e+02 1.000542352420667136e+00
1.110000000000000000e+02 1.000575488728291162e+00
1.120000000000000000e+02 1.000609771574821671e+00
1.130000000000000000e+02 1.000645193206340045e+00
1.140000000000000000e+02 1.000681743825256653e+00
1.150000000000000000e+02 1.000719411638506307e+00
1.160000000000000000e+02 1.000758182911482885e+00
1.170000000000000000e+02 1.000798042027169599e+00
1.180000000000000000e+02 1.000838971549941947e+00
1.190000000000000000e+02 1.000880952293501602e+00
1.200000000000000000e+02 1.000923963392419624e+00
1.210000000000000000e+02 1.000967982376776311e+00
1.220000000000000000e+02 1.001012985249397413e+00
1.230000000000000000e+02 1.001058946565201779e+00
1.240000000000000000e+02 1.001105839512193674e+00
1.250000000000000000e+02 1.001153635993659474e+00
1.260000000000000000e+02 1.001202306711139745e+00
1.270000000000000000e+02 1.001251821247785667e+00
1.280000000000000000e+02 1.001302148151716365e+00
1.290000000000000000e+02 1.001353255019033606e+00
1.300000000000000000e+02 1.001405108576169267e+00
1.310000000000000000e+02 1.001457674761259131e+00
1.320000000000000000e+02 1.001510918804285000e+00
1.330000000000000000e+02 1.001564805305719785e+00
1.340000000000000000e+02 1.001619298313468631e+00
1.350000000000000000e+02 1.001674361397890900e+00
1.360000000000000000e+02 1.001729957724749598e+00
1.370000000000000000e+02 1.001786050125911043e+00
1.380000000000000000e+02 1.001842601167684643e+00
1.390000000000000000e+02 1.001899573216681549e+00
1.400000000000000000e+02 1.001956928503106248e+00
1.410000000000000000e+02 1.002014629181410710e+00
1.420000000000000000e+02 1.002072637388253140e+00
1.430000000000000000e+02 1.002130915297726910e+00
1.440000000000000000e+02 1.002189425173837689e+00
1.450000000000000000e+02 1.002248129420220124e+00
1.460000000000000000e+02 1.002306990627095828e+00
1.470000000000000000e+02 1.002365971615491791e+00
1.480000000000000000e+02 1.002425035478748061e+00
1.490000000000000000e+02 1.002484145621343803e+00
1.500000000000000000e+02 1.002543265795099448e+00
1.510000000000000000e+02 1.002602360132792025e+00
1.520000000000000000e+02 1.002661393179258509e+00
1.530000000000000000e+02 1.002720329920042008e+00
1.540000000000000000e+02 1.002779135807654987e+00
1.550000000000000000e+02 1.002837776785535429e+00
1.560000000000000000e+02 1.002896219309769466e+00
1.570000000000000000e+02 1.002954430368667715e+00
1.580000000000000000e+02 1.003012377500270391e+00
1.590000000000000000e+02 1.003070028807870440e+00
1.600000000000000000e+02 1.003127352973642195e+00
1.610000000000000000e+02 1.003184319270455260e+00
1.620000000000000000e+02 1.003240897571963108e+00
1.630000000000000000e+02 1.003297058361052096e+00
1.640000000000000000e+02 1.003352772736736620e+00
1.650000000000000000e+02 1.003408012419582329e+00
1.660000000000000000e+02 1.003462749755739569e+00
1.670000000000000000e+02 1.003516957719671865e+00
1.680000000000000000e+02 1.003570609915654943e+00
1.690000000000000000e+02 1.003623680578126232e+00
1.700000000000000000e+02 1.003676144570957884e+00
1.710000000000000000e+02 1.003727977385727943e+00
1.720000000000000000e+02 1.003779155139062240e+00
1.730000000000000000e+02 1.003829654569108332e+00
1.740000000000000000e+02 1.003879453031216284e+00
1.750000000000000000e+02 1.003928528492883610e+00
1.760000000000000000e+02 1.003976859528026511e+00
1.770000000000000000e+02 1.004024425310635182e+00
1.780000000000000000e+02 1.004071205607870221e+00
1.790000000000000000e+02 1.004117180772651441e+00
1.800000000000000000e+02 1.004162331735788616e+00
1.810000000000000000e+02 1.004206639997705652e+00
1.820000000000000000e+02 1.004250087619801723e+00
1.830000000000000000e+02 1.004292657215486217e+00
1.840000000000000000e+02 1.004334331940939684e+00
1.850000000000000000e+02 1.004375095485632752e+00
1.860000000000000000e+02 1.004414932062635435e+00
1.870000000000000000e+02 1.004453826398757466e+00
1.880000000000000000e+02 1.004491763724547182e+00
1.890000000000000000e+02 1.004528729764180062e+00
1.900000000000000000e+02 1.004564710725267762e+00
1.910000000000000000e+02 1.004599693288602547e+00
1.920000000000000000e+02 1.004633664597878173e+00
1.930000000000000000e+02 1.004666612249391688e+00
1.940000000000000000e+02 1.004698524281761651e+00
1.950000000000000000e+02 1.004729389165671227e+00
1.960000000000000000e+02 1.004759195793659243e+00
1.970000000000000000e+02 1.004787933469975192e+00
1.980000000000000000e+02 1.004815591900508620e+00
1.990000000000000000e+02 1.004842161182811999e+00
2.000000000000000000e+02 1.004867631796223737e+00


==> anc/Fig.5/pdm_R42_muB0.dat <==
#T_MeV R42
1.000000000000000000e+00 1.000000000000000000e+00
2.000000000000000000e+00 1.000000000000000000e+00
3.000000000000000000e+00 1.000000000000000000e+00
4.000000000000000000e+00 1.000000000000000000e+00
5.000000000000000000e+00 1.000000000000000000e+00
6.000000000000000000e+00 1.000000000000000000e+00
7.000000000000000000e+00 1.000000000000000000e+00
8.000000000000000000e+00 1.000000000000000000e+00
9.000000000000000000e+00 1.000000000000000000e+00
1.000000000000000000e+01 1.000000000000000000e+00
1.100000000000000000e+01 1.000000000000000000e+00
1.200000000000000000e+01 1.000000000000000000e+00
1.300000000000000000e+01 1.000000000000000000e+00
1.400000000000000000e+01 1.000000000000000000e+00
1.500000000000000000e+01 1.000000000000000000e+00
1.600000000000000000e+01 1.000000000000000000e+00
1.700000000000000000e+01 1.000000000000000000e+00
1.800000000000000000e+01 1.000000000000000000e+00
1.900000000000000000e+01 1.000000000000000000e+00
2.000000000000000000e+01 1.000000000000000000e+00
2.100000000000000000e+01 1.000000000000000000e+00
2.200000000000000000e+01 1.000000000000000000e+00
2.300000000000000000e+01 1.000000000000000000e+00
2.400000000000000000e+01 1.000000000000000000e+00
2.500000000000000000e+01 1.000000000000000000e+00
2.600000000000000000e+01 1.000000000000000000e+00
2.700000000000000000e+01 1.000000000000000000e+00
2.800000000000000000e+01 1.000000000000000000e+00
2.900000000000000000e+01 1.000000000000000000e+00
3.000000000000000000e+01 1.000000000000000000e+00
3.100000000000000000e+01 1.000000000000000000e+00
3.200000000000000000e+01 1.000000000000000000e+00
3.300000000000000000e+01 1.000000000000000000e+00
3.400000000000000000e+01 1.000000000000000000e+00
3.500000000000000000e+01 1.000000000000000000e+00
3.600000000000000000e+01 1.000000000000000000e+00
3.700000000000000000e+01 1.000000000000000000e+00
3.800000000000000000e+01 1.000000000000000000e+00
3.900000000000000000e+01 1.000000000000000000e+00
4.000000000000000000e+01 1.000000000000000000e+00
4.100000000000000000e+01 1.000000000000000000e+00
4.200000000000000000e+01 1.000000000000000000e+00
4.300000000000000000e+01 1.000000000000000000e+00
4.400000000000000000e+01 1.000000000000000000e+00
4.500000000000000000e+01 1.000000000000000000e+00
4.600000000000000000e+01 1.000000000000000000e+00
4.700000000000000000e+01 1.000000000000000000e+00
4.800000000000000000e+01 1.000000000000000000e+00
4.900000000000000000e+01 1.000000000000000000e+00
5.000000000000000000e+01 1.000000000000000000e+00
5.100000000000000000e+01 1.000000000000000000e+00
5.200000000000000000e+01 1.000000000000000000e+00
5.300000000000000000e+01 1.000000000000000000e+00
5.400000000000000000e+01 1.000000000000000000e+00
5.500000000000000000e+01 1.000000000000000000e+00
5.600000000000000000e+01 1.000000000000000000e+00
5.700000000000000000e+01 1.000000000000000000e+00
5.800000000000000000e+01 1.000000000000000000e+00
5.900000000000000000e+01 1.000000000000000000e+00
6.000000000000000000e+01 1.000000000000000000e+00
6.100000000000000000e+01 1.000300319833650642e+00
6.200000000000000000e+01 9.995185085739159980e-01
6.300000000000000000e+01 9.984912676116743935e-01
6.400000000000000000e+01 9.985778323097275200e-01
6.500000000000000000e+01 9.993301820988289563e-01
6.600000000000000000e+01 9.992670319328804673e-01
6.700000000000000000e+01 9.994029559744505020e-01
6.800000000000000000e+01 9.997255324530018861e-01
6.900000000000000000e+01 9.998175731886425055e-01
7.000000000000000000e+01 9.993520268006237384e-01
7.100000000000000000e+01 1.000896434696236792e+00
7.200000000000000000e+01 1.001230857880937242e+00
7.300000000000000000e+01 1.000407984942386586e+00
7.400000000000000000e+01 9.999518670812747034e-01
7.500000000000000000e+01 1.002196373850913647e+00
7.600000000000000000e+01 1.000691625811735763e+00
7.700000000000000000e+01 1.000598192392906149e+00
7.800000000000000000e+01 1.000309064302262074e+00
7.900000000000000000e+01 1.000330826816530072e+00
8.000000000000000000e+01 1.000365569648205000e+00
8.100000000000000000e+01 1.000568883718741864e+00
8.200000000000000000e+01 1.000596966486834161e+00
8.300000000000000000e+01 1.000568471802466108e+00
8.400000000000000000e+01 1.000675630825597073e+00
8.500000000000000000e+01 1.000858779896114825e+00
8.600000000000000000e+01 1.000955358770161840e+00
8.700000000000000000e+01 1.001096528817454923e+00
8.800000000000000000e+01 1.001243478529679987e+00
8.900000000000000000e+01 1.001416968550607134e+00
9.000000000000000000e+01 1.001595459656916987e+00
9.100000000000000000e+01 1.001767839347148525e+00
9.200000000000000000e+01 1.001979325852428326e+00
9.300000000000000000e+01 1.002198735460526624e+00
9.400000000000000000e+01 1.002477611026891591e+00
9.500000000000000000e+01 1.002758027566615251e+00
9.600000000000000000e+01 1.003050739240271216e+00
9.700000000000000000e+01 1.003405983860709227e+00
9.800000000000000000e+01 1.003769787821197301e+00
9.900000000000000000e+01 1.004164234856819160e+00
1.000000000000000000e+02 1.004606091210179963e+00
1.010000000000000000e+02 1.005060138700696770e+00
1.020000000000000000e+02 1.005552713401433484e+00
1.030000000000000000e+02 1.006082051014198786e+00
1.040000000000000000e+02 1.006656442032572096e+00
1.050000000000000000e+02 1.007275888878467640e+00
1.060000000000000000e+02 1.007926548287795043e+00
1.070000000000000000e+02 1.008630161761161270e+00
1.080000000000000000e+02 1.009371401742467311e+00
1.090000000000000000e+02 1.010167395815487534e+00
1.100000000000000000e+02 1.011009088581853455e+00
1.110000000000000000e+02 1.011895752584822228e+00
1.120000000000000000e+02 1.012842360304024192e+00
1.130000000000000000e+02 1.013844871436716977e+00
1.140000000000000000e+02 1.014894166792277508e+00
1.150000000000000000e+02 1.016005748838984868e+00
1.160000000000000000e+02 1.017175635545700230e+00
1.170000000000000000e+02 1.018397472525963687e+00
1.180000000000000000e+02 1.019685743291143476e+00
1.190000000000000000e+02 1.021033009329354480e+00
1.200000000000000000e+02 1.022431796637845558e+00
1.210000000000000000e+02 1.023897339721289379e+00
1.220000000000000000e+02 1.025430046314575572e+00
1.230000000000000000e+02 1.027013726780292791e+00
1.240000000000000000e+02 1.028662740542608312e+00
1.250000000000000000e+02 1.030373934742658371e+00
1.260000000000000000e+02 1.032139668749813000e+00
1.270000000000000000e+02 1.033965133931453506e+00
1.280000000000000000e+02 1.035848858953654084e+00
1.290000000000000000e+02 1.037784861528727509e+00
1.300000000000000000e+02 1.039775887442121460e+00
1.310000000000000000e+02 1.041823466363996920e+00
1.320000000000000000e+02 1.043913801206173719e+00
1.330000000000000000e+02 1.046057689563812954e+00
1.340000000000000000e+02 1.048243795687674007e+00
1.350000000000000000e+02 1.050472364731477759e+00
1.360000000000000000e+02 1.052740527554250516e+00
1.370000000000000000e+02 1.055043001722010265e+00
1.380000000000000000e+02 1.057377008735661539e+00
1.390000000000000000e+02 1.059740754645979166e+00
1.400000000000000000e+02 1.062128165092954601e+00
1.410000000000000000e+02 1.064535251882828160e+00
1.420000000000000000e+02 1.066960468506909177e+00
1.430000000000000000e+02 1.069399134783763250e+00
1.440000000000000000e+02 1.071842901891705946e+00
1.450000000000000000e+02 1.074294033642343660e+00
1.460000000000000000e+02 1.076742728876432409e+00
1.470000000000000000e+02 1.079189147909099367e+00
1.480000000000000000e+02 1.081625763644023630e+00
1.490000000000000000e+02 1.084049132577615815e+00
1.500000000000000000e+02 1.086458109972998853e+00
1.510000000000000000e+02 1.088844501701754730e+00
1.520000000000000000e+02 1.091206737303195728e+00
1.530000000000000000e+02 1.093541149936358092e+00
1.540000000000000000e+02 1.095845830285344658e+00
1.550000000000000000e+02 1.098113113694956455e+00
1.560000000000000000e+02 1.100344562918652347e+00
1.570000000000000000e+02 1.102536408452595929e+00
1.580000000000000000e+02 1.104685065811008560e+00
1.590000000000000000e+02 1.106789761377451775e+00
1.600000000000000000e+02 1.108847400864304333e+00
1.610000000000000000e+02 1.110857155283901054e+00
1.620000000000000000e+02 1.112818707638946414e+00
1.630000000000000000e+02 1.114730155156770541e+00
1.640000000000000000e+02 1.116591797988724544e+00
1.650000000000000000e+02 1.118403123589130521e+00
1.660000000000000000e+02 1.120165853510735054e+00
1.670000000000000000e+02 1.121878862120718523e+00
1.680000000000000000e+02 1.123543734264401683e+00
1.690000000000000000e+02 1.125162615927265852e+00
1.700000000000000000e+02 1.126736815294447913e+00
1.710000000000000000e+02 1.128268341771385463e+00
1.720000000000000000e+02 1.129759397812572175e+00
1.730000000000000000e+02 1.131211187907261717e+00
1.740000000000000000e+02 1.132626930879213623e+00
1.750000000000000000e+02 1.134008984138236587e+00
1.760000000000000000e+02 1.135358721439842622e+00
1.770000000000000000e+02 1.136676815490676562e+00
1.780000000000000000e+02 1.137964781256013191e+00
1.790000000000000000e+02 1.139221683602979818e+00
1.800000000000000000e+02 1.140445119145457431e+00
1.810000000000000000e+02 1.141632351822955638e+00
1.820000000000000000e+02 1.142776096088025328e+00
1.830000000000000000e+02 1.143867618541187570e+00
1.840000000000000000e+02 1.144892036315981798e+00
1.850000000000000000e+02 1.145832292299169719e+00
1.860000000000000000e+02 1.146662737287855061e+00
1.870000000000000000e+02 1.147351944459721995e+00
1.880000000000000000e+02 1.147857171306499779e+00
1.890000000000000000e+02 1.148127647232586312e+00
1.900000000000000000e+02 1.148098086557176378e+00
1.910000000000000000e+02 1.147688490758492330e+00
1.920000000000000000e+02 1.146802871896466014e+00
1.930000000000000000e+02 1.145326228958375436e+00
1.940000000000000000e+02 1.143123573429155160e+00
1.950000000000000000e+02 1.140039095803438096e+00
1.960000000000000000e+02 1.135897948276860081e+00
1.970000000000000000e+02 1.130506091739619023e+00
1.980000000000000000e+02 1.123656278703502487e+00
1.990000000000000000e+02 1.115135300385099892e+00
2.000000000000000000e+02 1.104732285231256217e+00
2.010000000000000000e+02 1.092252020891385733e+00
2.020000000000000000e+02 1.077529230558590845e+00
2.030000000000000000e+02 1.060443031763419031e+00
2.040000000000000000e+02 1.040932481006669574e+00
2.050000000000000000e+02 1.019005648195836500e+00
2.060000000000000000e+02 9.947474739590771442e-01
2.070000000000000000e+02 9.683187703853122219e-01
2.080000000000000000e+02 9.399496672031656397e-01
2.090000000000000000e+02 9.099264363799488553e-01
2.100000000000000000e+02 8.785746048923464002e-01
2.110000000000000000e+02 8.462402793824602698e-01
2.120000000000000000e+02 8.132706388967884115e-01
2.130000000000000000e+02 7.799990237488206857e-01
2.140000000000000000e+02 7.467312762042914720e-01
2.150000000000000000e+02 7.137380303051805708e-01
2.160000000000000000e+02 6.812499770992397341e-01
2.170000000000000000e+02 6.494568322406656380e-01
2.180000000000000000e+02 6.185088032614485254e-01
2.190000000000000000e+02 5.885197347665461765e-01
2.200000000000000000e+02 5.595712444778302430e-01
2.210000000000000000e+02 5.317175596951131400e-01
2.220000000000000000e+02 5.049899440985913257e-01
2.230000000000000000e+02 4.794007151467283845e-01
2.240000000000000000e+02 4.549473602789562143e-01
2.250000000000000000e+02 4.316159515401818969e-01
2.260000000000000000e+02 4.093834998638679057e-01
2.270000000000000000e+02 3.882206818900007517e-01
2.280000000000000000e+02 3.680936106300174426e-01
2.290000000000000000e+02 3.489652174373151228e-01
2.300000000000000000e+02 3.307965733923743379e-01
2.310000000000000000e+02 3.135477733676155787e-01
2.320000000000000000e+02 2.971785559578669633e-01
2.330000000000000000e+02 2.816490129802224907e-01
2.340000000000000000e+02 2.669198002394324587e-01
2.350000000000000000e+02 2.529525771387595712e-01
2.360000000000000000e+02 2.397101018917877080e-01
2.370000000000000000e+02 2.271563444172418067e-01
2.380000000000000000e+02 2.152567687213418346e-01
2.390000000000000000e+02 2.039780912174494198e-01
2.400000000000000000e+02 1.932892800042404768e-01
2.410000000000000000e+02 1.831576222640262097e-01
2.420000000000000000e+02 1.735563745846142314e-01
2.430000000000000000e+02 1.644570950347310767e-01
2.440000000000000000e+02 1.558333921462961846e-01
2.450000000000000000e+02 1.476601343442764946e-01
2.460000000000000000e+02 1.399133959232030655e-01
2.470000000000000000e+02 1.325703738608544902e-01
2.480000000000000000e+02 1.256093554280859059e-01
2.490000000000000000e+02 1.190096619681933615e-01
2.500000000000000000e+02 1.127515698863282428e-01
2.510000000000000000e+02 1.068162462063831086e-01
2.520000000000000000e+02 -2.611125104744770400e-02
2.530000000000000000e+02 9.584266348120559775e-02
2.540000000000000000e+02 9.077060220946614466e-02
2.550000000000000000e+02 8.595357996350383445e-02
2.560000000000000000e+02 8.137614631748707472e-02
2.570000000000000000e+02 7.702329219132725280e-02
2.580000000000000000e+02 7.288031008779308206e-02
2.590000000000000000e+02 6.893264707570156968e-02
2.600000000000000000e+02 6.516576621637631961e-02
2.610000000000000000e+02 6.156491037371639163e-02
2.620000000000000000e+02 5.811492754766901803e-02
2.630000000000000000e+02 5.479992838487129231e-02
2.640000000000000000e+02 5.160298312046352615e-02
2.650000000000000000e+02 4.850572131743721704e-02
2.660000000000000000e+02 4.548805192141227444e-02
2.670000000000000000e+02 4.252793051428685467e-02
2.680000000000000000e+02 3.960157549247046022e-02
2.690000000000000000e+02 3.668472092551042230e-02
2.700000000000000000e+02 3.375559032040313656e-02
2.710000000000000000e+02 3.080067369567891095e-02
2.720000000000000000e+02 2.782404307032407959e-02
2.730000000000000000e+02 2.485810871458274743e-02
2.740000000000000000e+02 2.196997368080393087e-02
2.750000000000000000e+02 1.925393615159820201e-02
2.760000000000000000e+02 1.680658906020768978e-02
2.770000000000000000e+02 1.469557711890809477e-02
2.780000000000000000e+02 1.294147426838146778e-02
2.790000000000000000e+02 1.152163477401003597e-02
2.800000000000000000e+02 1.038781346299160087e-02
2.810000000000000000e+02 9.484270019629332388e-03
2.820000000000000000e+02 8.759296492898891590e-03
2.830000000000000000e+02 8.170053909524280580e-03
2.840000000000000000e+02 7.683179196467344180e-03
2.850000000000000000e+02 7.273613988665677058e-03
2.860000000000000000e+02 6.922811040156039153e-03
2.870000000000000000e+02 6.617144698658197419e-03
2.880000000000000000e+02 6.346584126442316419e-03
2.890000000000000000e+02 6.103768139860641165e-03
2.900000000000000000e+02 5.883159429432755633e-03
2.910000000000000000e+02 5.680654289825073054e-03
2.920000000000000000e+02 5.493098797507737011e-03
2.930000000000000000e+02 5.318107431602348348e-03
2.940000000000000000e+02 5.153790806948413579e-03
2.950000000000000000e+02 4.998718263548403672e-03
2.960000000000000000e+02 4.851715043029410264e-03
2.970000000000000000e+02 4.711836341828868659e-03
2.980000000000000000e+02 4.578354670865410724e-03
2.990000000000000000e+02 4.450631940000449038e-03
3.000000000000000000e+02 4.328144023671015583e-03


==> anc/Fig.5/wb2018_R42_muB0.dat <==
#T_MeV R42 errR42
1.350000000000000000e+02 1.017400000000000082e+00 6.769999999999999629e-02
1.400000000000000000e+02 9.698999999999999844e-01 7.009999999999999565e-02
1.440000000000000000e+02 9.587999999999999856e-01 4.139999999999999930e-02
1.490000000000000000e+02 8.742999999999999661e-01 4.059999999999999720e-02
1.550000000000000000e+02 8.086999999999999744e-01 3.559999999999999970e-02
1.600000000000000000e+02 6.865999999999999881e-01 2.769999999999999893e-02
1.640000000000000000e+02 5.844000000000000306e-01 2.179999999999999993e-02
1.700000000000000000e+02 4.230999999999999761e-01 1.980000000000000163e-02
1.750000000000000000e+02 3.503000000000000003e-01 2.000000000000000042e-02
1.790000000000000000e+02 2.637999999999999790e-01 1.609999999999999973e-02
1.840000000000000000e+02 2.637999999999999790e-01 1.389999999999999916e-02
1.890000000000000000e+02 2.187000000000000055e-01 1.009999999999999960e-02
1.940000000000000000e+02 1.902000000000000079e-01 8.899999999999999925e-03
2.000000000000000000e+02 1.633999999999999897e-01 6.599999999999999964e-03
2.050000000000000000e+02 1.522000000000000020e-01 5.300000000000000024e-03
2.100000000000000000e+02 1.466999999999999971e-01 7.300000000000000065e-03
2.150000000000000000e+02 1.481000000000000094e-01 6.599999999999999964e-03
2.200000000000000000e+02 1.391000000000000014e-01 5.100000000000000366e-03


==> anc/Fig.6/CP_LG_point.dat <==
# muB_MeV T_MeV
9.075723830734966668e+02 1.530612244897959151e+01


==> anc/Fig.6/LG_line_m0=600.dat <==
# muB_MeV T_MeV
9.075723830734966668e+02 1.530612244897959151e+01
9.109131403118039998e+02 1.275510204081632715e+01
9.142538975501113327e+02 1.020408163265306101e+01
9.175946547884186657e+02 6.632653061224489832e+00
9.209354120267261123e+02 0.000000000000000000e+00


==> anc/Fig.7/data_R21.csv <==
muB T_lower T_upper
7.700000000000000000e+02 6.284555369400101910e+01 6.828089887230255783e+01
7.701672240802676015e+02 6.286503639793276932e+01 6.824282386557858615e+01
7.703344481605350893e+02 6.288451910186449823e+01 6.820474885885464289e+01
7.705016722408026908e+02 6.290400180579624845e+01 6.816667385213067121e+01
7.706688963210701786e+02 6.292348450972798446e+01 6.812859884540672795e+01
7.708361204013377801e+02 6.294296721365972758e+01 6.809052383868275626e+01
7.710033444816053816e+02 6.296244991759147780e+01 6.805244883195879879e+01
7.711705685618728694e+02 6.298193262152321381e+01 6.801437382523485553e+01
7.713377926421404709e+02 6.300037967595700650e+01 6.798052564652589069e+01
7.715050167224080724e+02 6.300560611644419851e+01 6.794924087113138000e+01
7.716722408026755602e+02 6.301083255693138341e+01 6.791795609573688353e+01
7.718394648829431617e+02 6.301605899741856831e+01 6.788667132034237284e+01
7.720066889632106495e+02 6.302128543790575321e+01 6.785538654494787636e+01
7.721739130434782510e+02 6.302651187839294522e+01 6.782410176955336567e+01
7.723411371237458525e+02 6.303173831888013012e+01 6.779281699415885498e+01
7.725083612040133403e+02 6.303696475936732213e+01 6.776153221876435850e+01
7.726755852842809418e+02 6.304219119985450703e+01 6.773024744336984782e+01
7.728428093645485433e+02 6.304741764034169904e+01 6.769896266797533713e+01
7.730100334448160311e+02 6.305264408082888394e+01 6.766767789258084065e+01
7.731772575250836326e+02 6.305787052131606885e+01 6.763639311718632996e+01
7.733444816053511204e+02 6.306309696180326085e+01 6.760510834179183348e+01
7.735117056856187219e+02 6.306832340229044576e+01 6.757382356639732279e+01
7.736789297658863234e+02 6.307354984277763776e+01 6.754253879100281210e+01
7.738461538461538112e+02 6.307877628326482267e+01 6.751125401560831563e+01
7.740133779264214127e+02 6.308400272375200757e+01 6.747996924021380494e+01
7.741806020066890142e+02 6.308922916423919958e+01 6.744868446481929425e+01
7.743478260869565020e+02 6.309445560472638448e+01 6.741739968942479777e+01
7.745150501672241035e+02 6.309968204521357649e+01 6.738611491403028708e+01
7.746822742474915913e+02 6.310490848570076139e+01 6.735483013863579060e+01
7.748494983277591928e+02 6.311013492618794629e+01 6.732354536324127992e+01
7.750167224080267943e+02 6.311536136667513830e+01 6.729226058784676923e+01
7.751839464882942821e+02 6.312058780716232320e+01 6.726097581245227275e+01
7.753511705685618836e+02 6.312581424764951521e+01 6.722969103705776206e+01
7.755183946488294850e+02 6.313104068813670011e+01 6.719840626166325137e+01
7.756856187290969729e+02 6.313626712862388501e+01 6.716712148626875489e+01
7.758528428093645744e+02 6.314149356911107702e+01 6.713583671087424420e+01
7.760200668896320622e+02 6.314672000959826192e+01 6.710455193547974773e+01
7.761872909698996637e+02 6.315194645008545393e+01 6.707326716008523704e+01
7.763545150501672651e+02 6.315717289057263883e+01 6.704198238469072635e+01
7.765217391304347530e+02 6.316239933105982374e+01 6.701069760929622987e+01
7.766889632107023544e+02 6.316762577154701574e+01 6.698480575468286702e+01
7.768561872909699559e+02 6.317285221203420775e+01 6.696171619734573710e+01
7.770234113712374437e+02 6.317807865252139266e+01 6.693862664000860718e+01
7.771906354515050452e+02 6.318330509300857756e+01 6.691553708267147726e+01
7.773578595317725330e+02 6.318853153349576246e+01 6.689244752533434735e+01
7.775250836120401345e+02 6.319375797398295447e+01 6.686935796799721743e+01
7.776923076923077360e+02 6.319898441447014648e+01 6.684626841066007330e+01
7.778595317725752238e+02 6.320421085495733138e+01 6.682317885332295759e+01
7.780267558528428253e+02 6.320943729544451628e+01 6.680008929598581346e+01
7.781939799331103131e+02 6.321466373593170118e+01 6.677699973864869776e+01
7.783612040133779146e+02 6.321989017641889319e+01 6.675391018131155363e+01
7.785284280936455161e+02 6.322511661690608520e+01 6.673082062397442371e+01
7.786956521739130039e+02 6.323034305739327010e+01 6.670773106663729379e+01
7.788628762541806054e+02 6.323556949788045500e+01 6.668464150930016388e+01
7.790301003344482069e+02 6.324079593836764701e+01 6.666155195196301975e+01
7.791973244147156947e+02 6.324602237885483191e+01 6.663846239462590404e+01
7.793645484949832962e+02 6.325124881934202392e+01 6.661537283728875991e+01
7.795317725752507840e+02 6.325647525982920882e+01 6.659228327995164420e+01
7.796989966555183855e+02 6.326170170031639373e+01 6.656919372261450007e+01
7.798662207357859870e+02 6.326692814080358573e+01 6.654610416527735595e+01
7.800334448160534748e+02 6.326566058575343732e+01 6.651917236087194851e+01
7.802006688963210763e+02 6.323841704855391299e+01 6.647687156819331733e+01
7.803678929765886778e+02 6.321117351135438156e+01 6.643457077551467194e+01
7.805351170568561656e+02 6.318392997415487855e+01 6.639226998283606918e+01
7.807023411371237671e+02 6.315668643695535422e+01 6.634996919015743799e+01
7.808695652173912549e+02 6.312944289975584411e+01 6.630766839747883523e+01
7.810367892976588564e+02 6.310219936255631978e+01 6.626536760480020405e+01
7.812040133779264579e+02 6.307495582535678835e+01 6.622306681212155866e+01
7.813712374581939457e+02 6.304771228815728534e+01 6.618076601944295589e+01
7.815384615384615472e+02 6.302046875095776102e+01 6.613846522676432471e+01
7.817056856187291487e+02 6.299576851856659232e+01 6.609616443408569353e+01
7.818729096989966365e+02 6.297875240651137574e+01 6.605386364140709077e+01
7.820401337792642380e+02 6.296173629445615205e+01 6.601156284872845958e+01
7.822073578595317258e+02 6.294472018240093547e+01 6.597491346488240538e+01
7.823745819397993273e+02 6.292770407034570468e+01 6.594039000024353925e+01
7.825418060200669288e+02 6.291068795829048099e+01 6.590586653560467312e+01
7.827090301003344166e+02 6.289367184623526441e+01 6.587134307096583541e+01
7.828762541806020181e+02 6.287665573418003362e+01 6.583681960632696928e+01
7.830434782608696196e+02 6.285963962212480993e+01 6.580229614168810315e+01
7.832107023411371074e+02 6.284262351006959335e+01 6.576777267704926544e+01
7.833779264214047089e+02 6.282560739801436256e+01 6.573324921241039931e+01
7.835451505016721967e+02 6.280859128595914598e+01 6.569872574777156160e+01
7.837123745819397982e+02 6.279157517390392229e+01 6.566420228313269547e+01
7.838795986622073997e+02 6.277455906184869150e+01 6.562967881849382934e+01
7.840468227424748875e+02 6.275754294979347492e+01 6.559515535385499163e+01
7.842140468227424890e+02 6.274052683773825123e+01 6.556063188921612550e+01
7.843812709030100905e+02 6.272351072568302044e+01 6.552610842457725937e+01
7.845484949832775783e+02 6.270649461362780386e+01 6.549158495993842166e+01
7.847157190635451798e+02 6.268947850157258017e+01 6.545706149529955553e+01
7.848829431438126676e+02 6.267246238951736359e+01 6.542253803066071782e+01
7.850501672240802691e+02 6.265544627746213280e+01 6.538801456602185169e+01
7.852173913043478706e+02 6.263843016540690911e+01 6.535349110138298556e+01
7.853846153846153584e+02 6.262141405335169253e+01 6.531896763674414785e+01
7.855518394648829599e+02 6.260439794129646174e+01 6.528444417210528172e+01
7.857190635451504477e+02 6.258738182924124516e+01 6.524992070746644401e+01
7.858862876254180492e+02 6.257036571718602147e+01 6.521539724282757788e+01
7.860535117056856507e+02 6.255334960513079068e+01 6.518087377818871175e+01
7.862207357859531385e+02 6.253633349307557410e+01 6.514635031354985983e+01
7.863879598662207400e+02 6.251931738102035041e+01 6.511182684891100791e+01
7.865551839464883415e+02 6.250230126896511962e+01 6.507730338427214178e+01
7.867224080267558293e+02 6.248528515690990304e+01 6.504277991963328986e+01
7.868896321070234308e+02 6.246826904485467935e+01 6.500825645499443795e+01
7.870568561872909186e+02 6.245125293279946277e+01 6.497962314185464550e+01
7.872240802675585201e+02 6.243423682074423198e+01 6.495284126789350410e+01
7.873913043478261216e+02 6.241722070868900119e+01 6.492605939393237691e+01
7.875585284280936094e+02 6.240020459663379171e+01 6.489927751997126393e+01
7.877257525083612109e+02 6.238318848457856092e+01 6.487249564601013674e+01
7.878929765886288124e+02 6.236617237252333013e+01 6.484571377204900955e+01
7.880602006688963002e+02 6.234915626046812065e+01 6.481893189808789657e+01
7.882274247491639017e+02 6.233214014841288986e+01 6.479215002412675517e+01
7.883946488294313895e+02 6.231512403635767328e+01 6.476536815016564219e+01
7.885618729096989910e+02 6.229810792430244959e+01 6.473858627620451500e+01
7.887290969899665924e+02 6.228109181224721880e+01 6.471180440224338781e+01
7.888963210702340803e+02 6.226407570019200222e+01 6.468502252828227483e+01
7.890635451505016817e+02 6.224705958813677853e+01 6.465824065432113343e+01
7.892307692307692832e+02 6.223004347608154774e+01 6.463145878036000624e+01
7.893979933110367710e+02 6.221302736402633116e+01 6.460467690639889327e+01
7.895652173913043725e+02 6.219601125197110036e+01 6.457789503243776608e+01
7.897324414715718603e+02 6.217899513991589089e+01 6.455111315847665310e+01
7.898996655518394618e+02 6.216197902786066010e+01 6.452433128451551170e+01
7.900668896321070633e+02 6.214399691520137026e+01 6.449556356408578495e+01
7.902341137123745511e+02 6.212456580163598829e+01 6.446381707395319438e+01
7.904013377926421526e+02 6.210513468807059922e+01 6.443207058382057539e+01
7.905685618729096404e+02 6.208570357450522437e+01 6.440032409368798483e+01
7.907357859531772419e+02 6.206627246093983530e+01 6.436857760355536584e+01
7.909030100334448434e+02 6.204684134737443912e+01 6.433683111342274685e+01
7.910702341137123312e+02 6.202741023380906427e+01 6.430508462329015629e+01
7.912374581939799327e+02 6.200797912024367520e+01 6.427333813315753730e+01
7.914046822742475342e+02 6.199254897918538632e+01 6.424159164302491831e+01
7.915719063545150220e+02 6.197990649612068381e+01 6.420984515289232775e+01
7.917391304347826235e+02 6.196726401305598131e+01 6.417809866275970876e+01
7.919063545150502250e+02 6.195462152999127170e+01 6.414635217262708977e+01
7.920735785953177128e+02 6.194197904692657630e+01 6.411460568249449921e+01
7.922408026755853143e+02 6.192933656386186669e+01 6.408285919236188022e+01
7.924080267558528021e+02 6.191669408079717130e+01 6.405111270222928965e+01
7.925752508361204036e+02 6.190405159773246879e+01 6.401936621209667067e+01
7.927424749163880051e+02 6.189140911466775918e+01 6.399097125494263594e+01
7.929096989966554929e+02 6.187876663160306379e+01 6.396781903129782165e+01
7.930769230769230944e+02 6.186612414853835418e+01 6.394466680765298605e+01
7.932441471571905822e+02 6.185348166547365878e+01 6.392151458400817177e+01
7.934113712374581837e+02 6.184083918240894917e+01 6.389836236036333617e+01
7.935785953177257852e+02 6.182819669934424667e+01 6.387521013671850767e+01
7.937458193979932730e+02 6.181555421627955127e+01 6.385205791307368628e+01
7.939130434782608745e+02 6.180291173321484166e+01 6.382890568942885778e+01
7.940802675585284760e+02 6.179026925015013916e+01 6.380575346578402218e+01
7.942474916387959638e+02 6.177762676708543665e+01 6.378260124213920790e+01
7.944147157190635653e+02 6.176498428402073415e+01 6.375944901849437230e+01
7.945819397993310531e+02 6.175234180095603875e+01 6.373629679484955801e+01
7.947491638795986546e+02 6.173969931789132914e+01 6.371314457120472241e+01
7.949163879598662561e+02 6.172705683482662664e+01 6.368999234755989391e+01
7.950836120401337439e+02 6.171441435176192414e+01 6.366684012391507252e+01
7.952508361204013454e+02 6.170177186869722163e+01 6.364368790027024403e+01
7.954180602006689469e+02 6.168912938563251203e+01 6.362053567662540843e+01
7.955852842809364347e+02 6.167648690256781663e+01 6.359738345298059414e+01
7.957525083612040362e+02 6.166384441950310702e+01 6.357423122933575854e+01
7.959197324414715240e+02 6.165120193643841162e+01 6.355107900569094426e+01
7.960869565217391255e+02 6.163855945337370912e+01 6.352792678204610866e+01
7.962541806020067270e+02 6.162591697030899951e+01 6.350477455840128016e+01
7.964214046822742148e+02 6.161327448724430411e+01 6.348162233475645877e+01
7.965886287625418163e+02 6.160063200417959450e+01 6.345847011111163027e+01
7.967558528428094178e+02 6.158798952111489200e+01 6.343531788746679467e+01
7.969230769230769056e+02 6.157534703805019660e+01 6.341216566382198039e+01
7.970903010033445071e+02 6.156270455498548699e+01 6.338901344017714479e+01
7.972575250836119949e+02 6.155006207192079160e+01 6.336586121653233050e+01
7.974247491638795964e+02 6.153741958885608199e+01 6.334270899288749490e+01
7.975919732441471979e+02 6.152477710579137948e+01 6.331955676924265930e+01
7.977591973244146857e+02 6.151213462272667698e+01 6.329640454559784501e+01
7.979264214046822872e+02 6.149949213966197448e+01 6.327325232195300941e+01
7.980936454849497750e+02 6.148684965659727908e+01 6.325010009830819513e+01
7.982608695652173765e+02 6.147420717353256947e+01 6.322694787466335953e+01
7.984280936454849780e+02 6.146156469046786697e+01 6.320379565101853103e+01
7.985953177257524658e+02 6.144892220740316446e+01 6.318064342737370964e+01
7.987625418060200673e+02 6.143627972433846196e+01 6.315749120372888115e+01
7.989297658862876688e+02 6.142363724127375235e+01 6.313433898008404555e+01
7.990969899665551566e+02 6.141099475820905695e+01 6.311118675643923126e+01
7.992642140468227581e+02 6.139835227514434735e+01 6.308803453279439566e+01
7.994314381270903596e+02 6.138570979207964484e+01 6.306488230914956716e+01
7.995986622073578474e+02 6.137306730901494944e+01 6.304173008550474577e+01
7.997658862876254489e+02 6.136042482595023984e+01 6.301857786185991728e+01
7.999331103678929367e+02 6.134778234288554444e+01 6.299637942071982621e+01
8.001003344481605382e+02 6.131885966892455286e+01 6.296325507169736824e+01
8.002675585284281397e+02 6.127908353436603761e+01 6.292026438528068155e+01
8.004347826086956275e+02 6.123930739980754367e+01 6.287727369886403039e+01
8.006020066889632290e+02 6.119953126524902842e+01 6.283428301244735081e+01
8.007692307692307168e+02 6.115975513069054159e+01 6.279129232603069966e+01
8.009364548494983183e+02 6.111997899613201923e+01 6.274830163961401297e+01
8.011036789297659197e+02 6.108020286157350398e+01 6.270531095319733339e+01
8.012709030100334076e+02 6.104042672701501004e+01 6.266232026678068223e+01
8.014381270903010090e+02 6.100065059245649479e+01 6.261932958036399555e+01
8.016053511705686105e+02 6.096537417744222864e+01 6.257633889394731597e+01
8.017725752508360983e+02 6.093017258525304669e+01 6.253334820753066481e+01
8.019397993311036998e+02 6.089497099306383632e+01 6.249035752111398523e+01
8.021070234113711876e+02 6.085976940087465437e+01 6.244736683469732696e+01
8.022742474916387891e+02 6.082456780868544399e+01 6.240437614828064739e+01
8.024414715719063906e+02 6.078936621649623362e+01 6.236138546186396781e+01
8.026086956521738784e+02 6.075416462430705167e+01 6.231839477544731665e+01
8.027759197324414799e+02 6.071896303211784129e+01 6.227540408903062996e+01
8.029431438127090814e+02 6.068376143992863092e+01 6.223241340261395038e+01
8.031103678929765692e+02 6.064855984773944897e+01 6.218942271619729922e+01
8.032775919732441707e+02 6.061335825555023860e+01 6.214643202978061254e+01
8.034448160535116585e+02 6.057815666336104954e+01 6.210344134336396138e+01
8.036120401337792600e+02 6.054295507117183917e+01 6.206045065694728180e+01
8.037792642140468615e+02 6.050775347898263590e+01 6.201745997053060222e+01
8.039464882943143493e+02 6.047255188679344684e+01 6.197706741773433237e+01
8.041137123745819508e+02 6.043735029460423647e+01 6.193845167905672611e+01
8.042809364548495523e+02 6.040214870241503320e+01 6.189983594037911985e+01
8.044481605351170401e+02 6.036694711022584414e+01 6.186122020170154201e+01
8.046153846153846416e+02 6.033174551803663377e+01 6.182260446302393575e+01
8.047826086956521294e+02 6.029654392584745182e+01 6.178398872434635791e+01
8.049498327759197309e+02 6.026134233365824144e+01 6.174537298566875165e+01
8.051170568561873324e+02 6.022112630213025142e+01 6.170209617026612392e+01
8.052842809364548202e+02 6.017876122517137816e+01 6.165682175055279401e+01
8.054515050167224217e+02 6.013639614821247648e+01 6.161154733083944279e+01
8.056187290969899095e+02 6.009403107125361032e+01 6.156627291112611289e+01
8.057859531772575110e+02 6.005166599429470864e+01 6.152099849141276167e+01
8.059531772575251125e+02 6.000930091733580696e+01 6.147572407169940334e+01
8.061204013377926003e+02 5.997064011721487731e+01 6.143044965198608054e+01
8.062876254180602018e+02 5.993302132672160809e+01 6.138517523227272221e+01
8.064548494983278033e+02 5.989540253622834598e+01 6.133990081255937099e+01
8.066220735785952911e+02 5.985778374573509808e+01 6.129462639284604109e+01
8.067892976588628926e+02 5.982016495524182886e+01 6.124935197313268986e+01
8.069565217391304941e+02 5.978254616474856675e+01 6.120407755341933154e+01
8.071237458193979819e+02 5.974492737425531885e+01 6.115880313370600874e+01
8.072909698996655834e+02 5.970730858376204964e+01 6.111352871399265041e+01
8.074581939799330712e+02 5.966968979326880884e+01 6.106825429427932761e+01
8.076254180602006727e+02 5.963207100277553963e+01 6.102297987456596928e+01
8.077926421404682742e+02 5.959445221228227041e+01 6.097987066215326735e+01
8.079598662207357620e+02 5.955683342178902961e+01 6.093899321503785416e+01
8.081270903010033635e+02 5.951921463129576040e+01 6.089811576792241965e+01
8.082943143812708513e+02 5.948159584080251960e+01 6.085723832080701357e+01
8.084615384615384528e+02 5.944397705030925039e+01 6.081636087369157195e+01
8.086287625418060543e+02 5.940635825981598117e+01 6.077548342657613745e+01
8.087959866220735421e+02 5.936873946932274038e+01 6.073460597946073136e+01
8.089632107023411436e+02 5.933112067882947116e+01 6.069372853234528975e+01
8.091304347826087451e+02 5.929350188833620194e+01 6.065285108522985524e+01
8.092976588628762329e+02 5.925588309784296115e+01 6.061197363811444916e+01
8.094648829431438344e+02 5.921826430734969193e+01 6.057109619099900755e+01
8.096321070234113222e+02 5.918064551685645114e+01 6.053021874388360146e+01
8.097993311036789237e+02 5.914302672636318192e+01 6.048934129676816696e+01
8.099665551839465252e+02 5.910540793586991271e+01 6.044846384965272534e+01
8.101337792642140130e+02 5.906192687167123267e+01 6.040223934088493962e+01
8.103010033444816145e+02 5.901698023904615553e+01 6.035467806670403235e+01
8.104682274247492160e+02 5.897450075681835102e+01 6.030711679252312507e+01
8.106354515050167038e+02 5.893351924405131115e+01 6.025955551834224622e+01
8.108026755852843053e+02 5.889253773128424996e+01 6.021199424416133894e+01
8.109698996655517931e+02 5.885155621851721008e+01 6.016443296998046009e+01
8.111371237458193946e+02 5.881057470575014889e+01 6.011687169579954571e+01
8.113043478260869961e+02 5.876959319298308770e+01 6.006931042161863843e+01
8.114715719063544839e+02 5.872861168021604783e+01 6.002174914743775958e+01
8.116387959866220854e+02 5.868763016744898664e+01 5.997652113281998965e+01
8.118060200668896869e+02 5.864664865468191834e+01 5.993325910910076715e+01
8.119732441471571747e+02 5.860566714191488558e+01 5.988999708538157307e+01
8.121404682274247762e+02 5.856468562914781728e+01 5.984673506166234347e+01
8.123076923076922640e+02 5.852370411638078451e+01 5.980347303794314939e+01
8.124749163879598655e+02 5.848272260361371622e+01 5.976021101422392690e+01
8.126421404682274670e+02 5.844174109084665503e+01 5.971694899050470440e+01
8.128093645484949548e+02 5.840075957807962226e+01 5.967368696678551032e+01
8.129765886287625563e+02 5.835977806531255396e+01 5.963042494306628782e+01
8.131438127090300441e+02 5.831879655254552119e+01 5.958716291934709375e+01
8.133110367892976456e+02 5.827781503977845290e+01 5.954390089562787125e+01
8.134782608695652470e+02 5.823683352701139171e+01 5.950063887190864165e+01
8.136454849498327349e+02 5.819585201424435184e+01 5.945737684818944757e+01
8.138127090301003363e+02 5.815487050147729065e+01 5.941411482447022507e+01
8.139799331103679378e+02 5.811388898871022946e+01 5.937085280075100258e+01
8.141471571906354256e+02 5.807290747594318958e+01 5.932759077703180850e+01
8.143143812709030271e+02 5.803192596317612839e+01 5.928432875331258600e+01
8.144816053511706286e+02 5.799193229951114148e+01 5.924106672959336350e+01
8.146488294314381164e+02 5.795542136582739801e+01 5.919780470587416943e+01
8.148160535117057179e+02 5.791891043214362611e+01 5.915454268215493983e+01
8.149832775919732057e+02 5.788239949845987553e+01 5.911128065843574575e+01
8.151505016722408072e+02 5.783860487822082774e+01 5.906209182924910550e+01
8.153177257525084087e+02 5.779400095947563187e+01 5.901224446612163632e+01
8.154849498327758965e+02 5.774939704073046443e+01 5.896451306770943290e+01
8.156521739130434980e+02 5.770479312198526856e+01 5.891747068158969114e+01
8.158193979933109858e+02 5.766018920324010111e+01 5.887042829546997780e+01
8.159866220735785873e+02 5.761558528449490524e+01 5.882338590935022893e+01
8.161538461538461888e+02 5.757098136574970937e+01 5.877634352323048716e+01
8.163210702341136766e+02 5.752637744700454192e+01 5.872930113711077382e+01
8.164882943143812781e+02 5.748177352825934605e+01 5.868225875099103206e+01
8.166555183946488796e+02 5.743716960951415018e+01 5.863521636487128319e+01
8.168227424749163674e+02 5.739256569076898273e+01 5.858817397875156985e+01
8.169899665551839689e+02 5.734796177202378686e+01 5.854113159263182808e+01
8.171571906354514567e+02 5.730335785327861942e+01 5.849408920651211474e+01
8.173244147157190582e+02 5.725875393453342355e+01 5.844704682039237298e+01
8.174916387959866597e+02 5.721415001578822768e+01 5.840000443427262411e+01
8.176588628762541475e+02 5.716954609704306023e+01 5.835296204815291787e+01
8.178260869565217490e+02 5.712494217829786436e+01 5.830591966203316900e+01
8.179933110367893505e+02 5.708033825955266849e+01 5.825887727591342724e+01
8.181605351170568383e+02 5.703573434080750104e+01 5.821183488979371390e+01
8.183277591973244398e+02 5.699217820605365148e+01 5.816479250367396503e+01
8.184949832775919276e+02 5.695284345257663006e+01 5.811775011755425879e+01
8.186622073578595291e+02 5.691350869909958732e+01 5.807070773143450992e+01
8.188294314381271306e+02 5.687417394562254458e+01 5.802366534531476816e+01
8.189966555183946184e+02 5.683483919214552316e+01 5.797873903191950262e+01
8.191638795986622199e+02 5.679550443866848042e+01 5.793595488836310636e+01
8.193311036789298214e+02 5.675616968519143057e+01 5.789317074480671721e+01
8.194983277591973092e+02 5.671683493171441626e+01 5.785038660125035648e+01
8.196655518394649107e+02 5.667750017823736641e+01 5.780760245769396732e+01
8.198327759197323985e+02 5.663816542476034499e+01 5.776481831413759949e+01
8.200000000000000000e+02 5.659883067128330225e+01 5.772203417058121033e+01


==> anc/Fig.7/data_R31.csv <==
muB T_lower T_upper
7.700000000000000000e+02 6.916391677106875591e+01 7.050240334736609782e+01
7.701672240802676015e+02 6.911309571250579609e+01 7.045095570166120069e+01
7.703344481605350893e+02 6.906227465394287890e+01 7.039950805595633199e+01
7.705016722408026908e+02 6.901145359537993329e+01 7.034806041025143486e+01
7.706688963210701786e+02 6.896194438061424137e+01 7.029661276454658037e+01
7.708361204013377801e+02 6.891281683453735241e+01 7.024516511884168324e+01
7.710033444816053816e+02 6.886368928846044923e+01 7.019371747313678611e+01
7.711705685618728694e+02 6.881456174238358869e+01 7.014226982743191741e+01
7.713377926421404709e+02 6.876543419630669973e+01 7.009082218172702028e+01
7.715050167224080724e+02 6.871630665022979656e+01 7.003937453602212315e+01
7.716722408026755602e+02 6.866717910415293602e+01 6.998842231015386517e+01
7.718394648829431617e+02 6.861805155807604706e+01 6.993908581765629151e+01
7.720066889632106495e+02 6.856892401199917231e+01 6.988974932515873206e+01
7.721739130434782510e+02 6.851979646592228335e+01 6.984041283266115840e+01
7.723411371237458525e+02 6.847066891984538017e+01 6.979107634016357053e+01
7.725083612040133403e+02 6.842154137376851963e+01 6.974173984766602530e+01
7.726755852842809418e+02 6.837241382769163067e+01 6.969240335516843743e+01
7.728428093645485433e+02 6.832328628161472750e+01 6.964306686267086377e+01
7.730100334448160311e+02 6.827415873553786696e+01 6.959373037017330432e+01
7.731772575250836326e+02 6.822503118946097800e+01 6.954439387767573066e+01
7.733444816053511204e+02 6.817590364338411746e+01 6.949505738517817122e+01
7.735117056856187219e+02 6.812677609730721429e+01 6.944572089268059756e+01
7.736789297658863234e+02 6.807764855123032532e+01 6.939638440018300969e+01
7.738461538461538112e+02 6.802852100515345057e+01 6.934704790768546445e+01
7.740133779264214127e+02 6.798236157412669911e+01 6.929771141518787658e+01
7.741806020066890142e+02 6.794031023794980229e+01 6.924837492269030292e+01
7.743478260869565020e+02 6.789825890177293388e+01 6.919903843019274348e+01
7.745150501672241035e+02 6.785620756559603706e+01 6.914970193769516982e+01
7.746822742474915913e+02 6.781415622941918286e+01 6.910036544519761037e+01
7.748494983277591928e+02 6.777210489324228604e+01 6.905102895270003671e+01
7.750167224080267943e+02 6.773005355706538921e+01 6.900169246020244884e+01
7.751839464882942821e+02 6.768800222088852081e+01 6.895781765530297491e+01
7.753511705685618836e+02 6.764595088471162398e+01 6.891413686607452860e+01
7.755183946488294850e+02 6.760389954853472716e+01 6.887045607684609649e+01
7.756856187290969729e+02 6.756184821235785876e+01 6.882677528761767860e+01
7.758528428093645744e+02 6.751979687618096193e+01 6.878309449838924650e+01
7.760200668896320622e+02 6.747774554000410774e+01 6.873941370916082860e+01
7.761872909698996637e+02 6.743569420382721091e+01 6.869573291993239650e+01
7.763545150501672651e+02 6.739364286765031409e+01 6.865205213070395018e+01
7.765217391304347530e+02 6.735159153147344568e+01 6.860837134147554650e+01
7.766889632107023544e+02 6.730954019529654886e+01 6.856469055224710019e+01
7.768561872909699559e+02 6.726748885911965203e+01 6.852100976301866808e+01
7.770234113712374437e+02 6.722543752294278363e+01 6.847732897379025019e+01
7.771906354515050452e+02 6.718338618676588681e+01 6.843364818456180387e+01
7.773578595317725330e+02 6.714133485058903261e+01 6.838996739533340019e+01
7.775250836120401345e+02 6.709928351441213579e+01 6.834628660610495388e+01
7.776923076923077360e+02 6.705723217823523896e+01 6.830260581687652177e+01
7.778595317725752238e+02 6.701518084205837056e+01 6.825892502764810388e+01
7.780267558528428253e+02 6.697663507016409312e+01 6.821524423841967177e+01
7.781939799331103131e+02 6.694006981330856831e+01 6.817156344919125388e+01
7.783612040133779146e+02 6.690350455645301508e+01 6.812788265996282178e+01
7.785284280936455161e+02 6.686693929959746185e+01 6.808420187073437546e+01
7.786956521739130039e+02 6.683037404274193705e+01 6.804052108150597178e+01
7.788628762541806054e+02 6.679380878588638382e+01 6.799713497415761765e+01
7.790301003344482069e+02 6.675724352903083059e+01 6.795752795953872294e+01
7.791973244147156947e+02 6.672067827217530578e+01 6.791792094491987086e+01
7.793645484949832962e+02 6.668411301531976676e+01 6.787831393030099036e+01
7.795317725752507840e+02 6.664754775846424195e+01 6.783870691568212408e+01
7.796989966555183855e+02 6.661098250160868872e+01 6.779909990106324358e+01
7.798662207357859870e+02 6.657441724475313549e+01 6.775949288644436308e+01
7.800334448160534748e+02 6.653475308768824448e+01 6.771729062004361310e+01
7.802006688963210763e+02 6.648269332978587443e+01 6.766470734651525731e+01
7.803678929765886778e+02 6.643063357188349016e+01 6.761212407298688731e+01
7.805351170568561656e+02 6.637857381398114853e+01 6.755954079945857416e+01
7.807023411371237671e+02 6.632651405607877848e+01 6.750695752593021837e+01
7.808695652173912549e+02 6.627445429817643685e+01 6.745437425240189100e+01
7.810367892976588564e+02 6.622239454027406680e+01 6.740179097887353521e+01
7.812040133779264579e+02 6.617033478237168254e+01 6.734920770534517942e+01
7.813712374581939457e+02 6.611827502446934091e+01 6.729662443181685205e+01
7.815384615384615472e+02 6.606621526656697085e+01 6.724404115828849626e+01
7.817056856187291487e+02 6.601415550866458659e+01 6.719145788476014047e+01
7.818729096989966365e+02 6.596454138332327943e+01 6.713887461123181311e+01
7.820401337792642380e+02 6.591584059022315500e+01 6.708629133770345732e+01
7.822073578595317258e+02 6.586713979712305900e+01 6.703370806417512995e+01
7.823745819397993273e+02 6.581843900402293457e+01 6.698205268513409294e+01
7.825418060200669288e+02 6.576973821092279593e+01 6.693205437523282342e+01
7.827090301003344166e+02 6.572103741782269992e+01 6.688205606533159653e+01
7.828762541806020181e+02 6.567233662472257549e+01 6.683205775543032701e+01
7.830434782608696196e+02 6.562363583162245106e+01 6.678205944552907170e+01
7.832107023411371074e+02 6.557493503852235506e+01 6.673206113562784481e+01
7.833779264214047089e+02 6.552623424542223063e+01 6.668206282572657528e+01
7.835451505016721967e+02 6.547753345232213462e+01 6.663206451582534839e+01
7.837123745819397982e+02 6.542883265922201019e+01 6.658206620592407887e+01
7.838795986622073997e+02 6.538013186612188576e+01 6.653206789602280935e+01
7.840468227424748875e+02 6.533143107302178976e+01 6.648206958612158246e+01
7.842140468227424890e+02 6.528273027992166533e+01 6.643207127622032715e+01
7.843812709030100905e+02 6.523402948682154090e+01 6.638207296631905763e+01
7.845484949832775783e+02 6.518532869372144489e+01 6.633207465641783074e+01
7.847157190635451798e+02 6.513662790062130625e+01 6.628207634651656122e+01
7.848829431438126676e+02 6.508792710752122446e+01 6.623207803661533433e+01
7.850501672240802691e+02 6.503922631442108582e+01 6.618207972671406480e+01
7.852173913043478706e+02 6.499203342588002386e+01 6.613208141681280949e+01
7.853846153846153584e+02 6.495108357617570505e+01 6.608208310691156839e+01
7.855518394648829599e+02 6.491013372647135782e+01 6.603208479701031308e+01
7.857190635451504477e+02 6.486918387676703901e+01 6.598425888473100542e+01
7.858862876254180492e+02 6.482823402706270599e+01 6.594032394219891557e+01
7.860535117056856507e+02 6.478728417735835876e+01 6.589638899966682573e+01
7.862207357859531385e+02 6.474633432765403995e+01 6.585245405713476430e+01
7.863879598662207400e+02 6.470538447794969272e+01 6.580851911460267445e+01
7.865551839464883415e+02 6.466443462824534549e+01 6.576458417207058460e+01
7.867224080267558293e+02 6.462348477854102669e+01 6.572064922953852317e+01
7.868896321070234308e+02 6.458253492883667946e+01 6.567671428700643332e+01
7.870568561872909186e+02 6.454158507913236065e+01 6.563277934447437190e+01
7.872240802675585201e+02 6.450063522942801342e+01 6.558884440194228205e+01
7.873913043478261216e+02 6.445968537972366619e+01 6.554490945941017799e+01
7.875585284280936094e+02 6.441873553001934738e+01 6.550097451687811656e+01
7.877257525083612109e+02 6.437778568031500015e+01 6.545703957434602671e+01
7.878929765886288124e+02 6.433683583061065292e+01 6.541310463181393686e+01
7.880602006688963002e+02 6.429588598090633411e+01 6.536916968928187543e+01
7.882274247491639017e+02 6.425493613120198688e+01 6.532523474674978559e+01
7.883946488294313895e+02 6.421398628149766807e+01 6.528129980421772416e+01
7.885618729096989910e+02 6.417303643179332084e+01 6.523736486168563431e+01
7.887290969899665924e+02 6.413208658208897361e+01 6.519342991915354446e+01
7.888963210702340803e+02 6.409113673238466902e+01 6.514949497662148303e+01
7.890635451505016817e+02 6.405018688268032179e+01 6.510556003408939318e+01
7.892307692307692832e+02 6.400923703297597456e+01 6.506162509155730334e+01
7.893979933110367710e+02 6.397159044909585646e+01 6.501769014902524191e+01
7.895652173913043725e+02 6.393490601170709198e+01 6.497606328543412246e+01
7.897324414715718603e+02 6.389822157431834881e+01 6.493599216890643788e+01
7.898996655518394618e+02 6.386153713692958434e+01 6.489592105237872488e+01
7.900668896321070633e+02 6.382009907129654636e+01 6.485195395936142404e+01
7.902341137123745511e+02 6.377153056329711944e+01 6.480214290160976986e+01
7.904013377926421526e+02 6.372296205529767121e+01 6.475233184385808727e+01
7.905685618729096404e+02 6.367439354729824430e+01 6.470252078610643309e+01
7.907357859531772419e+02 6.362582503929879607e+01 6.465270972835475050e+01
7.909030100334448434e+02 6.357725653129934074e+01 6.460289867060305369e+01
7.910702341137123312e+02 6.352868802329992093e+01 6.455308761285139951e+01
7.912374581939799327e+02 6.348011951530046559e+01 6.450327655509971692e+01
7.914046822742475342e+02 6.343155100730101026e+01 6.445346549734803432e+01
7.915719063545150220e+02 6.338298249930159045e+01 6.440365443959638014e+01
7.917391304347826235e+02 6.333441399130213512e+01 6.435384338184469755e+01
7.919063545150502250e+02 6.328584548330267978e+01 6.430403232409301495e+01
7.920735785953177128e+02 6.323727697530325997e+01 6.425422126634136077e+01
7.922408026755853143e+02 6.318870846730380464e+01 6.420441020858967818e+01
7.924080267558528021e+02 6.314013995930438483e+01 6.415459915083802400e+01
7.925752508361204036e+02 6.309157145130492950e+01 6.410478809308634141e+01
7.927424749163880051e+02 6.304300294330548127e+01 6.405497703533464460e+01
7.929096989966554929e+02 6.299512493026080762e+01 6.400516597758300463e+01
7.930769230769230944e+02 6.295258210187837022e+01 6.395890962102519239e+01
7.932441471571905822e+02 6.291003927349596125e+01 6.391306458653498623e+01
7.934113712374581837e+02 6.286749644511352386e+01 6.386721955204475165e+01
7.935785953177257852e+02 6.282495361673108647e+01 6.382137451755451707e+01
7.937458193979932730e+02 6.278241078834867750e+01 6.377552948306431091e+01
7.939130434782608745e+02 6.273986795996624011e+01 6.372968444857407633e+01
7.940802675585284760e+02 6.269732513158380272e+01 6.368383941408384175e+01
7.942474916387959638e+02 6.265478230320139374e+01 6.363799437959363559e+01
7.944147157190635653e+02 6.261223947481895635e+01 6.359214934510340100e+01
7.945819397993310531e+02 6.256969664643654738e+01 6.354630431061319484e+01
7.947491638795986546e+02 6.252715381805410999e+01 6.350045927612296026e+01
7.949163879598662561e+02 6.248461098967167260e+01 6.345461424163272568e+01
7.950836120401337439e+02 6.244206816128926363e+01 6.340876920714251952e+01
7.952508361204013454e+02 6.239952533290682624e+01 6.336292417265228494e+01
7.954180602006689469e+02 6.235698250452438884e+01 6.331707913816205036e+01
7.955852842809364347e+02 6.231443967614197987e+01 6.327123410367184420e+01
7.957525083612040362e+02 6.227189684775954248e+01 6.322538906918160961e+01
7.959197324414715240e+02 6.222935401937713351e+01 6.317954403469140345e+01
7.960869565217391255e+02 6.218681119099469612e+01 6.313369900020116887e+01
7.962541806020067270e+02 6.214426836261225873e+01 6.308785396571093429e+01
7.964214046822742148e+02 6.210172553422984976e+01 6.304200893122072813e+01
7.965886287625418163e+02 6.205918270584741236e+01 6.299672592963454321e+01
7.967558528428094178e+02 6.201663987746497497e+01 6.295759771585029085e+01
7.969230769230769056e+02 6.197871422911632067e+01 6.291846950206606692e+01
7.970903010033445071e+02 6.194375462545654898e+01 6.287934128828182168e+01
7.972575250836119949e+02 6.190879502179679861e+01 6.284021307449759774e+01
7.974247491638795964e+02 6.187383541813702692e+01 6.280108486071334539e+01
7.975919732441471979e+02 6.183887581447725523e+01 6.276195664692910015e+01
7.977591973244146857e+02 6.180391621081750486e+01 6.272282843314487621e+01
7.979264214046822872e+02 6.176895660715773317e+01 6.268370021936062386e+01
7.980936454849497750e+02 6.173399700349798280e+01 6.264457200557639993e+01
7.982608695652173765e+02 6.169903739983821112e+01 6.260544379179215468e+01
7.984280936454849780e+02 6.166407779617843943e+01 6.256631557800790233e+01
7.985953177257524658e+02 6.162911819251868906e+01 6.252718736422367840e+01
7.987625418060200673e+02 6.159415858885891737e+01 6.248805915043942605e+01
7.989297658862876688e+02 6.155919898519913858e+01 6.244893093665518080e+01
7.990969899665551566e+02 6.152423938153939531e+01 6.240980272287095687e+01
7.992642140468227581e+02 6.148927977787961652e+01 6.237067450908670452e+01
7.994314381270903596e+02 6.145432017421984483e+01 6.233154629530245217e+01
7.995986622073578474e+02 6.141936057056009446e+01 6.229241808151823534e+01
7.997658862876254489e+02 6.138440096690032277e+01 6.225328986773398299e+01
7.999331103678929367e+02 6.134944136324057240e+01 6.221416165394975906e+01
8.001003344481605382e+02 6.130438450470787615e+01 6.216639003892741044e+01
8.002675585284281397e+02 6.125259614292656352e+01 6.211285615641299529e+01
8.004347826086956275e+02 6.120080778114528641e+01 6.205932227389862277e+01
8.006020066889632290e+02 6.114901941936396668e+01 6.200578839138420761e+01
8.007692307692307168e+02 6.109723105758268957e+01 6.195412227596941790e+01
8.009364548494983183e+02 6.104544269580137694e+01 6.190268259799886152e+01
8.011036789297659197e+02 6.099406401184284476e+01 6.185124292002830515e+01
8.012709030100334076e+02 6.094561911997747217e+01 6.179980324205778430e+01
8.014381270903010090e+02 6.089717422811207115e+01 6.174836356408722793e+01
8.016053511705686105e+02 6.084872933624666302e+01 6.169692388611667155e+01
8.017725752508360983e+02 6.080028444438129043e+01 6.164548420814614360e+01
8.019397993311036998e+02 6.075183955251588230e+01 6.159404453017559433e+01
8.021070234113711876e+02 6.070339466065050971e+01 6.154260485220506638e+01
8.022742474916387891e+02 6.065494976878510869e+01 6.149116517423451000e+01
8.024414715719063906e+02 6.060650487691970056e+01 6.143972549626395363e+01
8.026086956521738784e+02 6.055805998505432797e+01 6.138828581829343278e+01
8.027759197324414799e+02 6.050961509318891984e+01 6.133684614032287641e+01
8.029431438127090814e+02 6.046117020132351882e+01 6.128540646235232003e+01
8.031103678929765692e+02 6.041272530945814623e+01 6.123396678438179919e+01
8.032775919732441707e+02 6.036428041759273810e+01 6.118252710641124281e+01
8.034448160535116585e+02 6.031583552572736551e+01 6.113108742844072196e+01
8.036120401337792600e+02 6.026739063386195738e+01 6.107964775047016559e+01
8.037792642140468615e+02 6.021894574199654926e+01 6.102820807249960922e+01
8.039464882943143493e+02 6.017050085013117666e+01 6.097833842796439541e+01
8.041137123745819508e+02 6.012205595826577564e+01 6.093037513540406991e+01
8.042809364548495523e+02 6.007361106640036752e+01 6.088241184284373730e+01
8.044481605351170401e+02 6.002516617453499492e+01 6.083444855028344023e+01
8.046153846153846416e+02 5.997839887929206526e+01 6.078648525772311473e+01
8.047826086956521294e+02 5.993344520156086475e+01 6.073852196516281765e+01
8.049498327759197309e+02 5.988849152382963581e+01 6.069055867260248505e+01
8.051170568561873324e+02 5.983878293443385132e+01 6.063861025912558489e+01
8.052842809364548202e+02 5.978703652575328675e+01 6.058495393668447804e+01
8.054515050167224217e+02 5.973529011707269376e+01 6.053129761424333566e+01
8.056187290969899095e+02 5.968354370839212919e+01 6.047764129180222881e+01
8.057859531772575110e+02 5.963179729971152909e+01 6.042398496936107932e+01
8.059531772575251125e+02 5.958005089103093610e+01 6.037032864691993694e+01
8.061204013377926003e+02 5.952830448235037153e+01 6.031667232447883009e+01
8.062876254180602018e+02 5.947655807366977854e+01 6.026301600203768771e+01
8.064548494983278033e+02 5.942481166498917844e+01 6.020935967959654533e+01
8.066220735785952911e+02 5.937306525630862097e+01 6.015570335715543138e+01
8.067892976588628926e+02 5.932131884762802088e+01 6.010204703471428900e+01
8.069565217391304941e+02 5.926957243894742788e+01 6.004839071227314662e+01
8.071237458193979819e+02 5.921782603026686331e+01 5.999505108293634947e+01
8.072909698996655834e+02 5.916607962158627032e+01 5.994462184848271846e+01
8.074581939799330712e+02 5.911433321290570575e+01 5.989419261402912298e+01
8.076254180602006727e+02 5.906258680422511276e+01 5.984376337957549197e+01
8.077926421404682742e+02 5.901084039554451266e+01 5.979333414512186096e+01
8.079598662207357620e+02 5.896259544739525893e+01 5.974290491066826547e+01
8.081270903010033635e+02 5.891527841214270467e+01 5.969247567621463446e+01
8.082943143812708513e+02 5.886796137689017883e+01 5.964204644176103898e+01
8.084615384615384528e+02 5.882064434163763167e+01 5.959161720730740797e+01
8.086287625418060543e+02 5.877332730638507741e+01 5.954118797285377696e+01
8.087959866220735421e+02 5.872601027113255157e+01 5.949075873840018147e+01
8.089632107023411436e+02 5.867869323587999730e+01 5.944032950394655046e+01
8.091304347826087451e+02 5.863137620062744304e+01 5.938990026949291945e+01
8.092976588628762329e+02 5.858405916537492431e+01 5.933947103503932397e+01
8.094648829431438344e+02 5.853674213012237004e+01 5.928904180058569295e+01
8.096321070234113222e+02 5.848942509486984420e+01 5.923861256613209747e+01
8.097993311036789237e+02 5.844210805961728994e+01 5.918818333167846646e+01
8.099665551839465252e+02 5.839479102436473568e+01 5.913775409722483545e+01
8.101337792642140130e+02 5.834228255645396644e+01 5.908322835199750500e+01
8.103010033444816145e+02 5.828847623037859904e+01 5.902767847907670529e+01
8.104682274247492160e+02 5.823466990430323165e+01 5.897306085331165093e+01
8.106354515050167038e+02 5.818086357822789978e+01 5.891936902205619475e+01
8.108026755852843053e+02 5.812705725215253239e+01 5.886567719080070304e+01
8.109698996655517931e+02 5.807325092607720762e+01 5.881198535954524687e+01
8.111371237458193946e+02 5.801944460000184023e+01 5.875829352828974805e+01
8.113043478260869961e+02 5.796778421602407860e+01 5.870460169703425635e+01
8.114715719063544839e+02 5.791733817691441288e+01 5.865090986577880017e+01
8.116387959866220854e+02 5.786689213780471164e+01 5.859721803452330846e+01
8.118060200668896869e+02 5.781644609869501039e+01 5.854352620326780965e+01
8.119732441471571747e+02 5.776600005958534467e+01 5.848983437201235347e+01
8.121404682274247762e+02 5.771555402047565053e+01 5.843614254075686176e+01
8.123076923076922640e+02 5.766510798136598481e+01 5.838245070950140558e+01
8.124749163879598655e+02 5.761466194225628357e+01 5.832875887824590677e+01
8.126421404682274670e+02 5.756421590314658232e+01 5.827506704699041507e+01
8.128093645484949548e+02 5.751376986403691660e+01 5.822137521573495889e+01
8.129765886287625563e+02 5.746332382492721536e+01 5.816768338447946718e+01
8.131438127090300441e+02 5.741287778581754964e+01 5.811399155322401100e+01
8.133110367892976456e+02 5.736243174670784839e+01 5.806029972196851219e+01
8.134782608695652470e+02 5.731198570759815425e+01 5.800660789071302048e+01
8.136454849498327349e+02 5.726153966848848853e+01 5.795616834444884091e+01
8.138127090301003363e+02 5.721109362937878728e+01 5.790618523287429298e+01
8.139799331103679378e+02 5.716064759026908604e+01 5.785620212129975215e+01
8.141471571906354256e+02 5.711020155115942032e+01 5.780621900972523974e+01
8.143143812709030271e+02 5.705975551204971907e+01 5.775623589815069181e+01
8.144816053511706286e+02 5.700930947294001783e+01 5.770625278657615098e+01
8.146488294314381164e+02 5.696200157800637243e+01 5.765626967500163857e+01
8.148160535117057179e+02 5.691540386554558495e+01 5.760628656342709775e+01
8.149832775919732057e+02 5.686880615308483300e+01 5.755630345185258534e+01
8.151505016722408072e+02 5.681555404883397387e+01 5.750101936060287500e+01
8.153177257525084087e+02 5.676156256771754727e+01 5.744514627161147757e+01
8.154849498327758965e+02 5.670757108660115620e+01 5.738927318262012278e+01
8.156521739130434980e+02 5.665357960548472960e+01 5.733340009362872536e+01
8.158193979933109858e+02 5.659958812436833853e+01 5.727752700463737057e+01
8.159866220735785873e+02 5.654559664325191193e+01 5.722165391564597314e+01
8.161538461538461888e+02 5.649160516213548533e+01 5.716578082665457572e+01
8.163210702341136766e+02 5.643761368101910136e+01 5.710990773766322093e+01
8.164882943143812781e+02 5.638362219990267477e+01 5.705403464867182350e+01
8.166555183946488796e+02 5.632963071878624817e+01 5.699825104728824954e+01
8.168227424749163674e+02 5.627563923766985710e+01 5.694509762725891022e+01
8.169899665551839689e+02 5.622164775655343050e+01 5.689194420722953538e+01
8.171571906354514567e+02 5.616765627543703943e+01 5.683879078720019606e+01
8.173244147157190582e+02 5.611366479432061283e+01 5.678563736717082122e+01
8.174916387959866597e+02 5.605967331320419333e+01 5.673248394714144638e+01
8.176588628762541475e+02 5.600568183208780226e+01 5.667933052711209996e+01
8.178260869565217490e+02 5.595571268484672345e+01 5.662617710708272512e+01
8.179933110367893505e+02 5.590621661547186960e+01 5.657302368705335027e+01
8.181605351170568383e+02 5.585672054609705839e+01 5.651987026702401096e+01
8.183277591973244398e+02 5.580722447672221165e+01 5.646671684699463611e+01
8.184949832775919276e+02 5.575772840734739333e+01 5.641356342696529680e+01
8.186622073578595291e+02 5.570823233797254659e+01 5.636041000693591485e+01
8.188294314381271306e+02 5.565873626859769985e+01 5.630725658690654001e+01
8.189966555183946184e+02 5.560924019922288153e+01 5.625410316687720069e+01
8.191638795986622199e+02 5.555974412984803479e+01 5.620094974684782585e+01
8.193311036789298214e+02 5.551024806047318805e+01 5.614779632681845101e+01
8.194983277591973092e+02 5.546075199109836973e+01 5.609464290678911169e+01
8.196655518394649107e+02 5.541125592172352299e+01 5.604148948675972974e+01
8.198327759197323985e+02 5.536175985234870467e+01 5.598913863209597963e+01
8.200000000000000000e+02 5.531226378297385793e+01 5.593964256272114000e+01


==> anc/Fig.7/data_points.csv <==
muB T
7.810000000000000000e+02 6.620000000000000284e+01
8.110000000000000000e+02 5.879999999999999716e+01
8.010000000000000000e+02 6.100000000000000000e+01
7.930000000000000000e+02 6.389999999999999858e+01

